Read the Signs: Towards Invariance to Gradient Descent's Hyperparameter Initialization

We propose ActiveLR, an optimization meta algorithm that localizes the learning rate, $\alpha$, and adapts them at each epoch according to whether the gradient at each epoch changes sign or not. This sign-conscious algorithm is aware of whether from the previous step to the current one the update of each parameter has been too large or too small and adjusts the $\alpha$ accordingly. We implement the Active version (ours) of widely used and recently published gradient descent optimizers, namely SGD with momentum, AdamW, RAdam, and AdaBelief. Our experiments on ImageNet, CIFAR-10, WikiText-103, WikiText-2, and PASCAL VOC using different model architectures, such as ResNet and Transformers, show an increase in generalizability and training set fit, and decrease in training time for the Active variants of the tested optimizers. The results also show robustness of the Active variant of these optimizers to different values of the initial learning rate. Furthermore, the detrimental effects of using large mini-batch sizes are mitigated. ActiveLR, thus, alleviates the need for hyper-parameter search for two of the most commonly tuned hyper-parameters that require heavy time and computational costs to pick. We encourage AI researchers and practitioners to use the Active variant of their optimizer of choice for faster training, better generalizability, and reducing carbon footprint of training deep neural networks.

==> supplementary material/code/CIFAR-10/lr invariance/activeadam.sh <==
#!/bin/bash
#SBATCH --array=0,4,5,6 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1          
#SBATCH --tasks-per-node=1   
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-010:00
#SBATCH --output=activeadam-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index
 
python main.py --nworkers 4 --seed 43 --optim activeadam --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/activebelief.sh <==
#!/bin/bash
#SBATCH --array=8,9 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1         
#SBATCH --tasks-per-node=1  
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-10:00
#SBATCH --output=activebelief-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index

python main.py --nworkers 4 --seed 43 --optim activebelief --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/activeradam.sh <==
#!/bin/bash
#SBATCH --array=0,1,3,6,7,9 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1         
#SBATCH --tasks-per-node=1  
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-10:00
#SBATCH --output=activeradam-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index
 
python main.py --nworkers 4 --seed 43 --optim activeradam --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/activesgd.sh <==
#!/bin/bash
#SBATCH --array=0-9 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1       
#SBATCH --tasks-per-node=1   
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-010:00
#SBATCH --output=activesgd-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index
 
python main.py --nworkers 4 --seed 42 --optim activesgd --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/adabelief.sh <==
#!/bin/bash
#SBATCH --array=0,2
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1          # Request 2 GPU "generic resources”.
#SBATCH --tasks-per-node=1   # Request 1 process per GPU. You will get 1 CPU per process by default. Request more CPUs with the "cpus-per-task" parameter to enable multiple data-loader workers to load data in parallel.
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-010:00
#SBATCH --output=adabelief-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index
 
python main.py --nworkers 4 --seed 43 --optim adabelief --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/adamw.sh <==
#!/bin/bash
#SBATCH --array=0,1,7,8 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1         
#SBATCH --tasks-per-node=1   
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-010:00
#SBATCH --output=adamw-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index
 
python main.py --nworkers 4 --seed 43 --optim adamw --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/main.py <==
"""Train CIFAR10 with PyTorch."""
from __future__ import print_function
import random
import torch.optim as optim
import torch.backends.cudnn as cudnn
import torchvision
import torchvision.transforms as transforms
import torch
from torch import nn
import os
import argparse
import time
from models.resnet import *
# from adabound import AdaBound
from torch.optim import Adam, SGD, AdamW
from optimizers.ActiveAdam import ActiveAdam
from optimizers.ActiveRAdam import ActiveRAdam
from optimizers.ActiveBelief import ActiveBelief
from optimizers.AdaBelief import AdaBelief
from optimizers.RAdam import RAdam
from optimizers.ActiveSGD import ActiveSGD
from optimizers.SGD import SGD
import json
from pathlib import Path

def get_parser():
    parser = argparse.ArgumentParser(description='PyTorch CIFAR10 Training')
    parser.add_argument('--total_epoch', default=200, type=int, help='Total number of training epochs')
    parser.add_argument('--decay_epoch', default=150, type=int, help='Number of epochs to decay learning rate')
    parser.add_argument('--model', default='resnet', type=str, help='model',
                        choices=['resnet', 'densenet', 'vgg'])
    parser.add_argument('--optim', default='sgd', type=str, help='optimizer',)
                        # choices=['sgd', 'adam', 'adamw', 'adabelief', 'yogi', 'msvag', 'radam', 'fromage', 'adabound', 
                        #         'activeadam', 'active', 'ActiveRAdam'
                        #          ])
    # parser.add_argument('--run', default=0, type=int, help='number of runs')
    parser.add_argument('--lr', default=0.1, type=float, help='learning rate')
    parser.add_argument('--lr-gamma', default=0.1, type=float, help='learning rate')
    parser.add_argument('--final_lr', default=0.1, type=float,
                        help='final learning rate of AdaBound')
    parser.add_argument('--gamma', default=1e-3, type=float,
                        help='convergence speed term of AdaBound')

    parser.add_argument('--eps', default=1e-8, type=float, help='eps for var adam')

    parser.add_argument('--momentum', default=0.9, type=float, help='momentum term')
    parser.add_argument('--beta1', default=0.9, type=float, help='Adam coefficients beta_1')
    parser.add_argument('--beta2', default=0.999, type=float, help='Adam coefficients beta_2')
    parser.add_argument('--resume', '-r', action='store_true', help='resume from checkpoint')
    parser.add_argument('--batchsize', type=int, default=128, help='batch size')
    parser.add_argument('--weight_decay', default=-1, type=float,
                        help='weight decay for optimizers')

    parser.add_argument('--lrLow', default=0.5, type=float,
                    help='Active annealing rate')
    parser.add_argument('--lrHigh', default=0.2, type=float,
            help='Active growth rate')

    parser.add_argument('--reset', action = 'store_true',
                        help='whether reset optimizer at learning rate decay')
    parser.add_argument('--seed', default=42, type=int, help='random seed for reproducibility')
    parser.add_argument('--nworkers', default=4, type=int, help='num_workers for dataloader')
    parser.add_argument('--wdidx', default=0, type=int, help='weight decay index')
    return parser


def build_dataset(args, path):
    print('==> Preparing data..')
    transform_train = transforms.Compose([
        transforms.RandomCrop(32, padding=4),
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    ])

    transform_test = transforms.Compose([
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    ])

    trainset = torchvision.datasets.CIFAR10(root=path/'data', train=True, download=True,
                                            transform=transform_train)
    train_loader = torch.utils.data.DataLoader(trainset, batch_size=args.batchsize, shuffle=True,
                                               num_workers=args.nworkers)

    testset = torchvision.datasets.CIFAR10(root=path/'data', train=False, download=True,
                                           transform=transform_test)
    test_loader = torch.utils.data.DataLoader(testset, batch_size=args.batchsize, shuffle=False, num_workers=args.nworkers)

    # classes = ('plane', 'car', 'bird', 'cat', 'deer', 'dog', 'frog', 'horse', 'ship', 'truck')

    return train_loader, test_loader


def get_ckpt_name(model='resnet', optimizer='sgd', lr=0.1, final_lr=0.1, momentum=0.9,
                  beta1=0.9, beta2=0.999, gamma=1e-3, eps=1e-8, weight_decay=5e-4,
                  reset = False, seed = 42, weight_decouple = False, rectify = False, 
                  lrLow=0.5, lrHigh=0.2, args=None):
    name = {
        'sgd': 'lr{}-wdecay{}-seed{}'.format(lr,weight_decay, seed),
        'adam': 'lr{}-wdecay{}-seed{}'.format(lr, weight_decay, seed),
        'fromage': 'lr{}-betas{}-{}-wdecay{}-eps{}-seed{}'.format(lr, beta1, beta2,weight_decay, eps, seed),
        'radam': 'lr{}-wdecay{}-eps{}-seed{}'.format(lr, args.weight_decay, eps, seed),
        'adamw': 'lr{}-wdecay{}-seed{}'.format(lr, weight_decay, seed),
        'adabelief': 'lr{}-wdecay{}-eps{}-seed{}'.format(args.lr,args.weight_decay, args.eps, args.seed),
        'adabound': 'lr{}-betas{}-{}-final_lr{}-gamma{}-wdecay{}-seed{}'.format(lr, beta1, beta2, final_lr, gamma,weight_decay, seed),
        'yogi':'lr{}-betas{}-{}-eps{}-wdecay{}-seed{}'.format(lr, beta1, beta2, eps,weight_decay, seed),
        'msvag': 'lr{}-betas{}-{}-eps{}-wdecay{}-seed{}'.format(lr, beta1, beta2, eps,
                                                                    weight_decay, seed),

        'activesgd': 'lr{}-wdecay{}-seed{}'.format(args.lr, args.weight_decay, args.seed),
        'activeadam': 'lr{}-wdecay{}-seed{}'.format(args.lr, args.weight_decay, args.seed),
        'activeradam': 'lr{}-wdecay{}-seed{}'.format(args.lr, args.weight_decay, args.seed),
        'activebelief': 'lr{}-wdecay{}-eps{}-seed{}'.format(args.lr,args.weight_decay, args.eps, args.seed),

        'activeadamcons': 'lr{}-wdecay{}-lrLow{}-lrHigh{}-seed{}'.format(lr, weight_decay, lrLow, lrHigh, seed),
    }[optimizer]
    return '{}-{}-{}'.format(model, optimizer, name)


def load_checkpoint(ckpt_name):
    print('==> Resuming from checkpoint..')
    path = os.path.join('checkpoint', ckpt_name)
    assert os.path.isdir('checkpoint'), 'Error: no checkpoint directory found!'
    assert os.path.exists(path), 'Error: checkpoint {} not found'.format(ckpt_name)
    return torch.load(path)


def build_model(args, device, ckpt=None):
    print('==> Building model..')
    net = {
        'resnet': ResNet34,
        # 'densenet': DenseNet121,
        # 'vgg':vgg11,
    }[args.model]()
    net = net.to(device)
    if device == 'cuda':
        net = torch.nn.DataParallel(net)
        n_gpus = torch.cuda.device_count()
        n_tasks = os.environ.get('SLURM_NTASKS')
        print(f'n_gpus: {n_gpus}, n_tasks: {n_tasks}')
        # cudnn.benchmark = True

    if ckpt:
        net.load_state_dict(ckpt['net'])

    return net


def create_optimizer(args, model_params, stepSize):
    # print(args.weight_decay)

    args.optim = args.optim.lower()
    if args.optim == 'sgd':
        return SGD(model_params, args.lr, momentum=args.momentum,
                         weight_decay=args.weight_decay)
    elif args.optim == 'adam':
        return Adam(model_params, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps)

    elif args.optim == 'radam':
        return RAdam(model_params, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps)
    elif args.optim == 'adamw':
        return AdamW(model_params, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps)
    elif args.optim == 'adabelief':
        return AdaBelief(model_params, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps) 

    elif args.optim == 'activeadamcons':
        print(f'lrLow={args.lrLow}, lrHigh={args.lrHigh}')
        return ActiveAdam(model_params, stepSize, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps, lrLow=args.lrLow, lrHigh=args.lrHigh)

    elif args.optim == 'activesgd':
        return ActiveSGD(model_params, stepSize, args.lr, weight_decay=args.weight_decay, 
                        lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeadam':
        return ActiveAdam(model_params, stepSize, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeradam':
        return ActiveRAdam(model_params, stepSize, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activebelief':
        return ActiveBelief(model_params, stepSize, args.lr, betas=(args.beta1, args.beta2),
                          weight_decay=args.weight_decay, eps=args.eps, lrLow=0.9, lrHigh=0.1)
    
    else:
        print('Optimizer not found')

def train(net, epoch, device, data_loader, optimizer, criterion, args):
    print('\nEpoch: %d' % epoch)
    net.train()
    train_loss = 0
    correct = 0
    total = 0
    for batch_idx, (inputs, targets) in enumerate(data_loader):
        inputs, targets = inputs.to(device), targets.to(device)
        
        # if batch_idx==0: print(inputs.shape)

        optimizer.zero_grad()
        outputs = net(inputs)
        loss = criterion(outputs, targets)
        loss.backward()
        optimizer.step()

        train_loss += loss.item()
        _, predicted = outputs.max(1)
        total += targets.size(0)
        correct += predicted.eq(targets).sum().item()

    accuracy = 100. * correct / total
    print('train acc %.3f' % accuracy)

    return accuracy, train_loss


def test(net, device, data_loader, criterion):
    net.eval()
    test_loss = 0
    correct = 0
    total = 0
    with torch.no_grad():
        for batch_idx, (inputs, targets) in enumerate(data_loader):
            inputs, targets = inputs.to(device), targets.to(device)
            outputs = net(inputs)
            loss = criterion(outputs, targets)

            test_loss += loss.item()
            _, predicted = outputs.max(1)
            total += targets.size(0)
            correct += predicted.eq(targets).sum().item()

    accuracy = 100. * correct / total
    print(' test acc %.3f' % accuracy)

    return accuracy, test_loss

def adjust_learning_rate(optimizer, epoch, step_size=150, gamma=0.1, reset = False):
    if epoch % step_size==0 and epoch>0:
        for param_group in optimizer.param_groups:
            param_group['lr'] *= gamma

    if  epoch % step_size==0 and epoch>0 and reset:
        optimizer.reset()

def main():
    parser = get_parser()
    args = parser.parse_args()
    # args.seed += args.seed
    random.seed(args.seed)
    torch.manual_seed(args.seed)
    torch.cuda.manual_seed_all(args.seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False
    
    # determine lr. args.lr is index
    lrs = [
        0.1,
        0.05,
        0.01,
        0.005,
        0.001,
        0.0005,
        0.0001,
        5e-5,
        1e-5,
        5e-6,
        1e-6,
        5e-7,
        1e-7,
    ]
    lr = lrs[int(args.lr)]
    args.lr = lr
    print(f'lr is {args.lr}')

    if args.weight_decay==-1:
        weight_decay = 1e-4/args.lr
        args.weight_decay = weight_decay
        # args.weight_decay = weight_decays[wdidx]
    
    print(f"args.weight_decay: {args.weight_decay}")

    project = str(Path(os.environ.get('project'))/'soat/cifar10')
    tmp = Path(os.environ.get('SLURM_TMPDIR'))/'cifar10'
    print(os.getcwd())

    train_loader, test_loader = build_dataset(args, tmp)
    stepSize = len(train_loader)
    device = 'cuda' if torch.cuda.is_available() else 'cpu'

    ckpt_name = get_ckpt_name(model=args.model, optimizer=args.optim, lr=args.lr,
                              final_lr=args.final_lr, momentum=args.momentum,
                              beta1=args.beta1, beta2=args.beta2, gamma=args.gamma,
                              eps = args.eps,
                              reset=args.reset, seed=args.seed,
                              weight_decay = args.weight_decay,
                              lrLow=args.lrLow, lrHigh=args.lrHigh, args=args)
    print(ckpt_name)
    if args.resume:
        ckpt = load_checkpoint(ckpt_name)
        best_acc = ckpt['acc']
        start_epoch = ckpt['epoch']

        curve = os.path.join('logs', ckpt_name)     
        curve = torch.load(curve)
        train_accuracies = curve['train_acc']
        test_accuracies = curve['test_acc']
    else:
        ckpt = None
        best_acc = 0
        start_epoch = -1
        train_losses = []
        test_losses = []
        epoch_time = []
        train_accuracies = []
        test_accuracies = []

    net = build_model(args, device, ckpt=ckpt)
    criterion = nn.CrossEntropyLoss()
    optimizer = create_optimizer(args, net.parameters(), stepSize)
    print(optimizer)
    #scheduler = optim.lr_scheduler.StepLR(optimizer, step_size=args.decay_epoch, gamma=0.1,
    #                                      last_epoch=start_epoch)

    

    for epoch in range(start_epoch + 1, args.total_epoch):
        start = time.time()
        #scheduler.step()
        adjust_learning_rate(optimizer, epoch, step_size=args.decay_epoch, gamma=args.lr_gamma, reset = args.reset)
        train_acc, train_loss = train(net, epoch, device, train_loader, optimizer, criterion, args)
        test_acc, test_loss = test(net, device, test_loader, criterion)
        end = time.time()
        print('Time: {}'.format(end-start))

        # Save checkpoint.
        if test_acc > best_acc:
            # print('Saving..')
            # state = {
            #     # 'net': net.state_dict(),
            #     'acc': test_acc,
            #     'epoch': epoch,
            # }
            # if not os.path.isdir('checkpoint'):
            #     os.mkdir('checkpoint')
            # torch.save(state, os.path.join('checkpoint', ckpt_name))
            print(f'best acc: {test_acc}')
            best_acc = test_acc

        train_losses.append(train_loss)
        test_losses.append(test_loss)
        epoch_time.append(end-start)
        train_accuracies.append(train_acc)
        test_accuracies.append(test_acc)
        
        logPath = os.path.join(project, 'logs')
        if epoch==0: print(logPath)
        if not os.path.isdir(logPath):
            os.mkdir(logPath)
        # torch.save({'train_acc': train_accuracies, 'test_acc': test_accuracies,
        #             'train_loss': train_losses, 'test_loss': test_losses, 'epoch_time':epoch_time},
        #            os.path.join(logPath, ckpt_name))
        with open((os.path.join(logPath, ckpt_name))+'.json', 'w') as f:
            json.dump({'train_acc': train_accuracies, 'test_acc': test_accuracies,
                        'train_loss': train_losses, 'test_loss': test_losses, 'epoch_time':epoch_time},
                        f
                    )
if __name__ == '__main__':
    main()


==> supplementary material/code/CIFAR-10/lr invariance/models/densenet.py <==
"""
.. Densely Connected Convolutional Networks:
    https://arxiv.org/abs/1608.06993
"""
import math

import torch
import torch.nn as nn
import torch.nn.functional as F


class Bottleneck(nn.Module):
    def __init__(self, in_planes, growth_rate):
        super(Bottleneck, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(in_planes, 4 * growth_rate, kernel_size=1, bias=False)
        self.bn2 = nn.BatchNorm2d(4 * growth_rate)
        self.conv2 = nn.Conv2d(4 * growth_rate, growth_rate, kernel_size=3, padding=1, bias=False)

    def forward(self, x):
        out = self.conv1(F.relu(self.bn1(x)))
        out = self.conv2(F.relu(self.bn2(out)))
        out = torch.cat([out, x], 1)
        return out


class Transition(nn.Module):
    def __init__(self, in_planes, out_planes):
        super(Transition, self).__init__()
        self.bn = nn.BatchNorm2d(in_planes)
        self.conv = nn.Conv2d(in_planes, out_planes, kernel_size=1, bias=False)

    def forward(self, x):
        out = self.conv(F.relu(self.bn(x)))
        out = F.avg_pool2d(out, 2)
        return out


class DenseNet(nn.Module):
    def __init__(self, block, nblocks, growth_rate=12, reduction=0.5, num_classes=10):
        super(DenseNet, self).__init__()
        self.growth_rate = growth_rate

        num_planes = 2 * growth_rate
        self.conv1 = nn.Conv2d(3, num_planes, kernel_size=3, padding=1, bias=False)

        self.dense1 = self._make_dense_layers(block, num_planes, nblocks[0])
        num_planes += nblocks[0] * growth_rate
        out_planes = int(math.floor(num_planes * reduction))
        self.trans1 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense2 = self._make_dense_layers(block, num_planes, nblocks[1])
        num_planes += nblocks[1] * growth_rate
        out_planes = int(math.floor(num_planes * reduction))
        self.trans2 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense3 = self._make_dense_layers(block, num_planes, nblocks[2])
        num_planes += nblocks[2] * growth_rate
        out_planes = int(math.floor(num_planes * reduction))
        self.trans3 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense4 = self._make_dense_layers(block, num_planes, nblocks[3])
        num_planes += nblocks[3] * growth_rate

        self.bn = nn.BatchNorm2d(num_planes)
        self.linear = nn.Linear(num_planes, num_classes)

    def _make_dense_layers(self, block, in_planes, nblock):
        layers = []
        for i in range(nblock):
            layers.append(block(in_planes, self.growth_rate))
            in_planes += self.growth_rate
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.trans1(self.dense1(out))
        out = self.trans2(self.dense2(out))
        out = self.trans3(self.dense3(out))
        out = self.dense4(out)
        out = F.avg_pool2d(F.relu(self.bn(out)), 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def DenseNet121():
    return DenseNet(Bottleneck, [6, 12, 24, 16], growth_rate=32)


def DenseNet169():
    return DenseNet(Bottleneck, [6, 12, 32, 32], growth_rate=32)


def DenseNet201():
    return DenseNet(Bottleneck, [6, 12, 48, 32], growth_rate=32)


def DenseNet161():
    return DenseNet(Bottleneck, [6, 12, 36, 24], growth_rate=48)


def densenet_cifar():
    return DenseNet(Bottleneck, [6, 12, 24, 16], growth_rate=12)


def test():
    net = densenet_cifar()
    x = torch.randn(1, 3, 32, 32)
    y = net(x)
    print(y)

# test()


==> supplementary material/code/CIFAR-10/lr invariance/models/resnet.py <==
"""
.. Deep Residual Learning for Image Recognition:
    https://arxiv.org/abs/1512.03385
"""
import torch
import torch.nn as nn
import torch.nn.functional as F


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=3, stride=stride, padding=1,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion * planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion * planes, kernel_size=1, stride=stride,
                          bias=False),
                nn.BatchNorm2d(self.expansion * planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, in_planes, planes, stride=1):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv3 = nn.Conv2d(planes, self.expansion * planes, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(self.expansion * planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion * planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion * planes, kernel_size=1, stride=stride,
                          bias=False),
                nn.BatchNorm2d(self.expansion * planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class ResNet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10):
        super(ResNet, self).__init__()
        self.in_planes = 64

        self.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.layer1 = self._make_layer(block, 64, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 128, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 256, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 512, num_blocks[3], stride=2)
        self.linear = nn.Linear(512 * block.expansion, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def ResNet18():
    return ResNet(BasicBlock, [2, 2, 2, 2])


def ResNet34():
    return ResNet(BasicBlock, [3, 4, 6, 3])


def ResNet50():
    return ResNet(Bottleneck, [3, 4, 6, 3])


def ResNet101():
    return ResNet(Bottleneck, [3, 4, 23, 3])


def ResNet152():
    return ResNet(Bottleneck, [3, 8, 36, 3])


def test():
    net = ResNet18()
    y = net(torch.randn(1, 3, 32, 32))
    print(y.size())

# test()


==> supplementary material/code/CIFAR-10/lr invariance/models/vgg.py <==
'''
Modified from https://github.com/pytorch/vision.git
'''
import math

import torch.nn as nn
import torch.nn.init as init

__all__ = [
    'VGG', 'vgg11', 'vgg11_bn', 'vgg13', 'vgg13_bn', 'vgg16', 'vgg16_bn',
    'vgg19_bn', 'vgg19',
]


class VGG(nn.Module):
    '''
    VGG model
    '''
    def __init__(self, features):
        super(VGG, self).__init__()
        self.features = features
        self.classifier = nn.Sequential(
            nn.Dropout(),
            nn.Linear(512, 512),
            nn.ReLU(True),
            nn.Dropout(),
            nn.Linear(512, 512),
            nn.ReLU(True),
            nn.Linear(512, 10),
        )
         # Initialize weights
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                n = m.kernel_size[0] * m.kernel_size[1] * m.out_channels
                m.weight.data.normal_(0, math.sqrt(2. / n))
                m.bias.data.zero_()


    def forward(self, x):
        x = self.features(x)
        x = x.view(x.size(0), -1)
        x = self.classifier(x)
        return x


def make_layers(cfg, batch_norm=False):
    layers = []
    in_channels = 3
    for v in cfg:
        if v == 'M':
            layers += [nn.MaxPool2d(kernel_size=2, stride=2)]
        else:
            conv2d = nn.Conv2d(in_channels, v, kernel_size=3, padding=1)
            if batch_norm:
                layers += [conv2d, nn.BatchNorm2d(v), nn.ReLU(inplace=True)]
            else:
                layers += [conv2d, nn.ReLU(inplace=True)]
            in_channels = v
    return nn.Sequential(*layers)


cfg = {
    'A': [64, 'M', 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'B': [64, 64, 'M', 128, 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'D': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 'M', 512, 512, 512, 'M', 512, 512, 512, 'M'],
    'E': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 256, 'M', 512, 512, 512, 512, 'M',
          512, 512, 512, 512, 'M'],
}


def vgg11():
    """VGG 11-layer model (configuration "A")"""
    return VGG(make_layers(cfg['A']))


def vgg11_bn():
    """VGG 11-layer model (configuration "A") with batch normalization"""
    return VGG(make_layers(cfg['A'], batch_norm=True))


def vgg13():
    """VGG 13-layer model (configuration "B")"""
    return VGG(make_layers(cfg['B']))


def vgg13_bn():
    """VGG 13-layer model (configuration "B") with batch normalization"""
    return VGG(make_layers(cfg['B'], batch_norm=True))


def vgg16():
    """VGG 16-layer model (configuration "D")"""
    return VGG(make_layers(cfg['D']))


def vgg16_bn():
    """VGG 16-layer model (configuration "D") with batch normalization"""
    return VGG(make_layers(cfg['D'], batch_norm=True))


def vgg19():
    """VGG 19-layer model (configuration "E")"""
    return VGG(make_layers(cfg['E']))


def vgg19_bn():
    """VGG 19-layer model (configuration 'E') with batch normalization"""
    return VGG(make_layers(cfg['E'], batch_norm=True))

==> supplementary material/code/CIFAR-10/lr invariance/optimizers/ActiveAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveAdam(Optimizer):


    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, lrHigh=.9, lrLow=.1, delr=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize, delr=delr)
        super(ActiveAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)



                # Perform stepweight decay
                if group['delr']:
                    p.mul_(1 - group['weight_decay'])
                else:
                    p.mul_(1 - group['lr'] * group['weight_decay'])


                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']

                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)


                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_sq.sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                # Correction
                exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])

                exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])


                step_size = group['lr']

                p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    # print(f"epoch complete. cumm: {cumm}")
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    



        return loss


==> supplementary material/code/CIFAR-10/lr invariance/optimizers/ActiveBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class ActiveBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True, lrHigh=.1, lrLow=.9):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps, stepSize=stepSize,
                        lrHigh=lrHigh, lrLow=lrLow,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(ActiveBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        if self.rectify:
            print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(ActiveBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                
                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)


                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1 * state['gai']
                    p.data -= step_size * (exp_avg / denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1 * state['gai']

                        p.data -= step_size * (exp_avg / denom)

                    else: # perform SGD style update
                        # p.data.add_( -group['lr']* state['gai'], exp_avg)
                        p.data -= group['lr'] * state['gai'] * exp_avg
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

        return loss


==> supplementary material/code/CIFAR-10/lr invariance/optimizers/ActiveRAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveRAdam(Optimizer):
    r"""Implements AdamW algorithm.

    The original Adam algorithm was proposed in `Adam: A Method for Stochastic Optimization`_.
    The AdamW variant was proposed in `Decoupled Weight Decay Regularization`_.

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay coefficient (default: 1e-2)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)

    .. _Adam\: A Method for Stochastic Optimization:
        https://arxiv.org/abs/1412.6980
    .. _Decoupled Weight Decay Regularization:
        https://arxiv.org/abs/1711.05101
    .. _On the Convergence of Adam and Beyond:
        https://openreview.net/forum?id=ryQu7f-RZ
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=1e-2, amsgrad=False, lrHigh=.1, lrLow=.9):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(ActiveRAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveRAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)
#                 print('step', state['step'], 'cumm', state['cumm'], 'grad', p.grad.item())




                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
#                 print('exp_avg',state['exp_avg'])
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # Decay the first and second moment running average coefficient
#                 exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)
#                 print('exp_avg',state['exp_avg'])
#                 exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)

                # RAdam Start1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size
                # RAdam End1

                # Perform stepweight decay
                p.mul_(1 - group['lr'] * group['weight_decay'])

                # more conservative since it's an approximated value
                if N_sma >= 5:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
#                     p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                    p -= step_size*state['gai']*(exp_avg/denom)
                else:
#                     p_data_fp32.add_(-step_size, exp_avg)
                    p -= step_size*state['gai']*exp_avg

#                 # Correction
#                 exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])
# #                 print('exp_avgCorr',exp_avgCorr)
#                 exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])

#                 step_size = group['lr'] / bias_correction1
#                 step_size = group['lr']
#                 gai = state['gai']
#                 numer = exp_avg.mul(state['gai'])
#                 numer = exp_avg * gai
#                 print(numer, ' equals ', exp_avg, gai, state['gai'])
#                 p.addcdiv_(numer, denom, value=-step_size)
#                 p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)



        return loss


==> supplementary material/code/CIFAR-10/lr invariance/optimizers/ActiveSGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class ActiveSGD(Optimizer):

    def __init__(self, params, stepSize, lr=required, momentum=0.9, dampening=0,
                 weight_decay=0, nesterov=False, lrLow=0.9, lrHigh=0.1):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, stepSize=stepSize, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov,
                        lrLow=0.9, lrHigh=0.1)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(ActiveSGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveSGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']
            lrLow = group['lrLow']
            lrHigh = group['lrHigh']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    # d_p = d_p.add(p, alpha=weight_decay)
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                
                param_state = self.state[p]
                # State initialization
                if len(param_state) == 0:
                    param_state['step'] = 0

                    param_state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                    buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()

                else:
                    buf = param_state['momentum_buffer']
                    buf.mul_(momentum).add_(d_p, alpha=1 - dampening)

                # Accumulate gradients for the epoch
                param_state['cumm']+=(p.grad)

                param_state['step'] += 1

                if nesterov:
                    d_p = d_p.add(buf, alpha=momentum)
                else:
                    d_p = buf

                # p.add_(d_p, alpha=-group['lr'])
                # parameter update
                p -= group['lr']*param_state['gai']*d_p


                # SetLR if i>0
                if param_state['step']/group['stepSize'] > 1 and param_state['step']%group['stepSize']==0:
                    tmp2 = param_state['gradOld'].clone()##could be eliminated
                    tmp3 = param_state['cumm'].clone()##could be eliminated
                    tmp5 = param_state['gai'].clone()##may be the one that needs cloning

                    param_state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = param_state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if param_state['step']%group['stepSize']==0:
                    cumm = param_state['cumm']
                    param_state['gradOld'] = cumm.clone()
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)


        return loss

==> supplementary material/code/CIFAR-10/lr invariance/optimizers/AdaBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class AdaBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdaBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        if self.rectify:
            print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(AdaBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var'] 

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1
                    p.data.addcdiv_(-step_size, exp_avg, denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1

                        p.data.addcdiv_(-step_size, exp_avg, denom)

                    else: # perform SGD style update
                        p.data.add_( -group['lr'], exp_avg)

        return loss


==> supplementary material/code/CIFAR-10/lr invariance/optimizers/RAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class RAdam(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(RAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                state['step'] += 1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size

                if group['weight_decay'] != 0:
                    p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)

                # more conservative since it's an approximated value
                if N_sma >= 5:                    
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
                    p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                else:
                    p_data_fp32.add_(-step_size, exp_avg)

                p.data.copy_(p_data_fp32)

        return loss

class RAdam_4step(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0, update_all=False, additional_four=False):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.update_all = update_all # whether update the first 4 steps
        self.additional_four = additional_four # whether use additional 4 steps for SGD
        self.buffer = [[None, None] for ind in range(10)]
        super(RAdam_4step, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam_4step, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam_4step does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = -4 if self.additional_four else 0 #since this exp requires exactly 4 step, it is hard coded 
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                if state['step'] > 0:

                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    buffered = self.buffer[int(state_step % 10)]
                    if state_step == buffered[0]:
                        step_size = buffered[1]
                    else:
                        buffered[0] = state_step
                        beta2_t = beta2 ** state['step']

                        if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                            N_sma_max = 2 / (1 - beta2) - 1
                            N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                            step_size = group['lr'] * math.sqrt((N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state_step)
                        elif  self.update_all:
                            step_size = group['lr'] / (1 - beta1 ** state_step)
                        else:
                            step_size = 0
                        buffered[1] = step_size

                    if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)).add_(group['eps'])
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                    elif self.update_all:
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)) 
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                else:
                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    if group['weight_decay'] != 0:
                        p_data_fp32.add_(-group['weight_decay'] * 0.1, p_data_fp32)

                    step_size = 0.1 / (1 - beta1 ** state_step)
                    p_data_fp32.add_(-step_size, exp_avg)
                    p.data.copy_(p_data_fp32)

        return loss

==> supplementary material/code/CIFAR-10/lr invariance/optimizers/SGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class SGD(Optimizer):
    r"""Implements stochastic gradient descent (optionally with momentum).
    Nesterov momentum is based on the formula from
    `On the importance of initialization and momentum in deep learning`__.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
        momentum (float, optional): momentum factor (default: 0)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        dampening (float, optional): dampening for momentum (default: 0)
        nesterov (bool, optional): enables Nesterov momentum (default: False)
    Example:
        >>> optimizer = torch.optim.SGD(model.parameters(), lr=0.1, momentum=0.9)
        >>> optimizer.zero_grad()
        >>> loss_fn(model(input), target).backward()
        >>> optimizer.step()
    __ http://www.cs.toronto.edu/%7Ehinton/absps/momentum.pdf
    .. note::
        The implementation of SGD with Momentum/Nesterov subtly differs from
        Sutskever et. al. and implementations in some other frameworks.
        Considering the specific case of Momentum, the update can be written as
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + g_{t+1}, \\
                p_{t+1} & = p_{t} - \text{lr} * v_{t+1},
            \end{aligned}
        where :math:`p`, :math:`g`, :math:`v` and :math:`\mu` denote the 
        parameters, gradient, velocity, and momentum respectively.
        This is in contrast to Sutskever et. al. and
        other frameworks which employ an update of the form
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + \text{lr} * g_{t+1}, \\
                p_{t+1} & = p_{t} - v_{t+1}.
            \end{aligned}
        The Nesterov version is analogously modified.
    """

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(SGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                if momentum != 0:
                    param_state = self.state[p]
                    if 'momentum_buffer' not in param_state:
                        buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                    else:
                        buf = param_state['momentum_buffer']
                        buf.mul_(momentum).add_(d_p, alpha=1 - dampening)
                    if nesterov:
                        d_p = d_p.add(buf, alpha=momentum)
                    else:
                        d_p = buf

                p.add_(d_p, alpha=-group['lr'])

        return loss

==> supplementary material/code/CIFAR-10/lr invariance/radam.sh <==
#!/bin/bash
#SBATCH --array=8 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1      
#SBATCH --tasks-per-node=1   
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-010:00
#SBATCH --output=radam-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index

python main.py --nworkers 4 --seed 43 --optim radam --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/lr invariance/sgd.sh <==
#!/bin/bash
#SBATCH --array=0-9 # The learning rate index in the main.py file
#SBATCH --nodes 1             
#SBATCH --gres=gpu:1          
#SBATCH --tasks-per-node=1 
#SBATCH --cpus-per-task=4 
#SBATCH --mem=8G      
#SBATCH --time=0-010:00
#SBATCH --output=sgd-%A-%a.out

cd $project/soat/cifar10
cp -R $project/soat/cifar10 $SLURM_TMPDIR 

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index

python main.py --nworkers 4 --seed 42 --optim sgd --lr $SLURM_ARRAY_TASK_ID

==> supplementary material/code/CIFAR-10/minibatch invariane/activesgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:1       
#SBATCH --tasks-per-node=1   
#SBATCH --cpus-per-task=4 
#SBATCH --mem=32G      
#SBATCH --time=0-3:00
#SBATCH --output=activesgd-%A-%a.out

cd $project/ddp
cp -R $project/soat/cifar10 $SLURM_TMPDIR

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index

export OMP_NUM_THREADS=4

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 test.py --batch_size $SLURM_ARRAY_TASK_ID --optim activesgd --seed 42 --decay_epoch 150

==> supplementary material/code/CIFAR-10/minibatch invariane/cifar10_batchsize.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs')"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import numpy as np\n",
    "from pathlib import Path\n",
    "\n",
    "params = {'axes.labelsize': 20,\n",
    "          'axes.titlesize': 20,\n",
    "         }\n",
    "plt.rcParams.update(params)\n",
    "\n",
    "\n",
    "import re\n",
    "import json\n",
    "from matplotlib import cm\n",
    "\n",
    "from collections import defaultdict\n",
    "\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "cmap = cm.tab20\n",
    "\n",
    "path = Path.cwd()/'logs'\n",
    "path"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# create means and stds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_hp(f):\n",
    "    with open(f, 'r') as file:\n",
    "        data = json.load(file)\n",
    "    \n",
    "    hps = f.name.split('_')\n",
    "    optim = hps[0]\n",
    "#     if optim!=optimName:\n",
    "#         return None\n",
    "    lr = float(hps[1])\n",
    "    batch_size = int(hps[2])\n",
    "    seed = int(hps[3][:2])\n",
    "\n",
    "    hpsDict = {'optimizer':optim,\n",
    "           'lr':float(lr),\n",
    "           'seed': seed,\n",
    "            'bs' : batch_size,\n",
    "#            'wd':float(comps[1]),\n",
    "           'accs1':data['accs1'],\n",
    "           'accs5':data['accs5'],\n",
    "           'epochs':data['epochs'],\n",
    "           'epoch_time':data['epoch_time']\n",
    "          }\n",
    "\n",
    "    return hpsDict\n",
    "\n",
    "# class Optimized(object):\n",
    "#     def __init__(self, path):\n",
    "#         self.files = [f for f in path.iterdir()]\n",
    "#         self.logs = \n",
    "\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_8192_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_512_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_256_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_8192_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_1024_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_2048_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_128_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_2048_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_1024_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_128_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_8192_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_512_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activebelief_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/radam_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_256_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_8192_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_128_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_512_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_32_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_8192_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_64_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_4096_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_2048_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_64_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_256_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_1024_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_32_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_64_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_32_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_512_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_32_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_256_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_1024_43.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_64_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_2048_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdagg_0.0001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadamagg_0.0001_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgd_0.0001_2048_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeadam_0.001_1024_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.0001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activeradam_0.001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_128_44.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adamw_0.001_512_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/sgd_0.0001_32_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/activesgdaggg_0.0001_64_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/CIFAR-10/minibatch invariane/logs/adabelief_0.001_512_42.json')]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files = [f for f in path.iterdir()]\n",
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "70"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# opt = 'adabelief'\n",
    "# logs = [get_hp(f, opt) for f in files if get_optimName(f)==opt]\n",
    "\n",
    "logs = [get_hp(f) for f in files if get_hp(f)['lr']==0.0001] \n",
    "logs.sort(key=lambda i: (i['bs']))\n",
    "\n",
    "len(logs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{42, 43, 44}\n"
     ]
    }
   ],
   "source": [
    "# verify seeds\n",
    "seeds=set()\n",
    "for log in logs:\n",
    "    seed = log['seed']\n",
    "    seeds.add(seed)\n",
    "\n",
    "print(seeds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{2048: (0.12156862745098039, 0.4666666666666667, 0.7058823529411765, 1.0),\n",
       " 1024: (1.0, 0.4980392156862745, 0.054901960784313725, 1.0),\n",
       " 512: (0.17254901960784313, 0.6274509803921569, 0.17254901960784313, 1.0),\n",
       " 256: (0.8392156862745098, 0.15294117647058825, 0.1568627450980392, 1.0),\n",
       " 128: (0.5803921568627451, 0.403921568627451, 0.7411764705882353, 1.0),\n",
       " 64: (0.5490196078431373, 0.33725490196078434, 0.29411764705882354, 1.0),\n",
       " 32: (0.8901960784313725, 0.4666666666666667, 0.7607843137254902, 1.0)}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bss = sorted(list(set([get_hp(f)['bs'] for f in files if get_hp(f)['lr']==0.0001])), reverse=True)\n",
    "bs2c=dict()\n",
    "for bs in bss:\n",
    "    index = bss.index(bs)\n",
    "    if index>17:\n",
    "        index-=18\n",
    "    bs2c[bs]=cmap(index*2)\n",
    "bs2c"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3runs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "heading_collapsed": true
   },
   "source": [
    "## 3 runs SGD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "hidden": true
   },
   "outputs": [],
   "source": [
    "optim1 = 'sgd'\n",
    "optim2 = 'activesgdaggg'\n",
    "\n",
    "test_accs1=defaultdict(list)\n",
    "test_accs2=defaultdict(list)\n",
    "for log in logs:\n",
    "    optimizer = log['optimizer']\n",
    "    if optimizer!=optim1 and optimizer!=optim2 : continue\n",
    "    bs = log['bs']\n",
    "    seed = log['seed']\n",
    "#     if lr<1e-6: continue\n",
    "    if optimizer==optim1:\n",
    "        test_accs1[bs].append(log['accs1'])\n",
    "    else:\n",
    "        test_accs2[bs].append(log['accs1'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "hidden": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3, 200)\n",
      "(3, 200)\n",
      "(3, 200)\n",
      "(3, 200)\n",
      "(3, 200)\n",
      "(3, 200)\n",
      "(3, 200)\n"
     ]
    }
   ],
   "source": [
    "for bs in test_accs1.keys():\n",
    "    test_accs1[bs] = np.array(test_accs1[bs])\n",
    "#     mean1 = accs1.mean(0)\n",
    "#     std1 = accs1.std(0)\n",
    "for bs in test_accs2.keys():\n",
    "    test_accs2[bs] = np.array(test_accs2[bs])\n",
    "    print(test_accs2[bs].shape)\n",
    "#     mean2 = accs2.mean(0)\n",
    "#     print(mean2.shape)\n",
    "#     std2 = accs2.std(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "hidden": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sgd: 32; (3, 200)\n",
      "sgd: 64; (3, 200)\n",
      "sgd: 128; (3, 200)\n",
      "sgd: 256; (3, 200)\n",
      "sgd: 512; (3, 200)\n",
      "sgd: 1024; (3, 200)\n",
      "sgd: 2048; (3, 200)\n",
      "activesgdaggg: 32; (3, 200)\n",
      "activesgdaggg: 64; (3, 200)\n",
      "activesgdaggg: 128; (3, 200)\n",
      "activesgdaggg: 256; (3, 200)\n",
      "activesgdaggg: 512; (3, 200)\n",
      "activesgdaggg: 1024; (3, 200)\n",
      "activesgdaggg: 2048; (3, 200)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(1,2, figsize=(16,8))\n",
    "# linesty = {optim1: '-', optim2: 'dotted'}\n",
    "alpha = .1\n",
    "\n",
    "thresh = 2100\n",
    "\n",
    "test_acc1=[]\n",
    "test_acc2=[]\n",
    "maxi1=maxi2=0\n",
    "for bs in test_accs1.keys():\n",
    "    if bs>=thresh: continue\n",
    "    optimizer = optim1\n",
    "    print(f'{optimizer}: {bs}; {test_accs1[bs].shape}')\n",
    "    avg = test_accs1[bs].mean(0)\n",
    "    std = test_accs1[bs].std(0)\n",
    "    if maxi1<test_accs1[bs].max():\n",
    "        maxi1=test_accs1[bs].max()\n",
    "        \n",
    "    test_acc1.append(avg)\n",
    "#     test_acc1.append(arr)\n",
    "    axes[0].errorbar(range(200), avg, yerr=std, label=f\"{bs}\", c=bs2c[bs])\n",
    "    \n",
    "#     axes[0].plot(avg, label=f\"{bs}\", c=bs2c[bs])\n",
    "#     axes[0].fill_between(range(200), avg-std, avg+std, color=bs2c[bs], alpha=alpha)\n",
    "\n",
    "for bs in test_accs2.keys():\n",
    "    if bs>=thresh: continue\n",
    "    optimizer = optim2\n",
    "    print(f'{optimizer}: {bs}; {test_accs2[bs].shape}')\n",
    "    avg = test_accs2[bs].mean(0)\n",
    "    std = test_accs2[bs].std(0)\n",
    "\n",
    "    if maxi2<test_accs2[bs].max():\n",
    "        maxi2=test_accs2[bs].max()\n",
    "        \n",
    "    test_acc2.append(avg)\n",
    "#     test_acc2.append(arr)\n",
    "    axes[1].errorbar(range(200), avg, yerr=std, label=f\"{bs}\", c=bs2c[bs])\n",
    "    \n",
    "#     axes[1].plot(avg, label=f\"{bs}\", c=bs2c[bs])\n",
    "#     axes[1].fill_between(range(200), avg-std, avg+std, color=bs2c[bs], alpha=alpha)\n",
    "\n",
    "#         axes[0].plot(train_acc, label=f\"{lr}\", c=lr2c[lr], linestyle=linestyle)\n",
    "    #         axes[0].set_ylim(70.5,100)\n",
    "#     axes.set_xlim(149,200)\n",
    "test_acc1 = np.array(test_acc1)\n",
    "test_acc2 = np.array(test_acc2)\n",
    "max1 = test_acc1.max(0)\n",
    "max2 = test_acc2.max(0)\n",
    "min1 = test_acc1.min(0)\n",
    "min2 = test_acc2.min(0)\n",
    "\n",
    "# axes[0].fill_between(range(149,200), min1[149:], max1[149:], color='red', alpha=.2)\n",
    "# axes[1].fill_between(range(149,200), min2[149:], max2[149:], color='red', alpha=0.2)\n",
    "\n",
    "axes[0].fill_between(range(0,200), min1[0:], max1[0:], color='red', alpha=.2)\n",
    "axes[1].fill_between(range(0,200), min2[0:], max2[0:], color='red', alpha=0.2)\n",
    "\n",
    "# axes[0].set_xlim(149,200)\n",
    "# axes[1].set_xlim(149,200)\n",
    "# axes[0].set_ylim(92,96)\n",
    "# axes[1].set_ylim(92,96)\n",
    "\n",
    "# axes[0].set_ylim(40)\n",
    "# axes[1].set_ylim(40)\n",
    "\n",
    "axes[0].hlines(maxi1, 0, 199)\n",
    "# axes[0].hlines(min1, 0, 199)\n",
    "yticks0 = axes[0].get_yticks()\n",
    "yt0 = list(yticks0)\n",
    "yt0.append(maxi1)\n",
    "axes[0].set_yticks(yt0)\n",
    "\n",
    "axes[1].hlines(maxi2, 0, 199)\n",
    "# axes[1].hlines(min2, 0, 199)\n",
    "yticks1 = axes[1].get_yticks()\n",
    "yt1 = list(yticks1)\n",
    "yt1.append(maxi2)\n",
    "axes[1].set_yticks(yt1)\n",
    "\n",
    "axes[0].yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))\n",
    "\n",
    "axes[0].set_title('SGD with Momentum')\n",
    "axes[1].set_title('ActiveSGD')\n",
    "axes[0].legend(loc='lower right')\n",
    "axes[1].legend(loc='lower right')\n",
    "axes[0].get_legend().set_title(\"mini-batch size\")\n",
    "axes[1].get_legend().set_title(\"mini-batch size\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "hidden": true
   },
   "outputs": [],
   "source": [
    "fig.savefig('./cifar10batchsize.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## AdamW"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "adamw: 32; (200,)\n",
      "adamw: 64; (200,)\n",
      "adamw: 128; (200,)\n",
      "adamw: 256; (200,)\n",
      "adamw: 512; (200,)\n",
      "adamw: 1024; (200,)\n",
      "activeadamagg: 32; (200,)\n",
      "activeadamagg: 64; (200,)\n",
      "activeadamagg: 128; (200,)\n",
      "activeadamagg: 256; (200,)\n",
      "activeadamagg: 512; (200,)\n",
      "activeadamagg: 1024; (200,)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fa316897f10>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x576 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "optim1 = 'adamw'\n",
    "optim2 = 'activeadamagg'\n",
    "\n",
    "\n",
    "test_accs1=dict()\n",
    "test_accs2=dict()\n",
    "for log in logs:\n",
    "    optimizer = log['optimizer']\n",
    "    if optimizer!=optim1 and optimizer!=optim2 : continue\n",
    "    bs = log['bs']\n",
    "#     if bs==32: continue\n",
    "    seed = log['seed']\n",
    "#     if lr<1e-6: continue\n",
    "    if optimizer==optim1:\n",
    "        test_accs1[bs] = (log['accs1'])\n",
    "    else:\n",
    "        test_accs2[bs] = (log['accs1'])\n",
    "\n",
    "fig, axes = plt.subplots(1,2, figsize=(16,8),sharey=True)\n",
    "# linesty = {optim1: '-', optim2: 'dotted'}\n",
    "alpha = .1\n",
    "\n",
    "thresh = 2000\n",
    "\n",
    "test_acc1=[]\n",
    "test_acc2=[]\n",
    "maxi1=maxi2=0\n",
    "for bs in test_accs1.keys():\n",
    "    if bs>=thresh: continue\n",
    "    optimizer = optim1\n",
    "    arr = np.array(test_accs1[bs])\n",
    "    print(f'{optimizer}: {bs}; {arr.shape}')\n",
    "#     avg = arr.mean(0)\n",
    "#     std = arr.std(0)\n",
    "    if maxi1<arr.max():\n",
    "        maxi1=arr.max()\n",
    "        \n",
    "#     test_acc1.append(avg)\n",
    "    test_acc1.append(arr)\n",
    "    axes[0].plot(arr, label=f\"{bs}\", c=bs2c[bs])\n",
    "    \n",
    "#     axes[0].plot(avg, label=f\"{bs}\", c=bs2c[bs])\n",
    "#     axes[0].fill_between(range(200), avg-std, avg+std, color=bs2c[bs], alpha=alpha)\n",
    "\n",
    "for bs in test_accs2.keys():\n",
    "    if bs>=thresh: continue\n",
    "    optimizer = optim2\n",
    "    arr = np.array(test_accs2[bs])\n",
    "    print(f'{optimizer}: {bs}; {arr.shape}')\n",
    "#     avg = arr.mean(0)\n",
    "#     std = arr.std(0)\n",
    "\n",
    "    if maxi2<arr.max():\n",
    "        maxi2=arr.max()\n",
    "        \n",
    "#     test_acc2.append(avg)\n",
    "    test_acc2.append(arr)\n",
    "    axes[1].plot(arr, label=f\"{bs}\", c=bs2c[bs])\n",
    "    \n",
    "#     axes[1].plot(avg, label=f\"{bs}\", c=bs2c[bs])\n",
    "#     axes[1].fill_between(range(200), avg-std, avg+std, color=bs2c[bs], alpha=alpha)\n",
    "\n",
    "#         axes[0].plot(train_acc, label=f\"{lr}\", c=lr2c[lr], linestyle=linestyle)\n",
    "    #         axes[0].set_ylim(70.5,100)\n",
    "#     axes.set_xlim(149,200)\n",
    "test_acc1 = np.array(test_acc1)\n",
    "test_acc2 = np.array(test_acc2)\n",
    "max1 = test_acc1.max(0)\n",
    "max2 = test_acc2.max(0)\n",
    "min1 = test_acc1.min(0)\n",
    "min2 = test_acc2.min(0)\n",
    "\n",
    "# axes[0].fill_between(range(149,200), min1[149:], max1[149:], color='red', alpha=.2)\n",
    "# axes[1].fill_between(range(149,200), min2[149:], max2[149:], color='red', alpha=0.2)\n",
    "\n",
    "axes[0].fill_between(range(0,200), min1[0:], max1[0:], color='red', alpha=.2)\n",
    "axes[1].fill_between(range(0,200), min2[0:], max2[0:], color='red', alpha=0.2)\n",
    "\n",
    "# axes[0].set_xlim(149,200)\n",
    "# axes[1].set_xlim(149,200)\n",
    "# axes[0].set_ylim(88,96)\n",
    "# axes[1].set_ylim(88,96)\n",
    "\n",
    "# axes[0].set_ylim(40)\n",
    "# axes[1].set_ylim(40)\n",
    "\n",
    "axes[0].hlines(maxi1, 0, 199)\n",
    "# axes[0].hlines(min1, 0, 199)\n",
    "yticks0 = axes[0].get_yticks()\n",
    "yt0 = list(yticks0)\n",
    "yt0.append(maxi1)\n",
    "axes[0].set_yticks(yt0)\n",
    "\n",
    "axes[1].hlines(maxi2, 0, 199)\n",
    "# axes[1].hlines(min2, 0, 199)\n",
    "yticks1 = axes[1].get_yticks()\n",
    "yt1 = list(yticks1)\n",
    "yt1.append(maxi2)\n",
    "axes[1].set_yticks(yt1)\n",
    "\n",
    "axes[0].yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))\n",
    "\n",
    "axes[0].set_title(optim1)\n",
    "axes[1].set_title(optim2)\n",
    "axes[0].legend(loc='lower left')\n",
    "axes[1].legend(loc='lower left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "hidden": true
   },
   "outputs": [],
   "source": [
    "fig.savefig('./cifar10batchsizeadamw.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> supplementary material/code/CIFAR-10/minibatch invariane/models/densenet.py <==
"""
.. Densely Connected Convolutional Networks:
    https://arxiv.org/abs/1608.06993
"""
import math

import torch
import torch.nn as nn
import torch.nn.functional as F


class Bottleneck(nn.Module):
    def __init__(self, in_planes, growth_rate):
        super(Bottleneck, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(in_planes, 4 * growth_rate, kernel_size=1, bias=False)
        self.bn2 = nn.BatchNorm2d(4 * growth_rate)
        self.conv2 = nn.Conv2d(4 * growth_rate, growth_rate, kernel_size=3, padding=1, bias=False)

    def forward(self, x):
        out = self.conv1(F.relu(self.bn1(x)))
        out = self.conv2(F.relu(self.bn2(out)))
        out = torch.cat([out, x], 1)
        return out


class Transition(nn.Module):
    def __init__(self, in_planes, out_planes):
        super(Transition, self).__init__()
        self.bn = nn.BatchNorm2d(in_planes)
        self.conv = nn.Conv2d(in_planes, out_planes, kernel_size=1, bias=False)

    def forward(self, x):
        out = self.conv(F.relu(self.bn(x)))
        out = F.avg_pool2d(out, 2)
        return out


class DenseNet(nn.Module):
    def __init__(self, block, nblocks, growth_rate=12, reduction=0.5, num_classes=10):
        super(DenseNet, self).__init__()
        self.growth_rate = growth_rate

        num_planes = 2 * growth_rate
        self.conv1 = nn.Conv2d(3, num_planes, kernel_size=3, padding=1, bias=False)

        self.dense1 = self._make_dense_layers(block, num_planes, nblocks[0])
        num_planes += nblocks[0] * growth_rate
        out_planes = int(math.floor(num_planes * reduction))
        self.trans1 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense2 = self._make_dense_layers(block, num_planes, nblocks[1])
        num_planes += nblocks[1] * growth_rate
        out_planes = int(math.floor(num_planes * reduction))
        self.trans2 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense3 = self._make_dense_layers(block, num_planes, nblocks[2])
        num_planes += nblocks[2] * growth_rate
        out_planes = int(math.floor(num_planes * reduction))
        self.trans3 = Transition(num_planes, out_planes)
        num_planes = out_planes

        self.dense4 = self._make_dense_layers(block, num_planes, nblocks[3])
        num_planes += nblocks[3] * growth_rate

        self.bn = nn.BatchNorm2d(num_planes)
        self.linear = nn.Linear(num_planes, num_classes)

    def _make_dense_layers(self, block, in_planes, nblock):
        layers = []
        for i in range(nblock):
            layers.append(block(in_planes, self.growth_rate))
            in_planes += self.growth_rate
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.trans1(self.dense1(out))
        out = self.trans2(self.dense2(out))
        out = self.trans3(self.dense3(out))
        out = self.dense4(out)
        out = F.avg_pool2d(F.relu(self.bn(out)), 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def DenseNet121():
    return DenseNet(Bottleneck, [6, 12, 24, 16], growth_rate=32)


def DenseNet169():
    return DenseNet(Bottleneck, [6, 12, 32, 32], growth_rate=32)


def DenseNet201():
    return DenseNet(Bottleneck, [6, 12, 48, 32], growth_rate=32)


def DenseNet161():
    return DenseNet(Bottleneck, [6, 12, 36, 24], growth_rate=48)


def densenet_cifar():
    return DenseNet(Bottleneck, [6, 12, 24, 16], growth_rate=12)


def test():
    net = densenet_cifar()
    x = torch.randn(1, 3, 32, 32)
    y = net(x)
    print(y)

# test()


==> supplementary material/code/CIFAR-10/minibatch invariane/models/resnet.py <==
"""
.. Deep Residual Learning for Image Recognition:
    https://arxiv.org/abs/1512.03385
"""
import torch
import torch.nn as nn
import torch.nn.functional as F


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=3, stride=stride, padding=1,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion * planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion * planes, kernel_size=1, stride=stride,
                          bias=False),
                nn.BatchNorm2d(self.expansion * planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, in_planes, planes, stride=1):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(in_planes, planes, kernel_size=1, bias=False)
        self.bn1 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv3 = nn.Conv2d(planes, self.expansion * planes, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(self.expansion * planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion * planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion * planes, kernel_size=1, stride=stride,
                          bias=False),
                nn.BatchNorm2d(self.expansion * planes)
            )

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = F.relu(self.bn2(self.conv2(out)))
        out = self.bn3(self.conv3(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


class ResNet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10):
        super(ResNet, self).__init__()
        self.in_planes = 64

        self.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.layer1 = self._make_layer(block, 64, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 128, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 256, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 512, num_blocks[3], stride=2)
        self.linear = nn.Linear(512 * block.expansion, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


def ResNet18():
    return ResNet(BasicBlock, [2, 2, 2, 2])


def ResNet34():
    return ResNet(BasicBlock, [3, 4, 6, 3])


def ResNet50():
    return ResNet(Bottleneck, [3, 4, 6, 3])


def ResNet101():
    return ResNet(Bottleneck, [3, 4, 23, 3])


def ResNet152():
    return ResNet(Bottleneck, [3, 8, 36, 3])


def test():
    net = ResNet18()
    y = net(torch.randn(1, 3, 32, 32))
    print(y.size())

# test()


==> supplementary material/code/CIFAR-10/minibatch invariane/models/vgg.py <==
'''
Modified from https://github.com/pytorch/vision.git
'''
import math

import torch.nn as nn
import torch.nn.init as init

__all__ = [
    'VGG', 'vgg11', 'vgg11_bn', 'vgg13', 'vgg13_bn', 'vgg16', 'vgg16_bn',
    'vgg19_bn', 'vgg19',
]


class VGG(nn.Module):
    '''
    VGG model
    '''
    def __init__(self, features):
        super(VGG, self).__init__()
        self.features = features
        self.classifier = nn.Sequential(
            nn.Dropout(),
            nn.Linear(512, 512),
            nn.ReLU(True),
            nn.Dropout(),
            nn.Linear(512, 512),
            nn.ReLU(True),
            nn.Linear(512, 10),
        )
         # Initialize weights
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                n = m.kernel_size[0] * m.kernel_size[1] * m.out_channels
                m.weight.data.normal_(0, math.sqrt(2. / n))
                m.bias.data.zero_()


    def forward(self, x):
        x = self.features(x)
        x = x.view(x.size(0), -1)
        x = self.classifier(x)
        return x


def make_layers(cfg, batch_norm=False):
    layers = []
    in_channels = 3
    for v in cfg:
        if v == 'M':
            layers += [nn.MaxPool2d(kernel_size=2, stride=2)]
        else:
            conv2d = nn.Conv2d(in_channels, v, kernel_size=3, padding=1)
            if batch_norm:
                layers += [conv2d, nn.BatchNorm2d(v), nn.ReLU(inplace=True)]
            else:
                layers += [conv2d, nn.ReLU(inplace=True)]
            in_channels = v
    return nn.Sequential(*layers)


cfg = {
    'A': [64, 'M', 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'B': [64, 64, 'M', 128, 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'D': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 'M', 512, 512, 512, 'M', 512, 512, 512, 'M'],
    'E': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 256, 'M', 512, 512, 512, 512, 'M',
          512, 512, 512, 512, 'M'],
}


def vgg11():
    """VGG 11-layer model (configuration "A")"""
    return VGG(make_layers(cfg['A']))


def vgg11_bn():
    """VGG 11-layer model (configuration "A") with batch normalization"""
    return VGG(make_layers(cfg['A'], batch_norm=True))


def vgg13():
    """VGG 13-layer model (configuration "B")"""
    return VGG(make_layers(cfg['B']))


def vgg13_bn():
    """VGG 13-layer model (configuration "B") with batch normalization"""
    return VGG(make_layers(cfg['B'], batch_norm=True))


def vgg16():
    """VGG 16-layer model (configuration "D")"""
    return VGG(make_layers(cfg['D']))


def vgg16_bn():
    """VGG 16-layer model (configuration "D") with batch normalization"""
    return VGG(make_layers(cfg['D'], batch_norm=True))


def vgg19():
    """VGG 19-layer model (configuration "E")"""
    return VGG(make_layers(cfg['E']))


def vgg19_bn():
    """VGG 19-layer model (configuration 'E') with batch normalization"""
    return VGG(make_layers(cfg['E'], batch_norm=True))

==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/ActiveAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveAdam(Optimizer):


    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, lrHigh=.2, lrLow=.5, delr=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize, delr=delr)
        super(ActiveAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)



                # Perform stepweight decay
                if group['delr']:
                    p.mul_(1 - group['weight_decay'])
                else:
                    p.mul_(1 - group['lr'] * group['weight_decay'])


                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']

                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)


                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_sq.sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                # Correction
                exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])

                exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])


                step_size = group['lr']

                p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    # print(f"epoch complete. cumm: {cumm}")
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    



        return loss


==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/ActiveBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class ActiveBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True, lrHigh=.2, lrLow=.5 ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps, stepSize=stepSize,
                        lrHigh=lrHigh, lrLow=lrLow,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(ActiveBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(ActiveBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                
                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)


                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1 * state['gai']
                    p.data -= step_size * (exp_avg / denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1 * state['gai']

                        p.data -= step_size * (exp_avg / denom)

                    else: # perform SGD style update
                        # p.data.add_( -group['lr']* state['gai'], exp_avg)
                        p.data -= group['lr'] * state['gai'] * exp_avg
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

        return loss


==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/ActiveRAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveRAdam(Optimizer):
    r"""Implements AdamW algorithm.

    The original Adam algorithm was proposed in `Adam: A Method for Stochastic Optimization`_.
    The AdamW variant was proposed in `Decoupled Weight Decay Regularization`_.

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay coefficient (default: 1e-2)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)

    .. _Adam\: A Method for Stochastic Optimization:
        https://arxiv.org/abs/1412.6980
    .. _Decoupled Weight Decay Regularization:
        https://arxiv.org/abs/1711.05101
    .. _On the Convergence of Adam and Beyond:
        https://openreview.net/forum?id=ryQu7f-RZ
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=1e-2, amsgrad=False, lrHigh=.2, lrLow=.5):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(ActiveRAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveRAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)
#                 print('step', state['step'], 'cumm', state['cumm'], 'grad', p.grad.item())




                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
#                 print('exp_avg',state['exp_avg'])
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # Decay the first and second moment running average coefficient
#                 exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)
#                 print('exp_avg',state['exp_avg'])
#                 exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)

                # RAdam Start1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size
                # RAdam End1

                # Perform stepweight decay
                p.mul_(1 - group['lr'] * group['weight_decay'])

                # more conservative since it's an approximated value
                if N_sma >= 5:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
#                     p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                    p -= step_size*state['gai']*(exp_avg/denom)
                else:
#                     p_data_fp32.add_(-step_size, exp_avg)
                    p -= step_size*state['gai']*exp_avg

#                 # Correction
#                 exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])
# #                 print('exp_avgCorr',exp_avgCorr)
#                 exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])

#                 step_size = group['lr'] / bias_correction1
#                 step_size = group['lr']
#                 gai = state['gai']
#                 numer = exp_avg.mul(state['gai'])
#                 numer = exp_avg * gai
#                 print(numer, ' equals ', exp_avg, gai, state['gai'])
#                 p.addcdiv_(numer, denom, value=-step_size)
#                 p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)



        return loss


==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/ActiveSGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class ActiveSGD(Optimizer):

    def __init__(self, params, stepSize, lr=required, momentum=0.9, dampening=0,
                 weight_decay=0, nesterov=False, lrLow=0.9, lrHigh=0.1):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, stepSize=stepSize, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov,
                        lrLow=lrLow, lrHigh=lrHigh)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(ActiveSGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveSGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']
            lrLow = group['lrLow']
            lrHigh = group['lrHigh']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    # d_p = d_p.add(p, alpha=weight_decay)
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                
                param_state = self.state[p]
                # State initialization
                if len(param_state) == 0:
                    param_state['step'] = 0

                    param_state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                    buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()

                else:
                    buf = param_state['momentum_buffer']
                    buf.mul_(momentum).add_(d_p, alpha=1 - dampening)

                # Accumulate gradients for the epoch
                param_state['cumm']+=(p.grad)

                param_state['step'] += 1

                if nesterov:
                    d_p = d_p.add(buf, alpha=momentum)
                else:
                    d_p = buf

                # p.add_(d_p, alpha=-group['lr'])
                # parameter update
                p -= group['lr']*param_state['gai']*d_p


                # SetLR if i>0
                if param_state['step']/group['stepSize'] > 1 and param_state['step']%group['stepSize']==0:
                    tmp2 = param_state['gradOld'].clone()##could be eliminated
                    tmp3 = param_state['cumm'].clone()##could be eliminated
                    tmp5 = param_state['gai'].clone()##may be the one that needs cloning

                    param_state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = param_state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if param_state['step']%group['stepSize']==0:
                    cumm = param_state['cumm']
                    param_state['gradOld'] = cumm.clone()
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)


        return loss

==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/AdaBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class AdaBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdaBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(AdaBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var'] 

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1
                    p.data.addcdiv_(-step_size, exp_avg, denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1

                        p.data.addcdiv_(-step_size, exp_avg, denom)

                    else: # perform SGD style update
                        p.data.add_( -group['lr'], exp_avg)

        return loss


==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/RAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class RAdam(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(RAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                state['step'] += 1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size

                if group['weight_decay'] != 0:
                    p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)

                # more conservative since it's an approximated value
                if N_sma >= 5:                    
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
                    p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                else:
                    p_data_fp32.add_(-step_size, exp_avg)

                p.data.copy_(p_data_fp32)

        return loss

class RAdam_4step(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0, update_all=False, additional_four=False):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.update_all = update_all # whether update the first 4 steps
        self.additional_four = additional_four # whether use additional 4 steps for SGD
        self.buffer = [[None, None] for ind in range(10)]
        super(RAdam_4step, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam_4step, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam_4step does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = -4 if self.additional_four else 0 #since this exp requires exactly 4 step, it is hard coded 
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                if state['step'] > 0:

                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    buffered = self.buffer[int(state_step % 10)]
                    if state_step == buffered[0]:
                        step_size = buffered[1]
                    else:
                        buffered[0] = state_step
                        beta2_t = beta2 ** state['step']

                        if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                            N_sma_max = 2 / (1 - beta2) - 1
                            N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                            step_size = group['lr'] * math.sqrt((N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state_step)
                        elif  self.update_all:
                            step_size = group['lr'] / (1 - beta1 ** state_step)
                        else:
                            step_size = 0
                        buffered[1] = step_size

                    if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)).add_(group['eps'])
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                    elif self.update_all:
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)) 
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                else:
                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    if group['weight_decay'] != 0:
                        p_data_fp32.add_(-group['weight_decay'] * 0.1, p_data_fp32)

                    step_size = 0.1 / (1 - beta1 ** state_step)
                    p_data_fp32.add_(-step_size, exp_avg)
                    p.data.copy_(p_data_fp32)

        return loss

==> supplementary material/code/CIFAR-10/minibatch invariane/optimizers/SGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class SGD(Optimizer):
    r"""Implements stochastic gradient descent (optionally with momentum).
    Nesterov momentum is based on the formula from
    `On the importance of initialization and momentum in deep learning`__.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
        momentum (float, optional): momentum factor (default: 0)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        dampening (float, optional): dampening for momentum (default: 0)
        nesterov (bool, optional): enables Nesterov momentum (default: False)
    Example:
        >>> optimizer = torch.optim.SGD(model.parameters(), lr=0.1, momentum=0.9)
        >>> optimizer.zero_grad()
        >>> loss_fn(model(input), target).backward()
        >>> optimizer.step()
    __ http://www.cs.toronto.edu/%7Ehinton/absps/momentum.pdf
    .. note::
        The implementation of SGD with Momentum/Nesterov subtly differs from
        Sutskever et. al. and implementations in some other frameworks.
        Considering the specific case of Momentum, the update can be written as
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + g_{t+1}, \\
                p_{t+1} & = p_{t} - \text{lr} * v_{t+1},
            \end{aligned}
        where :math:`p`, :math:`g`, :math:`v` and :math:`\mu` denote the 
        parameters, gradient, velocity, and momentum respectively.
        This is in contrast to Sutskever et. al. and
        other frameworks which employ an update of the form
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + \text{lr} * g_{t+1}, \\
                p_{t+1} & = p_{t} - v_{t+1}.
            \end{aligned}
        The Nesterov version is analogously modified.
    """

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(SGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                if momentum != 0:
                    param_state = self.state[p]
                    if 'momentum_buffer' not in param_state:
                        buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                    else:
                        buf = param_state['momentum_buffer']
                        buf.mul_(momentum).add_(d_p, alpha=1 - dampening)
                    if nesterov:
                        d_p = d_p.add(buf, alpha=momentum)
                    else:
                        d_p = buf

                p.add_(d_p, alpha=-group['lr'])

        return loss

==> supplementary material/code/CIFAR-10/minibatch invariane/sgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:1       
#SBATCH --tasks-per-node=1
#SBATCH --cpus-per-task=4 
#SBATCH --mem=32G      
#SBATCH --time=0-3:00
#SBATCH --output=sgd-%A-%a.out

cd $project/ddp
cp -R $project/soat/cifar10 $SLURM_TMPDIR

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision --no-index

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p test.py --batch_size $SLURM_ARRAY_TASK_ID --optim sgd --seed 44 --decay_epoch 150

==> supplementary material/code/CIFAR-10/minibatch invariane/test.py <==
import os
import time
import datetime

import torch
import torch.nn as nn
import torch.optim as optim
import torch.nn.functional as F

import torchvision
import torchvision.transforms as transforms
from torchvision.datasets import CIFAR10, CIFAR100
import torchvision.models as models
from torch.utils.data import DataLoader

import torch.distributed as dist
import torch.utils.data.distributed
import torch.backends.cudnn as cudnn
import torch.multiprocessing as mp
import random
import argparse
from torch.optim import AdamW
from models.resnet import *
from optimizers.ActiveAdam import ActiveAdam
from optimizers.ActiveRAdam import ActiveRAdam
from optimizers.ActiveBelief import ActiveBelief
from optimizers.AdaBelief import AdaBelief
from optimizers.RAdam import RAdam
from optimizers.ActiveSGD import ActiveSGD
from optimizers.SGD import SGD
import math
import numpy as np
from pathlib import Path
import json
import subprocess
from torch.distributed.elastic.multiprocessing.errors import record

# model_names = sorted(name for name in models.__dict__
#     if name.islower() and not name.startswith("__")
#     and callable(models.__dict__[name]))

parser = argparse.ArgumentParser(description='PyTorch Elastic Training')
# parser.add_argument('data', metavar='DIR',
#                     help='path to dataset')
parser.add_argument('-a', '--arch', metavar='ARCH', default='resnet18',
                    help=' (default: resnet18)')
parser.add_argument('-j', '--workers', default=4, type=int, metavar='N',
                    help='number of data loading workers (default: 4)')
parser.add_argument('--epochs', default=200, type=int, metavar='N',
                    help='number of total epochs to run')
parser.add_argument('--start-epoch', default=0, type=int, metavar='N',
                    help='manual epoch number (useful on restarts)')
parser.add_argument('-b', '--batch_size', default=256, type=int,
                    metavar='N',
                    help='mini-batch size (default: 256), this is the total '
                         'batch size of all GPUs on the current node when '
                         'using Data Parallel or Distributed Data Parallel')
parser.add_argument('--decay_epoch', default=150, type=int, metavar='N',
                    help='multiple of epochs to decay LR')
parser.add_argument('--optim', default='ActiveAdam', help='ActiveRAdam, Adam, RAdam, AdaBelief, ActiveBelief')
parser.add_argument('--lr', '--learning-rate', default=0.0001, type=float,
                    metavar='LR', help='initial learning rate', dest='lr')
parser.add_argument('--lr_gamma', default=0.1, type=float, metavar='N', help='learning rate decay factor')

parser.add_argument('--wd', '--weight-decay', default=-1, type=float,
                    metavar='W', help='weight decay (default: 0)',
                    dest='weight_decay')
parser.add_argument('--world-size', default=-1, type=int,
                    help='number of nodes for distributed training')

parser.add_argument('--dist-url', default='tcp://224.66.41.62:23456', type=str,
                    help='url used to set up distributed training')
parser.add_argument('--dist-backend', default='nccl', type=str,
                    help='distributed backend')
parser.add_argument('--seed', default=42, type=int,
                    help='seed for initializing training. ')
parser.add_argument('--tol_minutes', default=5, type=int,
                    help='Minutes below which the job will be cancelled and another submitted')
# parser.add_argument('--gpu', default=None, type=int,
#                     help='GPU id to use.')
# parser.add_argument('--multiprocessing-distributed', action='store_true',
#                     help='Use multi-processing distributed training to launch '
#                          'N processes per node, which has N GPUs. This is the '
#                          'fastest way to use PyTorch for either single node or '
#                          'multi node data parallel training')
@record
def main():
    args = parser.parse_args()

    projectddp = Path(os.environ.get('project'))/'ddp'
    pathLog = projectddp/'logs'

    tmp = Path(os.environ.get('SLURM_TMPDIR'))/'cifar10'
    checkpointDir = Path(os.environ.get('SCRATCH'))/'checkpoints'

    random.seed(args.seed)
    torch.manual_seed(args.seed)
    cudnn.deterministic = True
    cudnn.benchmark = False

    ngpus_per_node = torch.cuda.device_count()

    torch.distributed.init_process_group(backend='nccl',
                                     init_method='env://',
                                     timeout=datetime.timedelta(0, 1800))

    rank = int(os.environ['LOCAL_RANK'])
    
    if rank==0:
        if not pathLog.exists():
            pathLog.mkdir()
        print("=> creating model '{}'".format(args.arch))

    # model = torchvision.models.resnet.ResNet(torchvision.models.resnet.BasicBlock,
    #                                     [2, 2, 2, 2],
    #                                     num_classes=10)

    # ResNet32 for CIFAR-10
    model = ResNet34()

    # if not torch.cuda.is_available():
    #     print('using CPU, this will be slow')

    torch.cuda.set_device(rank)

    # batch_size list
    bsList = [
        32,
        64,
        128,
        256,
        512,
        1024,
        2048,
        2048*2,
        2048*4,
        # 2048*8,
    ]
    bsidx = int(args.batch_size)
    args.batch_size = bsList[bsidx]
 
    bs = int(args.batch_size / ngpus_per_node)
    args.workers = int((args.workers + ngpus_per_node - 1) / ngpus_per_node)

    # OMP_NUM_THREADS = os.environ.get('OMP_NUM_THREADS')
    # print(f'num_workers: {args.workers}, OMP_NUM_THREADS: {OMP_NUM_THREADS}')

    # os.environ['OMP_NUM_THREADS'] = str(args.workers)
    # OMP_NUM_THREADS = os.environ.get('OMP_NUM_THREADS')
    # print(f'OMP_NUM_THREADS: {OMP_NUM_THREADS}')
    
    model = model.cuda(rank)
    model = torch.nn.parallel.DistributedDataParallel(model,
                                                  device_ids=[rank],
                                                  output_device=rank)   
    # define loss function (criterion) and optimizer
    criterion = nn.CrossEntropyLoss().cuda(rank)

    
    # Data loading code
    transform_train = transforms.Compose([
        transforms.RandomCrop(32, padding=4), 
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010))])
    transform_val = transforms.Compose([transforms.ToTensor(),transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010))])

    dataset_train = CIFAR10(root=tmp/'data', train=True, download=False, transform=transform_train)
    dataset_valid = CIFAR10(root=tmp/'data', train=False, download=False, transform=transform_val)

    train_sampler = torch.utils.data.distributed.DistributedSampler(dataset_train, seed=args.seed)


    train_loader = torch.utils.data.DataLoader(
        dataset_train, batch_size=bs, shuffle=(train_sampler is None),
        num_workers=args.workers, pin_memory=True, sampler=train_sampler)
    
    stepSize = len(train_loader)   

    val_loader = torch.utils.data.DataLoader(
        dataset_valid,
        batch_size=bs, shuffle=False,
        num_workers=args.workers, pin_memory=True)
    
    if args.weight_decay==-1:
        args.weight_decay = 1e-4/args.lr
    # print(args.weight_decay)
    args.optim = args.optim.lower()

    fName = f'{args.optim}_{args.lr}_{args.batch_size}_{args.seed}'
    if rank==0:
        print(f'len trainloader: {stepSize}')
        print(fName) 
    # print(args.optim)
    if args.optim == 'adamw':
        optimizer = AdamW(model.parameters(), args.lr,
                                    weight_decay=args.weight_decay)
    elif args.optim == 'sgd':
        optimizer = SGD(model.parameters(), args.lr, momentum=.9,
                         weight_decay=args.weight_decay)

    elif args.optim == 'radam':
        optimizer = RAdam(model.parameters(), args.lr,
                          weight_decay=args.weight_decay)
    elif args.optim == 'adabelief':
        optimizer = AdaBelief(model.parameters(), args.lr,
                          weight_decay=args.weight_decay) 

    elif args.optim == 'activeadamcons':
        print(f'lrLow={args.lrLow}, lrHigh={args.lrHigh}')
        optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=args.lrLow, lrHigh=args.lrHigh)

    elif args.optim == 'activesgd':
        optimizer = ActiveSGD(model.parameters(), stepSize, args.lr, 
                          weight_decay=args.weight_decay, lrLow=0.5, lrHigh=5.)

    elif args.optim == 'activeadam':
        optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.5, lrHigh=5.)
    elif args.optim == 'activeadamagg':
        optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.5, lrHigh=5.)
    elif args.optim == 'activeradam':
        optimizer = ActiveRAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.5, lrHigh=5.)
    elif args.optim == 'activebelief':
        optimizer = ActiveBelief(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.5, lrHigh=5.)
    else:
        print('optim not implemented')

    if rank==0:
        print(optimizer)
 
    accs1=[]
    accs5=[]
    train_losses=[]
    best_acc=0
    '''
    load checkpoint
    '''
    if (checkpointDir/f'{fName}.pt').exists():
        if rank==0:
            print(f'loading checkpoint {fName}')
        checkpoint = torch.load(checkpointDir/f'{fName}.pt')
        model.load_state_dict(checkpoint['model_state_dict'])
        optimizer.load_state_dict(checkpoint['optimizer_state_dict'])

        start_epoch = checkpoint['epoch'] + 1
        train_losses = checkpoint['train_losses']
        accs1 = checkpoint['accs1']
        accs5 = checkpoint['accs5']
        best_acc = checkpoint['best_acc']
    else:
        start_epoch = 0
    torch.distributed.barrier()

    if start_epoch>=(args.epochs): quit()

    if rank==0: print(f'Starting epoch {start_epoch}')
    for epoch in range(start_epoch, args.epochs):

        ################# resubmit job if no time left
        jid = os.environ['SLURM_JOB_ID']
        output = subprocess.run(["squeue", "-h", "-j", jid, "-o", "%L"], capture_output=True, text=True)
        minutes = time_calculator(output.stdout)
        if rank==0: print(f'{minutes} minutes left in the job')
        if minutes<args.tol_minutes:
            if rank==0:
                print('No time left!!!')
                output = subprocess.call(["sbatch", "--array", f"{bsidx}", f"{args.optim}.sh"])

            quit()
            print('still running!!!!')
        #################
        start = time.time()
        train_sampler.set_epoch(epoch)

        adjust_learning_rate(optimizer, epoch, step_size=args.decay_epoch, gamma=args.lr_gamma)
        # train for one epoch
        loss = train(train_loader, model, criterion, optimizer, epoch, rank)
        # evaluate on validation set
        acc1, acc5 = validate(val_loader, model, criterion, rank)
        acc1, acc5, loss = acc1.item(), acc5.item(), loss.item()

        end = time.time()

        if rank==0:
            print(f'acc{epoch}:{acc1}')
            print(f'time: {end-start}\n')
        if acc1>best_acc and rank==0: 
            best_acc=acc1
            print(f'best acc: {best_acc}\n\n')

        accs1.append(acc1)
        accs5.append(acc5)
        train_losses.append(loss)
        
        if rank==0:
            torch.save({
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'train_losses': train_losses,
                'accs1': accs1,
                'accs5': accs5,
                'best_acc': best_acc,
                }, checkpointDir/f'{fName}.pt')

            log = {
                'train_losses': train_losses,
                "accs1": accs1,
                'accs5': accs5,
                'epoch_time': end - start,
                'epochs': list(range(epoch+1)),
            }
            with open(pathLog/f'{fName}.json', 'w') as fp:
                json.dump(log, fp)

        torch.distributed.barrier()
    # print(f'Total time: {time.time()-start}')
    
def train(train_loader, model, criterion, optimizer, epoch, rank):

    losses = AverageMeter('Loss', ':.4e')

    # switch to train mode
    model.train()

    for i, (images, target) in enumerate(train_loader):

        images = images.cuda(rank, non_blocking=True)
        target = target.cuda(rank, non_blocking=True)

        # compute output
        output = model(images)
        loss = criterion(output, target) 

        losses.update(loss.detach(), images.size(0))

        # compute gradient and do SGD step
        optimizer.zero_grad()
        loss.backward()
        optimizer.step()

        # optimStep = optimizer.state_dict()['state'][0]['step']
        # print(f'optimStep: {optimStep}:{i+1}')

    return losses.avg

def validate(val_loader, model, criterion, rank):

    top1 = AverageMeter('Acc@1', ':6.2f')
    top5 = AverageMeter('Acc@5', ':6.2f')
    # switch to evaluate mode
    model.eval()

    with torch.no_grad():

        for i, (images, target) in enumerate(val_loader):
            
            images = images.cuda(rank, non_blocking=True)
            target = target.cuda(rank, non_blocking=True)

            # compute output
            output = model(images)

            # measure accuracy
            acc1, acc5 = accuracy(output, target, topk=(1, 5))

            top1.update(acc1[0], images.size(0))
            top5.update(acc5[0], images.size(0))

    return top1.avg*100, top5.avg*100

def adjust_learning_rate(optimizer, epoch, step_size=150, gamma=0.1):
    if epoch % step_size==0 and epoch>0:
        print(f'lr decayed at epoch {epoch}')
        for param_group in optimizer.param_groups:
            param_group['lr'] *= gamma

class AverageMeter(object):
    """Computes and stores the average and current value"""
    def __init__(self, name, fmt=':f'):
        self.name = name
        self.fmt = fmt
        self.reset()

    def reset(self):
        self.val = 0
        self.avg = 0
        self.sum = 0
        self.count = 0

    def update(self, val, n=1):
        self.val = val
        self.sum += val * n
        self.count += n
        self.avg = self.sum / self.count

    def __str__(self):
        fmtstr = '{name} {val' + self.fmt + '} ({avg' + self.fmt + '})'
        return fmtstr.format(**self.__dict__)

def accuracy(output, target, topk=(1,)):
    """Computes the accuracy over the k top predictions for the specified values of k"""
    with torch.no_grad():
        maxk = max(topk)
        batch_size = target.size(0)

        _, pred = output.topk(maxk, 1, True, True)
        pred = pred.t()
        correct = pred.eq(target.view(1, -1).expand_as(pred))

        res = []
        for k in topk:
            correct_k = correct[:k].reshape(-1).float().sum(0, keepdim=True)
            res.append(correct_k.div_(batch_size))
        return res

def time_calculator(s):
    day=hour=minute=0
    if '-' in s:
        day = int(s.split('-')[0])
        s = (s.split('-')[1])
    s = s.split(':')

    if len(s)==3:
        hour = int(s[0])
        minute = int(s[1])
    elif len(s)==2:
        minute = int(s[0])
    total_time = 24*60*day + 60*hour + minute
    return total_time

if __name__=='__main__':
   main()

==> supplementary material/code/ImageNet/non-adaptive/activesgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:4         
#SBATCH --tasks-per-node=4  
#SBATCH --cpus-per-task=4
#SBATCH --mem=32G      
#SBATCH --time=0-11:59
#SBATCH --output=activesgd-%A-%a.out

cd $SLURM_TMPDIR
module load python
virtualenv -q --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision tqdm --no-index -q

echo "r$SLURM_NODEID modules installed successfully: num cpus $SLURM_CPUS_ON_NODE"

squeue -h -j $SLURM_JOB_ID -o %L
tar -xf $SCRATCH/imagenet_object_localization_patched2019.tar.gz -C $SLURM_TMPDIR ILSVRC/Data/CLS-LOC/train ILSVRC/Data/CLS-LOC/val
echo "r$SLURM_NODEID master: train/val extracted"
squeue -h -j $SLURM_JOB_ID -o %L

cd $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val
cp $project/valprep.sh $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val
chmod +x $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val/valprep.sh
$SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val/valprep.sh
echo "r$SLURM_NODEID valprep.sh done!"
squeue -h -j $SLURM_JOB_ID -o %L
rm $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val/valprep.sh

cd $project/soat/imagenet0

export OMP_NUM_THREADS=4

python -m torch.distributed.run --nnodes=1 --nproc_per_node=4 test.py --lr $SLURM_ARRAY_TASK_ID --optim activesgd --seed 42



==> supplementary material/code/ImageNet/non-adaptive/imagenet.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "538ccaac",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "209c86db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs')"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "path = Path.cwd()/'logs'\n",
    "path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "916ab2c8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_5e-05_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_1e-05_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.01_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_1.0_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.05_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.005_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.001_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_1.0_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.0001_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_5e-05_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.0005_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.005_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.5_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.001_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.1_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_1e-05_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.0005_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.0001_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.05_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/sgd_0.01_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.5_0_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/ImageNet/non-adaptive/logs/activesgd_0.1_0_256_42.json')]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files = [f for f in path.iterdir()]\n",
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c206af48",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['activesgd', '5e-05', '0', '256', '42']"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = files[0]\n",
    "fname = f.stem\n",
    "meta = fname.split('_')\n",
    "meta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "5ce27003",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_meta(f):\n",
    "    fname = f.stem\n",
    "    meta = fname.split('_')\n",
    "    optim = meta[0]\n",
    "    lr = float(meta[1])\n",
    "    wd = float(meta[2])\n",
    "#     scheduler = ((meta[3]).split('.'))[1]\n",
    "    bs = int(meta[3])\n",
    "    seed = int(meta[4])\n",
    "    try:\n",
    "        with open(f, 'r') as file:\n",
    "            data = json.load(file)\n",
    "    except:\n",
    "        print(f)\n",
    "    return optim, lr, wd, bs, seed, data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "08f1f4b5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'optim': ['activesgd',\n",
       "  'activesgd',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activesgd'],\n",
       " 'lr': [5e-05,\n",
       "  1e-05,\n",
       "  0.01,\n",
       "  1.0,\n",
       "  0.05,\n",
       "  0.005,\n",
       "  0.001,\n",
       "  1.0,\n",
       "  0.0001,\n",
       "  5e-05,\n",
       "  0.0005,\n",
       "  0.005,\n",
       "  0.5,\n",
       "  0.001,\n",
       "  0.1,\n",
       "  1e-05,\n",
       "  0.0005,\n",
       "  0.0001,\n",
       "  0.05,\n",
       "  0.01,\n",
       "  0.5,\n",
       "  0.1],\n",
       " 'wd': [0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0],\n",
       " 'bs': [256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256,\n",
       "  256],\n",
       " 'seed': [42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42],\n",
       " 'best_acc': [31.323999404907227,\n",
       "  10.149999618530273,\n",
       "  66.69999694824219,\n",
       "  66.77799987792969,\n",
       "  67.59600067138672,\n",
       "  65.80199432373047,\n",
       "  58.763999938964844,\n",
       "  67.0219955444336,\n",
       "  41.85200119018555,\n",
       "  13.251998901367188,\n",
       "  57.90999984741211,\n",
       "  65.75599670410156,\n",
       "  67.39399719238281,\n",
       "  61.552001953125,\n",
       "  67.7439956665039,\n",
       "  3.128000020980835,\n",
       "  51.64399719238281,\n",
       "  23.54400062561035,\n",
       "  67.73999786376953,\n",
       "  66.74800109863281,\n",
       "  67.37200164794922,\n",
       "  67.81999969482422],\n",
       " 'max_epochs': [99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99,\n",
       "  99],\n",
       " 'train_losses': [[6.9490838050842285,\n",
       "   6.862488746643066,\n",
       "   6.807732105255127,\n",
       "   6.745669364929199,\n",
       "   6.667836666107178,\n",
       "   6.570850849151611,\n",
       "   6.464159965515137,\n",
       "   6.3566107749938965,\n",
       "   6.257439613342285,\n",
       "   6.165167331695557,\n",
       "   6.08284330368042,\n",
       "   6.016143798828125,\n",
       "   5.950823783874512,\n",
       "   5.890273094177246,\n",
       "   5.832730770111084,\n",
       "   5.773305892944336,\n",
       "   5.7203168869018555,\n",
       "   5.666079521179199,\n",
       "   5.614586353302002,\n",
       "   5.563291549682617,\n",
       "   5.513040542602539,\n",
       "   5.4565019607543945,\n",
       "   5.405840873718262,\n",
       "   5.359123706817627,\n",
       "   5.30422830581665,\n",
       "   5.259960651397705,\n",
       "   5.207291603088379,\n",
       "   5.159008026123047,\n",
       "   5.116356372833252,\n",
       "   5.065315246582031,\n",
       "   5.021861553192139,\n",
       "   4.9760966300964355,\n",
       "   4.929986476898193,\n",
       "   4.883139610290527,\n",
       "   4.842071056365967,\n",
       "   4.791244029998779,\n",
       "   4.754127502441406,\n",
       "   4.711198329925537,\n",
       "   4.663929462432861,\n",
       "   4.62783145904541,\n",
       "   4.593177318572998,\n",
       "   4.547011852264404,\n",
       "   4.507446765899658,\n",
       "   4.475638389587402,\n",
       "   4.435197353363037,\n",
       "   4.394809722900391,\n",
       "   4.358665466308594,\n",
       "   4.324801445007324,\n",
       "   4.292194843292236,\n",
       "   4.251801490783691,\n",
       "   4.22816801071167,\n",
       "   4.188570976257324,\n",
       "   4.155017375946045,\n",
       "   4.123437404632568,\n",
       "   4.097458362579346,\n",
       "   4.063895225524902,\n",
       "   4.034809112548828,\n",
       "   3.995487689971924,\n",
       "   3.973802328109741,\n",
       "   3.945162773132324,\n",
       "   3.9175832271575928,\n",
       "   3.88970685005188,\n",
       "   3.87192964553833,\n",
       "   3.8444924354553223,\n",
       "   3.81303071975708,\n",
       "   3.7881181240081787,\n",
       "   3.769735813140869,\n",
       "   3.7352046966552734,\n",
       "   3.720824956893921,\n",
       "   3.6923270225524902,\n",
       "   3.6533665657043457,\n",
       "   3.649661064147949,\n",
       "   3.652022123336792,\n",
       "   3.6434786319732666,\n",
       "   3.6433944702148438,\n",
       "   3.639910936355591,\n",
       "   3.637934923171997,\n",
       "   3.635589122772217,\n",
       "   3.6337761878967285,\n",
       "   3.6308460235595703,\n",
       "   3.6240460872650146,\n",
       "   3.625519037246704,\n",
       "   3.627711534500122,\n",
       "   3.626861572265625,\n",
       "   3.622418165206909,\n",
       "   3.621098279953003,\n",
       "   3.6263833045959473,\n",
       "   3.6282691955566406,\n",
       "   3.6231133937835693,\n",
       "   3.6284823417663574,\n",
       "   3.621734380722046,\n",
       "   3.6206231117248535,\n",
       "   3.623253345489502,\n",
       "   3.6324269771575928,\n",
       "   3.6268959045410156,\n",
       "   3.628411293029785,\n",
       "   3.6232643127441406,\n",
       "   3.6242806911468506,\n",
       "   3.629312753677368,\n",
       "   3.616894006729126],\n",
       "  [7.008026123046875,\n",
       "   6.9689202308654785,\n",
       "   6.941421031951904,\n",
       "   6.917216777801514,\n",
       "   6.89676570892334,\n",
       "   6.877399921417236,\n",
       "   6.859863758087158,\n",
       "   6.843161582946777,\n",
       "   6.826839923858643,\n",
       "   6.807600498199463,\n",
       "   6.787421226501465,\n",
       "   6.7663373947143555,\n",
       "   6.742497444152832,\n",
       "   6.718033790588379,\n",
       "   6.6872968673706055,\n",
       "   6.653879642486572,\n",
       "   6.618282318115234,\n",
       "   6.578874588012695,\n",
       "   6.537380695343018,\n",
       "   6.495000839233398,\n",
       "   6.452369689941406,\n",
       "   6.405943870544434,\n",
       "   6.362303256988525,\n",
       "   6.319216251373291,\n",
       "   6.275577545166016,\n",
       "   6.238526821136475,\n",
       "   6.200501918792725,\n",
       "   6.165951251983643,\n",
       "   6.135732173919678,\n",
       "   6.102360248565674,\n",
       "   6.073376178741455,\n",
       "   6.044169902801514,\n",
       "   6.017001152038574,\n",
       "   5.990182399749756,\n",
       "   5.963993549346924,\n",
       "   5.931692600250244,\n",
       "   5.9140424728393555,\n",
       "   5.884629726409912,\n",
       "   5.857633590698242,\n",
       "   5.834813117980957,\n",
       "   5.808478355407715,\n",
       "   5.783657550811768,\n",
       "   5.7566914558410645,\n",
       "   5.737466335296631,\n",
       "   5.712861061096191,\n",
       "   5.689919471740723,\n",
       "   5.666380882263184,\n",
       "   5.639594554901123,\n",
       "   5.616165637969971,\n",
       "   5.59547233581543,\n",
       "   5.575694561004639,\n",
       "   5.552402973175049,\n",
       "   5.534620761871338,\n",
       "   5.503921031951904,\n",
       "   5.488709449768066,\n",
       "   5.467718124389648,\n",
       "   5.444036483764648,\n",
       "   5.420342445373535,\n",
       "   5.40141487121582,\n",
       "   5.3809075355529785,\n",
       "   5.358553409576416,\n",
       "   5.3370280265808105,\n",
       "   5.32093620300293,\n",
       "   5.300854206085205,\n",
       "   5.276566505432129,\n",
       "   5.254741668701172,\n",
       "   5.240403652191162,\n",
       "   5.211553573608398,\n",
       "   5.198093414306641,\n",
       "   5.176278591156006,\n",
       "   5.153347015380859,\n",
       "   5.149865627288818,\n",
       "   5.149991989135742,\n",
       "   5.146312236785889,\n",
       "   5.144463539123535,\n",
       "   5.145656585693359,\n",
       "   5.140198707580566,\n",
       "   5.138038158416748,\n",
       "   5.13839054107666,\n",
       "   5.136324882507324,\n",
       "   5.132280349731445,\n",
       "   5.129096031188965,\n",
       "   5.132230281829834,\n",
       "   5.132475852966309,\n",
       "   5.1290740966796875,\n",
       "   5.13008451461792,\n",
       "   5.129343032836914,\n",
       "   5.135310649871826,\n",
       "   5.127401828765869,\n",
       "   5.133530139923096,\n",
       "   5.127678394317627,\n",
       "   5.129723072052002,\n",
       "   5.126424789428711,\n",
       "   5.130942344665527,\n",
       "   5.127044677734375,\n",
       "   5.132105350494385,\n",
       "   5.128623962402344,\n",
       "   5.131280422210693,\n",
       "   5.132418632507324,\n",
       "   5.1235737800598145],\n",
       "  [5.370937347412109,\n",
       "   4.16212797164917,\n",
       "   3.615478992462158,\n",
       "   3.2768402099609375,\n",
       "   3.0406405925750732,\n",
       "   2.855138063430786,\n",
       "   2.709955930709839,\n",
       "   2.6069235801696777,\n",
       "   2.5136559009552,\n",
       "   2.4290449619293213,\n",
       "   2.3548407554626465,\n",
       "   2.2997043132781982,\n",
       "   2.2457361221313477,\n",
       "   2.19934344291687,\n",
       "   2.155869483947754,\n",
       "   2.11932635307312,\n",
       "   2.0804808139801025,\n",
       "   2.055288076400757,\n",
       "   2.0263123512268066,\n",
       "   1.9934332370758057,\n",
       "   1.9737404584884644,\n",
       "   1.9381725788116455,\n",
       "   1.9237743616104126,\n",
       "   1.9034252166748047,\n",
       "   1.8830283880233765,\n",
       "   1.8660888671875,\n",
       "   1.8410953283309937,\n",
       "   1.8370769023895264,\n",
       "   1.8143116235733032,\n",
       "   1.7955052852630615,\n",
       "   1.7906177043914795,\n",
       "   1.7681704759597778,\n",
       "   1.7587285041809082,\n",
       "   1.74335777759552,\n",
       "   1.7326927185058594,\n",
       "   1.7214363813400269,\n",
       "   1.7143795490264893,\n",
       "   1.7041637897491455,\n",
       "   1.6930230855941772,\n",
       "   1.6830618381500244,\n",
       "   1.675607681274414,\n",
       "   1.670020341873169,\n",
       "   1.6525897979736328,\n",
       "   1.6419721841812134,\n",
       "   1.6424418687820435,\n",
       "   1.6280750036239624,\n",
       "   1.6260995864868164,\n",
       "   1.618370532989502,\n",
       "   1.6098413467407227,\n",
       "   1.5988950729370117,\n",
       "   1.5957787036895752,\n",
       "   1.59126615524292,\n",
       "   1.5828794240951538,\n",
       "   1.5801841020584106,\n",
       "   1.5664739608764648,\n",
       "   1.5599418878555298,\n",
       "   1.5534616708755493,\n",
       "   1.5522925853729248,\n",
       "   1.5466809272766113,\n",
       "   1.5388758182525635,\n",
       "   1.5301553010940552,\n",
       "   1.5316486358642578,\n",
       "   1.5271075963974,\n",
       "   1.5251749753952026,\n",
       "   1.5180519819259644,\n",
       "   1.5148342847824097,\n",
       "   1.511060357093811,\n",
       "   1.498445749282837,\n",
       "   1.5016322135925293,\n",
       "   1.4914326667785645,\n",
       "   1.4094411134719849,\n",
       "   1.387281060218811,\n",
       "   1.3827128410339355,\n",
       "   1.377899169921875,\n",
       "   1.3762749433517456,\n",
       "   1.3760665655136108,\n",
       "   1.36527681350708,\n",
       "   1.3688130378723145,\n",
       "   1.3658721446990967,\n",
       "   1.3641842603683472,\n",
       "   1.3560792207717896,\n",
       "   1.3521628379821777,\n",
       "   1.3507353067398071,\n",
       "   1.3539836406707764,\n",
       "   1.3459556102752686,\n",
       "   1.3476048707962036,\n",
       "   1.3518626689910889,\n",
       "   1.3504350185394287,\n",
       "   1.348807692527771,\n",
       "   1.3564444780349731,\n",
       "   1.3445740938186646,\n",
       "   1.3439042568206787,\n",
       "   1.3434940576553345,\n",
       "   1.3473368883132935,\n",
       "   1.3467143774032593,\n",
       "   1.349380612373352,\n",
       "   1.346311330795288,\n",
       "   1.3450404405593872,\n",
       "   1.3500529527664185,\n",
       "   1.3438211679458618],\n",
       "  [5.506335258483887,\n",
       "   3.7905187606811523,\n",
       "   3.157954216003418,\n",
       "   2.851555109024048,\n",
       "   2.657953977584839,\n",
       "   2.5111405849456787,\n",
       "   2.406679630279541,\n",
       "   2.332995653152466,\n",
       "   2.2671360969543457,\n",
       "   2.21101975440979,\n",
       "   2.153411388397217,\n",
       "   2.1159768104553223,\n",
       "   2.076444625854492,\n",
       "   2.041445016860962,\n",
       "   2.013134479522705,\n",
       "   1.9858405590057373,\n",
       "   1.952206015586853,\n",
       "   1.9382038116455078,\n",
       "   1.918984055519104,\n",
       "   1.8993768692016602,\n",
       "   1.880027413368225,\n",
       "   1.8571531772613525,\n",
       "   1.8417001962661743,\n",
       "   1.8298286199569702,\n",
       "   1.8163816928863525,\n",
       "   1.806503415107727,\n",
       "   1.7867066860198975,\n",
       "   1.775539755821228,\n",
       "   1.766530990600586,\n",
       "   1.7514283657073975,\n",
       "   1.7383368015289307,\n",
       "   1.7272346019744873,\n",
       "   1.7201906442642212,\n",
       "   1.7102330923080444,\n",
       "   1.7030271291732788,\n",
       "   1.684591293334961,\n",
       "   1.682931900024414,\n",
       "   1.6665033102035522,\n",
       "   1.661020040512085,\n",
       "   1.659976840019226,\n",
       "   1.65595281124115,\n",
       "   1.6462854146957397,\n",
       "   1.6297094821929932,\n",
       "   1.6289823055267334,\n",
       "   1.6245551109313965,\n",
       "   1.6121799945831299,\n",
       "   1.6081523895263672,\n",
       "   1.6064937114715576,\n",
       "   1.5949419736862183,\n",
       "   1.588890790939331,\n",
       "   1.588189721107483,\n",
       "   1.5818151235580444,\n",
       "   1.5689016580581665,\n",
       "   1.5668085813522339,\n",
       "   1.5664374828338623,\n",
       "   1.555037498474121,\n",
       "   1.551541805267334,\n",
       "   1.5527613162994385,\n",
       "   1.5445172786712646,\n",
       "   1.538953423500061,\n",
       "   1.5321664810180664,\n",
       "   1.531408429145813,\n",
       "   1.530347228050232,\n",
       "   1.53143310546875,\n",
       "   1.5157681703567505,\n",
       "   1.5168654918670654,\n",
       "   1.5125290155410767,\n",
       "   1.506557583808899,\n",
       "   1.5095536708831787,\n",
       "   1.5066267251968384,\n",
       "   1.3699411153793335,\n",
       "   1.3376460075378418,\n",
       "   1.3251091241836548,\n",
       "   1.3187413215637207,\n",
       "   1.3150278329849243,\n",
       "   1.308057188987732,\n",
       "   1.3057584762573242,\n",
       "   1.2990001440048218,\n",
       "   1.2987570762634277,\n",
       "   1.288934588432312,\n",
       "   1.28103768825531,\n",
       "   1.275375485420227,\n",
       "   1.2773187160491943,\n",
       "   1.2717475891113281,\n",
       "   1.2724655866622925,\n",
       "   1.274703860282898,\n",
       "   1.2701431512832642,\n",
       "   1.275758147239685,\n",
       "   1.272569179534912,\n",
       "   1.2714710235595703,\n",
       "   1.2699849605560303,\n",
       "   1.2663215398788452,\n",
       "   1.2710050344467163,\n",
       "   1.2750134468078613,\n",
       "   1.2674957513809204,\n",
       "   1.2686173915863037,\n",
       "   1.2659803628921509,\n",
       "   1.2689168453216553,\n",
       "   1.2733203172683716,\n",
       "   1.2658302783966064],\n",
       "  [4.948087215423584,\n",
       "   3.5739760398864746,\n",
       "   3.0695128440856934,\n",
       "   2.7859396934509277,\n",
       "   2.602019786834717,\n",
       "   2.461733818054199,\n",
       "   2.350466251373291,\n",
       "   2.2752974033355713,\n",
       "   2.201601028442383,\n",
       "   2.1427223682403564,\n",
       "   2.0854389667510986,\n",
       "   2.0422298908233643,\n",
       "   2.002455472946167,\n",
       "   1.9671149253845215,\n",
       "   1.9331817626953125,\n",
       "   1.904826045036316,\n",
       "   1.8714239597320557,\n",
       "   1.8561335802078247,\n",
       "   1.8283157348632812,\n",
       "   1.8081183433532715,\n",
       "   1.7938661575317383,\n",
       "   1.7639096975326538,\n",
       "   1.7521146535873413,\n",
       "   1.736547589302063,\n",
       "   1.7186648845672607,\n",
       "   1.7048941850662231,\n",
       "   1.684923768043518,\n",
       "   1.6860833168029785,\n",
       "   1.6644408702850342,\n",
       "   1.647306203842163,\n",
       "   1.645557165145874,\n",
       "   1.6231200695037842,\n",
       "   1.614938497543335,\n",
       "   1.604669451713562,\n",
       "   1.596772313117981,\n",
       "   1.5881866216659546,\n",
       "   1.5815531015396118,\n",
       "   1.5710455179214478,\n",
       "   1.5570274591445923,\n",
       "   1.5560030937194824,\n",
       "   1.5511940717697144,\n",
       "   1.5456818342208862,\n",
       "   1.5302523374557495,\n",
       "   1.525998830795288,\n",
       "   1.5246881246566772,\n",
       "   1.5076138973236084,\n",
       "   1.507881760597229,\n",
       "   1.4998557567596436,\n",
       "   1.49553382396698,\n",
       "   1.479252815246582,\n",
       "   1.4814966917037964,\n",
       "   1.4751418828964233,\n",
       "   1.472805380821228,\n",
       "   1.4669742584228516,\n",
       "   1.460084080696106,\n",
       "   1.456912636756897,\n",
       "   1.4499825239181519,\n",
       "   1.445299744606018,\n",
       "   1.4388431310653687,\n",
       "   1.4338818788528442,\n",
       "   1.4316823482513428,\n",
       "   1.424647569656372,\n",
       "   1.4272572994232178,\n",
       "   1.4240409135818481,\n",
       "   1.4173730611801147,\n",
       "   1.415744423866272,\n",
       "   1.4077962636947632,\n",
       "   1.4031405448913574,\n",
       "   1.4051834344863892,\n",
       "   1.3972700834274292,\n",
       "   1.3124080896377563,\n",
       "   1.2841262817382812,\n",
       "   1.2883117198944092,\n",
       "   1.2838611602783203,\n",
       "   1.2702460289001465,\n",
       "   1.2708503007888794,\n",
       "   1.2630223035812378,\n",
       "   1.2571626901626587,\n",
       "   1.2595295906066895,\n",
       "   1.2611838579177856,\n",
       "   1.2520893812179565,\n",
       "   1.246147632598877,\n",
       "   1.2516357898712158,\n",
       "   1.2454365491867065,\n",
       "   1.2447504997253418,\n",
       "   1.2472097873687744,\n",
       "   1.240710973739624,\n",
       "   1.2452749013900757,\n",
       "   1.2466061115264893,\n",
       "   1.2450716495513916,\n",
       "   1.2448244094848633,\n",
       "   1.2415783405303955,\n",
       "   1.242016077041626,\n",
       "   1.2455878257751465,\n",
       "   1.2399990558624268,\n",
       "   1.24368155002594,\n",
       "   1.2417441606521606,\n",
       "   1.2397404909133911,\n",
       "   1.2414793968200684,\n",
       "   1.239035725593567],\n",
       "  [5.697559833526611,\n",
       "   4.636541843414307,\n",
       "   4.082210540771484,\n",
       "   3.71765398979187,\n",
       "   3.454495668411255,\n",
       "   3.249911308288574,\n",
       "   3.08378529548645,\n",
       "   2.9566259384155273,\n",
       "   2.85164213180542,\n",
       "   2.7568283081054688,\n",
       "   2.667429208755493,\n",
       "   2.6024985313415527,\n",
       "   2.5400638580322266,\n",
       "   2.48862624168396,\n",
       "   2.4340505599975586,\n",
       "   2.391695499420166,\n",
       "   2.3457837104797363,\n",
       "   2.3163955211639404,\n",
       "   2.281810760498047,\n",
       "   2.2436411380767822,\n",
       "   2.219439744949341,\n",
       "   2.175579071044922,\n",
       "   2.1616456508636475,\n",
       "   2.1340320110321045,\n",
       "   2.1093268394470215,\n",
       "   2.087301015853882,\n",
       "   2.064150810241699,\n",
       "   2.0544824600219727,\n",
       "   2.0264198780059814,\n",
       "   2.0055160522460938,\n",
       "   1.9970371723175049,\n",
       "   1.9708150625228882,\n",
       "   1.9582136869430542,\n",
       "   1.9399152994155884,\n",
       "   1.9277361631393433,\n",
       "   1.9138990640640259,\n",
       "   1.9061986207962036,\n",
       "   1.8900350332260132,\n",
       "   1.8720585107803345,\n",
       "   1.8667958974838257,\n",
       "   1.8598237037658691,\n",
       "   1.8456469774246216,\n",
       "   1.8313044309616089,\n",
       "   1.8208850622177124,\n",
       "   1.816965937614441,\n",
       "   1.7948299646377563,\n",
       "   1.792717456817627,\n",
       "   1.785593032836914,\n",
       "   1.7782889604568481,\n",
       "   1.760145902633667,\n",
       "   1.7585041522979736,\n",
       "   1.7475708723068237,\n",
       "   1.7376043796539307,\n",
       "   1.7356637716293335,\n",
       "   1.7241876125335693,\n",
       "   1.7188061475753784,\n",
       "   1.7097229957580566,\n",
       "   1.7012364864349365,\n",
       "   1.694417119026184,\n",
       "   1.689426302909851,\n",
       "   1.6797831058502197,\n",
       "   1.6781307458877563,\n",
       "   1.6745545864105225,\n",
       "   1.6683976650238037,\n",
       "   1.659576177597046,\n",
       "   1.6593937873840332,\n",
       "   1.6477211713790894,\n",
       "   1.6445561647415161,\n",
       "   1.6413239240646362,\n",
       "   1.6295987367630005,\n",
       "   1.5321879386901855,\n",
       "   1.5085171461105347,\n",
       "   1.5060131549835205,\n",
       "   1.4971790313720703,\n",
       "   1.4929431676864624,\n",
       "   1.4934524297714233,\n",
       "   1.483960747718811,\n",
       "   1.4884227514266968,\n",
       "   1.4807476997375488,\n",
       "   1.4816073179244995,\n",
       "   1.4717365503311157,\n",
       "   1.4695440530776978,\n",
       "   1.466951847076416,\n",
       "   1.4726449251174927,\n",
       "   1.4628877639770508,\n",
       "   1.468630313873291,\n",
       "   1.4683762788772583,\n",
       "   1.4668540954589844,\n",
       "   1.4638644456863403,\n",
       "   1.471422791481018,\n",
       "   1.460698127746582,\n",
       "   1.4601805210113525,\n",
       "   1.4627324342727661,\n",
       "   1.4640533924102783,\n",
       "   1.4675910472869873,\n",
       "   1.460005283355713,\n",
       "   1.4670841693878174,\n",
       "   1.461622714996338,\n",
       "   1.4637761116027832,\n",
       "   1.4618544578552246],\n",
       "  [6.410748481750488,\n",
       "   5.714308738708496,\n",
       "   5.351869106292725,\n",
       "   5.071822643280029,\n",
       "   4.826838493347168,\n",
       "   4.617985725402832,\n",
       "   4.431108474731445,\n",
       "   4.275256156921387,\n",
       "   4.1379899978637695,\n",
       "   4.010758876800537,\n",
       "   3.8882486820220947,\n",
       "   3.7944366931915283,\n",
       "   3.6976444721221924,\n",
       "   3.612191677093506,\n",
       "   3.5312857627868652,\n",
       "   3.4587645530700684,\n",
       "   3.3875954151153564,\n",
       "   3.3268938064575195,\n",
       "   3.2727367877960205,\n",
       "   3.213656425476074,\n",
       "   3.1644506454467773,\n",
       "   3.1025595664978027,\n",
       "   3.0670697689056396,\n",
       "   3.0203511714935303,\n",
       "   2.9760360717773438,\n",
       "   2.9406142234802246,\n",
       "   2.895781993865967,\n",
       "   2.8698043823242188,\n",
       "   2.830538272857666,\n",
       "   2.7895774841308594,\n",
       "   2.7686216831207275,\n",
       "   2.7331442832946777,\n",
       "   2.7065913677215576,\n",
       "   2.677229642868042,\n",
       "   2.6507999897003174,\n",
       "   2.6251373291015625,\n",
       "   2.6080760955810547,\n",
       "   2.585454225540161,\n",
       "   2.553913116455078,\n",
       "   2.5376217365264893,\n",
       "   2.5289218425750732,\n",
       "   2.5031239986419678,\n",
       "   2.480762481689453,\n",
       "   2.462278366088867,\n",
       "   2.450775384902954,\n",
       "   2.4223337173461914,\n",
       "   2.4090681076049805,\n",
       "   2.3963658809661865,\n",
       "   2.3803508281707764,\n",
       "   2.353637456893921,\n",
       "   2.352293014526367,\n",
       "   2.333563804626465,\n",
       "   2.3197643756866455,\n",
       "   2.3075525760650635,\n",
       "   2.2938077449798584,\n",
       "   2.2798080444335938,\n",
       "   2.264113187789917,\n",
       "   2.253514051437378,\n",
       "   2.241867780685425,\n",
       "   2.2307374477386475,\n",
       "   2.216979503631592,\n",
       "   2.2084548473358154,\n",
       "   2.2029974460601807,\n",
       "   2.1918575763702393,\n",
       "   2.1769464015960693,\n",
       "   2.1660265922546387,\n",
       "   2.162572145462036,\n",
       "   2.1430532932281494,\n",
       "   2.1415555477142334,\n",
       "   2.1291425228118896,\n",
       "   2.0485894680023193,\n",
       "   2.0351946353912354,\n",
       "   2.0375165939331055,\n",
       "   2.031353235244751,\n",
       "   2.034000873565674,\n",
       "   2.0237157344818115,\n",
       "   2.021230459213257,\n",
       "   2.01448130607605,\n",
       "   2.015726089477539,\n",
       "   2.0221941471099854,\n",
       "   2.0090837478637695,\n",
       "   2.0087575912475586,\n",
       "   2.013068199157715,\n",
       "   2.007219076156616,\n",
       "   2.0057058334350586,\n",
       "   2.0040955543518066,\n",
       "   2.00303316116333,\n",
       "   2.008331537246704,\n",
       "   2.0066847801208496,\n",
       "   2.0107831954956055,\n",
       "   2.005797863006592,\n",
       "   2.0027289390563965,\n",
       "   2.0022640228271484,\n",
       "   2.007984161376953,\n",
       "   2.001814126968384,\n",
       "   2.0037589073181152,\n",
       "   2.0069756507873535,\n",
       "   2.0042240619659424,\n",
       "   2.0113189220428467,\n",
       "   2.00137996673584],\n",
       "  [5.506556510925293,\n",
       "   3.757265090942383,\n",
       "   3.136040449142456,\n",
       "   2.831976890563965,\n",
       "   2.6478540897369385,\n",
       "   2.501528263092041,\n",
       "   2.398010730743408,\n",
       "   2.3188529014587402,\n",
       "   2.2529375553131104,\n",
       "   2.193681478500366,\n",
       "   2.135399341583252,\n",
       "   2.091712236404419,\n",
       "   2.055609703063965,\n",
       "   2.015612840652466,\n",
       "   1.986795425415039,\n",
       "   1.9557738304138184,\n",
       "   1.9259028434753418,\n",
       "   1.9084302186965942,\n",
       "   1.883467197418213,\n",
       "   1.8593297004699707,\n",
       "   1.8444823026657104,\n",
       "   1.8122665882110596,\n",
       "   1.801770806312561,\n",
       "   1.786165714263916,\n",
       "   1.768104076385498,\n",
       "   1.7539557218551636,\n",
       "   1.735348105430603,\n",
       "   1.7362037897109985,\n",
       "   1.7119061946868896,\n",
       "   1.6988636255264282,\n",
       "   1.6937376260757446,\n",
       "   1.6748849153518677,\n",
       "   1.6650352478027344,\n",
       "   1.656786561012268,\n",
       "   1.6457918882369995,\n",
       "   1.6335034370422363,\n",
       "   1.631202220916748,\n",
       "   1.6205241680145264,\n",
       "   1.6064432859420776,\n",
       "   1.6062772274017334,\n",
       "   1.6016757488250732,\n",
       "   1.5958218574523926,\n",
       "   1.579968810081482,\n",
       "   1.572348952293396,\n",
       "   1.5737042427062988,\n",
       "   1.556009292602539,\n",
       "   1.5567350387573242,\n",
       "   1.5510443449020386,\n",
       "   1.54660165309906,\n",
       "   1.5322265625,\n",
       "   1.5367392301559448,\n",
       "   1.5258022546768188,\n",
       "   1.520624041557312,\n",
       "   1.517209529876709,\n",
       "   1.5092978477478027,\n",
       "   1.5114076137542725,\n",
       "   1.498313546180725,\n",
       "   1.4939730167388916,\n",
       "   1.4923043251037598,\n",
       "   1.4836300611495972,\n",
       "   1.478811264038086,\n",
       "   1.4795337915420532,\n",
       "   1.4758890867233276,\n",
       "   1.475347638130188,\n",
       "   1.4695340394973755,\n",
       "   1.463523030281067,\n",
       "   1.46211838722229,\n",
       "   1.4527392387390137,\n",
       "   1.4553300142288208,\n",
       "   1.4498435258865356,\n",
       "   1.3375756740570068,\n",
       "   1.3156702518463135,\n",
       "   1.3085176944732666,\n",
       "   1.3007296323776245,\n",
       "   1.2959855794906616,\n",
       "   1.293921947479248,\n",
       "   1.2819974422454834,\n",
       "   1.2849576473236084,\n",
       "   1.2797133922576904,\n",
       "   1.2781026363372803,\n",
       "   1.2681154012680054,\n",
       "   1.2611581087112427,\n",
       "   1.2633646726608276,\n",
       "   1.2676903009414673,\n",
       "   1.2608213424682617,\n",
       "   1.260847806930542,\n",
       "   1.263609528541565,\n",
       "   1.2620033025741577,\n",
       "   1.2593871355056763,\n",
       "   1.2622863054275513,\n",
       "   1.2536317110061646,\n",
       "   1.255210280418396,\n",
       "   1.2591211795806885,\n",
       "   1.2602386474609375,\n",
       "   1.2508013248443604,\n",
       "   1.2564555406570435,\n",
       "   1.2584141492843628,\n",
       "   1.2603085041046143,\n",
       "   1.2584538459777832,\n",
       "   1.2545132637023926],\n",
       "  [6.905476093292236,\n",
       "   6.779172420501709,\n",
       "   6.648829460144043,\n",
       "   6.473554611206055,\n",
       "   6.297918796539307,\n",
       "   6.15534782409668,\n",
       "   6.041464328765869,\n",
       "   5.943055152893066,\n",
       "   5.855608940124512,\n",
       "   5.766429901123047,\n",
       "   5.679467678070068,\n",
       "   5.608454704284668,\n",
       "   5.531439304351807,\n",
       "   5.459392547607422,\n",
       "   5.38295316696167,\n",
       "   5.310810565948486,\n",
       "   5.239238262176514,\n",
       "   5.172094345092773,\n",
       "   5.107433319091797,\n",
       "   5.041983604431152,\n",
       "   4.979244709014893,\n",
       "   4.9062886238098145,\n",
       "   4.840719223022461,\n",
       "   4.778666973114014,\n",
       "   4.7145304679870605,\n",
       "   4.658036708831787,\n",
       "   4.593048572540283,\n",
       "   4.535335063934326,\n",
       "   4.483035564422607,\n",
       "   4.419829845428467,\n",
       "   4.375591278076172,\n",
       "   4.318598747253418,\n",
       "   4.269707202911377,\n",
       "   4.216794967651367,\n",
       "   4.173331260681152,\n",
       "   4.118771076202393,\n",
       "   4.083408832550049,\n",
       "   4.037863254547119,\n",
       "   3.9880189895629883,\n",
       "   3.951770067214966,\n",
       "   3.91703462600708,\n",
       "   3.8712899684906006,\n",
       "   3.8301894664764404,\n",
       "   3.7940306663513184,\n",
       "   3.759080648422241,\n",
       "   3.7154910564422607,\n",
       "   3.6837236881256104,\n",
       "   3.6490840911865234,\n",
       "   3.619849920272827,\n",
       "   3.57684588432312,\n",
       "   3.5573370456695557,\n",
       "   3.5219407081604004,\n",
       "   3.487938642501831,\n",
       "   3.460113286972046,\n",
       "   3.4363298416137695,\n",
       "   3.40740966796875,\n",
       "   3.379244804382324,\n",
       "   3.3463423252105713,\n",
       "   3.3282179832458496,\n",
       "   3.30023455619812,\n",
       "   3.2770607471466064,\n",
       "   3.2520790100097656,\n",
       "   3.237417221069336,\n",
       "   3.216923713684082,\n",
       "   3.189692735671997,\n",
       "   3.171436309814453,\n",
       "   3.1590328216552734,\n",
       "   3.126565933227539,\n",
       "   3.114701509475708,\n",
       "   3.08913254737854,\n",
       "   3.0475962162017822,\n",
       "   3.041100025177002,\n",
       "   3.0466012954711914,\n",
       "   3.037755012512207,\n",
       "   3.038898468017578,\n",
       "   3.035386562347412,\n",
       "   3.0350191593170166,\n",
       "   3.025601625442505,\n",
       "   3.027595281600952,\n",
       "   3.027564287185669,\n",
       "   3.0202414989471436,\n",
       "   3.019334316253662,\n",
       "   3.023547887802124,\n",
       "   3.0208349227905273,\n",
       "   3.01802396774292,\n",
       "   3.0187344551086426,\n",
       "   3.0191712379455566,\n",
       "   3.021604299545288,\n",
       "   3.0201826095581055,\n",
       "   3.024298906326294,\n",
       "   3.0175533294677734,\n",
       "   3.0172719955444336,\n",
       "   3.014619827270508,\n",
       "   3.0258917808532715,\n",
       "   3.023219108581543,\n",
       "   3.0217745304107666,\n",
       "   3.018686532974243,\n",
       "   3.020045757293701,\n",
       "   3.0269064903259277,\n",
       "   3.018127918243408],\n",
       "  [6.949322700500488,\n",
       "   6.863092422485352,\n",
       "   6.808311462402344,\n",
       "   6.7497968673706055,\n",
       "   6.682344436645508,\n",
       "   6.604452133178711,\n",
       "   6.523037910461426,\n",
       "   6.4437360763549805,\n",
       "   6.367898941040039,\n",
       "   6.292191505432129,\n",
       "   6.225302219390869,\n",
       "   6.1716132164001465,\n",
       "   6.1211137771606445,\n",
       "   6.077981948852539,\n",
       "   6.038172721862793,\n",
       "   5.996312141418457,\n",
       "   5.961140155792236,\n",
       "   5.926406383514404,\n",
       "   5.894969940185547,\n",
       "   5.862272262573242,\n",
       "   5.834466934204102,\n",
       "   5.801495552062988,\n",
       "   5.774785995483398,\n",
       "   5.749697208404541,\n",
       "   5.719465255737305,\n",
       "   5.6959333419799805,\n",
       "   5.666932106018066,\n",
       "   5.642696857452393,\n",
       "   5.621834754943848,\n",
       "   5.593864440917969,\n",
       "   5.570342063903809,\n",
       "   5.548434257507324,\n",
       "   5.527139186859131,\n",
       "   5.505760669708252,\n",
       "   5.484702110290527,\n",
       "   5.45775032043457,\n",
       "   5.4424285888671875,\n",
       "   5.420860767364502,\n",
       "   5.3978753089904785,\n",
       "   5.382545471191406,\n",
       "   5.361537456512451,\n",
       "   5.34053373336792,\n",
       "   5.320785999298096,\n",
       "   5.303144454956055,\n",
       "   5.286949634552002,\n",
       "   5.266819000244141,\n",
       "   5.24919319152832,\n",
       "   5.230405807495117,\n",
       "   5.212799549102783,\n",
       "   5.191067218780518,\n",
       "   5.182346343994141,\n",
       "   5.162481784820557,\n",
       "   5.146276473999023,\n",
       "   5.128795146942139,\n",
       "   5.117976188659668,\n",
       "   5.098376274108887,\n",
       "   5.083934783935547,\n",
       "   5.064451694488525,\n",
       "   5.0535359382629395,\n",
       "   5.037021636962891,\n",
       "   5.020547866821289,\n",
       "   5.00600004196167,\n",
       "   4.997156620025635,\n",
       "   4.983136177062988,\n",
       "   4.962679862976074,\n",
       "   4.94810676574707,\n",
       "   4.939180374145508,\n",
       "   4.918026924133301,\n",
       "   4.9083991050720215,\n",
       "   4.8941755294799805,\n",
       "   4.868993282318115,\n",
       "   4.867317199707031,\n",
       "   4.870314121246338,\n",
       "   4.863309383392334,\n",
       "   4.864535331726074,\n",
       "   4.863604545593262,\n",
       "   4.859591007232666,\n",
       "   4.861181735992432,\n",
       "   4.860004425048828,\n",
       "   4.857519626617432,\n",
       "   4.8527727127075195,\n",
       "   4.850887298583984,\n",
       "   4.857291221618652,\n",
       "   4.853918552398682,\n",
       "   4.855131149291992,\n",
       "   4.852365970611572,\n",
       "   4.855793476104736,\n",
       "   4.856785297393799,\n",
       "   4.851390361785889,\n",
       "   4.854034900665283,\n",
       "   4.852003574371338,\n",
       "   4.850598335266113,\n",
       "   4.853241443634033,\n",
       "   4.85534143447876,\n",
       "   4.856338977813721,\n",
       "   4.853939533233643,\n",
       "   4.852422714233398,\n",
       "   4.855165958404541,\n",
       "   4.857975959777832,\n",
       "   4.847797870635986],\n",
       "  [6.6666998863220215,\n",
       "   6.104923248291016,\n",
       "   5.791311740875244,\n",
       "   5.551501274108887,\n",
       "   5.3396501541137695,\n",
       "   5.1473541259765625,\n",
       "   4.978671073913574,\n",
       "   4.815694332122803,\n",
       "   4.664541721343994,\n",
       "   4.519677639007568,\n",
       "   4.375948429107666,\n",
       "   4.262101650238037,\n",
       "   4.141531944274902,\n",
       "   4.036690711975098,\n",
       "   3.9312398433685303,\n",
       "   3.8363022804260254,\n",
       "   3.7412261962890625,\n",
       "   3.662116050720215,\n",
       "   3.5821971893310547,\n",
       "   3.5084378719329834,\n",
       "   3.4342434406280518,\n",
       "   3.3541338443756104,\n",
       "   3.3038928508758545,\n",
       "   3.240968942642212,\n",
       "   3.183138132095337,\n",
       "   3.1346373558044434,\n",
       "   3.076580762863159,\n",
       "   3.034595012664795,\n",
       "   2.9827723503112793,\n",
       "   2.931241750717163,\n",
       "   2.903088331222534,\n",
       "   2.857201337814331,\n",
       "   2.8228652477264404,\n",
       "   2.7831039428710938,\n",
       "   2.748840808868408,\n",
       "   2.7151694297790527,\n",
       "   2.6925246715545654,\n",
       "   2.6627049446105957,\n",
       "   2.6263906955718994,\n",
       "   2.6074564456939697,\n",
       "   2.5911052227020264,\n",
       "   2.563933849334717,\n",
       "   2.5333094596862793,\n",
       "   2.5112831592559814,\n",
       "   2.498399257659912,\n",
       "   2.465928077697754,\n",
       "   2.449326992034912,\n",
       "   2.4329137802124023,\n",
       "   2.419473886489868,\n",
       "   2.387057304382324,\n",
       "   2.382888078689575,\n",
       "   2.3601012229919434,\n",
       "   2.3492648601531982,\n",
       "   2.332824945449829,\n",
       "   2.3199570178985596,\n",
       "   2.3059134483337402,\n",
       "   2.2909774780273438,\n",
       "   2.276916980743408,\n",
       "   2.265282392501831,\n",
       "   2.2532906532287598,\n",
       "   2.2396979331970215,\n",
       "   2.2252793312072754,\n",
       "   2.2230429649353027,\n",
       "   2.2150213718414307,\n",
       "   2.1998450756073,\n",
       "   2.193319082260132,\n",
       "   2.182823419570923,\n",
       "   2.1671156883239746,\n",
       "   2.163658618927002,\n",
       "   2.158708333969116,\n",
       "   2.099808931350708,\n",
       "   2.0827925205230713,\n",
       "   2.088322639465332,\n",
       "   2.086191415786743,\n",
       "   2.0784189701080322,\n",
       "   2.0780630111694336,\n",
       "   2.075967788696289,\n",
       "   2.0691723823547363,\n",
       "   2.0718204975128174,\n",
       "   2.0764997005462646,\n",
       "   2.067279577255249,\n",
       "   2.064601421356201,\n",
       "   2.0694580078125,\n",
       "   2.0629143714904785,\n",
       "   2.064811944961548,\n",
       "   2.06184458732605,\n",
       "   2.0591659545898438,\n",
       "   2.065265655517578,\n",
       "   2.063560962677002,\n",
       "   2.063908338546753,\n",
       "   2.0641403198242188,\n",
       "   2.0596120357513428,\n",
       "   2.060117244720459,\n",
       "   2.066561460494995,\n",
       "   2.059480667114258,\n",
       "   2.0677154064178467,\n",
       "   2.0633208751678467,\n",
       "   2.062481164932251,\n",
       "   2.0658254623413086,\n",
       "   2.0626463890075684],\n",
       "  [5.699788570404053,\n",
       "   4.63297176361084,\n",
       "   4.070248126983643,\n",
       "   3.694331645965576,\n",
       "   3.4243643283843994,\n",
       "   3.209571599960327,\n",
       "   3.0376107692718506,\n",
       "   2.905033588409424,\n",
       "   2.7921395301818848,\n",
       "   2.6906843185424805,\n",
       "   2.5967886447906494,\n",
       "   2.5290567874908447,\n",
       "   2.465336561203003,\n",
       "   2.408062696456909,\n",
       "   2.3502583503723145,\n",
       "   2.311262845993042,\n",
       "   2.2609150409698486,\n",
       "   2.2301363945007324,\n",
       "   2.1924452781677246,\n",
       "   2.1558778285980225,\n",
       "   2.1343791484832764,\n",
       "   2.088926315307617,\n",
       "   2.072653293609619,\n",
       "   2.0474190711975098,\n",
       "   2.023282289505005,\n",
       "   2.001628875732422,\n",
       "   1.9790003299713135,\n",
       "   1.9690968990325928,\n",
       "   1.9409737586975098,\n",
       "   1.9206057786941528,\n",
       "   1.9137616157531738,\n",
       "   1.887573480606079,\n",
       "   1.876238465309143,\n",
       "   1.8603101968765259,\n",
       "   1.846729040145874,\n",
       "   1.8333170413970947,\n",
       "   1.8278677463531494,\n",
       "   1.8110723495483398,\n",
       "   1.7955470085144043,\n",
       "   1.7898528575897217,\n",
       "   1.780632734298706,\n",
       "   1.7733356952667236,\n",
       "   1.751434564590454,\n",
       "   1.7412184476852417,\n",
       "   1.7403415441513062,\n",
       "   1.7254003286361694,\n",
       "   1.71964693069458,\n",
       "   1.7105605602264404,\n",
       "   1.7074021100997925,\n",
       "   1.6923561096191406,\n",
       "   1.6866596937179565,\n",
       "   1.6817325353622437,\n",
       "   1.6728218793869019,\n",
       "   1.6725292205810547,\n",
       "   1.6555640697479248,\n",
       "   1.64991295337677,\n",
       "   1.6438778638839722,\n",
       "   1.6404099464416504,\n",
       "   1.6313354969024658,\n",
       "   1.6274757385253906,\n",
       "   1.621085286140442,\n",
       "   1.617784857749939,\n",
       "   1.6120374202728271,\n",
       "   1.6095000505447388,\n",
       "   1.60111403465271,\n",
       "   1.5992088317871094,\n",
       "   1.5892409086227417,\n",
       "   1.589539647102356,\n",
       "   1.586333990097046,\n",
       "   1.573277473449707,\n",
       "   1.4901444911956787,\n",
       "   1.4725767374038696,\n",
       "   1.4716546535491943,\n",
       "   1.4606643915176392,\n",
       "   1.4631694555282593,\n",
       "   1.4616360664367676,\n",
       "   1.451865792274475,\n",
       "   1.456045150756836,\n",
       "   1.4489823579788208,\n",
       "   1.4515877962112427,\n",
       "   1.444087028503418,\n",
       "   1.4388153553009033,\n",
       "   1.4369555711746216,\n",
       "   1.4427552223205566,\n",
       "   1.4327787160873413,\n",
       "   1.4340826272964478,\n",
       "   1.4408968687057495,\n",
       "   1.4374611377716064,\n",
       "   1.4361711740493774,\n",
       "   1.443488597869873,\n",
       "   1.4351154565811157,\n",
       "   1.4317973852157593,\n",
       "   1.4361239671707153,\n",
       "   1.4353281259536743,\n",
       "   1.4306764602661133,\n",
       "   1.433536171913147,\n",
       "   1.4338632822036743,\n",
       "   1.4365630149841309,\n",
       "   1.4362934827804565,\n",
       "   1.433179497718811],\n",
       "  [4.981052875518799,\n",
       "   3.3781931400299072,\n",
       "   2.8849081993103027,\n",
       "   2.6339850425720215,\n",
       "   2.4700636863708496,\n",
       "   2.3517017364501953,\n",
       "   2.2582898139953613,\n",
       "   2.1948564052581787,\n",
       "   2.1379849910736084,\n",
       "   2.0886576175689697,\n",
       "   2.036452293395996,\n",
       "   2.002077341079712,\n",
       "   1.9714751243591309,\n",
       "   1.9408804178237915,\n",
       "   1.9100580215454102,\n",
       "   1.888822317123413,\n",
       "   1.8609416484832764,\n",
       "   1.847212553024292,\n",
       "   1.8282794952392578,\n",
       "   1.8066632747650146,\n",
       "   1.7964175939559937,\n",
       "   1.76848304271698,\n",
       "   1.7580934762954712,\n",
       "   1.7444555759429932,\n",
       "   1.7328771352767944,\n",
       "   1.7184908390045166,\n",
       "   1.7005794048309326,\n",
       "   1.7014102935791016,\n",
       "   1.6805000305175781,\n",
       "   1.6694834232330322,\n",
       "   1.6643784046173096,\n",
       "   1.6466268301010132,\n",
       "   1.6401363611221313,\n",
       "   1.6296947002410889,\n",
       "   1.6197785139083862,\n",
       "   1.6128621101379395,\n",
       "   1.6121419668197632,\n",
       "   1.5974358320236206,\n",
       "   1.5873793363571167,\n",
       "   1.5830563306808472,\n",
       "   1.5816984176635742,\n",
       "   1.5713880062103271,\n",
       "   1.558422565460205,\n",
       "   1.5573101043701172,\n",
       "   1.5543133020401,\n",
       "   1.5433712005615234,\n",
       "   1.5380756855010986,\n",
       "   1.5362367630004883,\n",
       "   1.5268149375915527,\n",
       "   1.5169514417648315,\n",
       "   1.518692135810852,\n",
       "   1.510534405708313,\n",
       "   1.5020384788513184,\n",
       "   1.4983466863632202,\n",
       "   1.4969098567962646,\n",
       "   1.4892139434814453,\n",
       "   1.4848511219024658,\n",
       "   1.479554295539856,\n",
       "   1.4774854183197021,\n",
       "   1.4692928791046143,\n",
       "   1.4640153646469116,\n",
       "   1.4645639657974243,\n",
       "   1.4629379510879517,\n",
       "   1.4642705917358398,\n",
       "   1.446926474571228,\n",
       "   1.451256275177002,\n",
       "   1.4441076517105103,\n",
       "   1.4409964084625244,\n",
       "   1.4435691833496094,\n",
       "   1.4405295848846436,\n",
       "   1.319898009300232,\n",
       "   1.289010763168335,\n",
       "   1.2787784337997437,\n",
       "   1.2697927951812744,\n",
       "   1.2679327726364136,\n",
       "   1.2615430355072021,\n",
       "   1.2536795139312744,\n",
       "   1.2525120973587036,\n",
       "   1.2556748390197754,\n",
       "   1.245788335800171,\n",
       "   1.234649419784546,\n",
       "   1.2357962131500244,\n",
       "   1.2377537488937378,\n",
       "   1.2308623790740967,\n",
       "   1.2320752143859863,\n",
       "   1.2322949171066284,\n",
       "   1.2275375127792358,\n",
       "   1.2350938320159912,\n",
       "   1.2265855073928833,\n",
       "   1.2272117137908936,\n",
       "   1.2326955795288086,\n",
       "   1.2285370826721191,\n",
       "   1.2298085689544678,\n",
       "   1.2352551221847534,\n",
       "   1.2271262407302856,\n",
       "   1.2292003631591797,\n",
       "   1.2241095304489136,\n",
       "   1.2262744903564453,\n",
       "   1.23341965675354,\n",
       "   1.2277597188949585],\n",
       "  [6.423874855041504,\n",
       "   5.726641654968262,\n",
       "   5.3447065353393555,\n",
       "   5.047120094299316,\n",
       "   4.781897068023682,\n",
       "   4.548224449157715,\n",
       "   4.3430562019348145,\n",
       "   4.1638031005859375,\n",
       "   4.0055766105651855,\n",
       "   3.8584840297698975,\n",
       "   3.715900182723999,\n",
       "   3.603668451309204,\n",
       "   3.490840196609497,\n",
       "   3.3906657695770264,\n",
       "   3.2942025661468506,\n",
       "   3.2081477642059326,\n",
       "   3.123229742050171,\n",
       "   3.056446075439453,\n",
       "   2.9931063652038574,\n",
       "   2.928617000579834,\n",
       "   2.8732686042785645,\n",
       "   2.805065870285034,\n",
       "   2.7683165073394775,\n",
       "   2.717081069946289,\n",
       "   2.6727726459503174,\n",
       "   2.6357369422912598,\n",
       "   2.592059373855591,\n",
       "   2.5654850006103516,\n",
       "   2.524873971939087,\n",
       "   2.486163377761841,\n",
       "   2.4678800106048584,\n",
       "   2.4320108890533447,\n",
       "   2.406416893005371,\n",
       "   2.3794939517974854,\n",
       "   2.354085922241211,\n",
       "   2.3319931030273438,\n",
       "   2.3151257038116455,\n",
       "   2.292057514190674,\n",
       "   2.2633044719696045,\n",
       "   2.2533912658691406,\n",
       "   2.242098331451416,\n",
       "   2.21980881690979,\n",
       "   2.196662187576294,\n",
       "   2.1848275661468506,\n",
       "   2.174138069152832,\n",
       "   2.147245168685913,\n",
       "   2.138944149017334,\n",
       "   2.1275312900543213,\n",
       "   2.1153907775878906,\n",
       "   2.093088150024414,\n",
       "   2.088878631591797,\n",
       "   2.0749855041503906,\n",
       "   2.0647194385528564,\n",
       "   2.0538346767425537,\n",
       "   2.0443809032440186,\n",
       "   2.032491683959961,\n",
       "   2.0209078788757324,\n",
       "   2.014362096786499,\n",
       "   1.9998527765274048,\n",
       "   1.9928385019302368,\n",
       "   1.983042597770691,\n",
       "   1.9709038734436035,\n",
       "   1.9708534479141235,\n",
       "   1.9668471813201904,\n",
       "   1.9539681673049927,\n",
       "   1.9470946788787842,\n",
       "   1.9341539144515991,\n",
       "   1.925207495689392,\n",
       "   1.9254369735717773,\n",
       "   1.919062614440918,\n",
       "   1.8513853549957275,\n",
       "   1.8344138860702515,\n",
       "   1.8397371768951416,\n",
       "   1.836564064025879,\n",
       "   1.8270559310913086,\n",
       "   1.8259596824645996,\n",
       "   1.8231371641159058,\n",
       "   1.822026014328003,\n",
       "   1.820963740348816,\n",
       "   1.8221142292022705,\n",
       "   1.813277006149292,\n",
       "   1.811416745185852,\n",
       "   1.8156472444534302,\n",
       "   1.8120901584625244,\n",
       "   1.804877758026123,\n",
       "   1.80827796459198,\n",
       "   1.8124810457229614,\n",
       "   1.8112815618515015,\n",
       "   1.8102455139160156,\n",
       "   1.8109335899353027,\n",
       "   1.81095290184021,\n",
       "   1.8017550706863403,\n",
       "   1.8093863725662231,\n",
       "   1.8177547454833984,\n",
       "   1.8094114065170288,\n",
       "   1.8099651336669922,\n",
       "   1.8094041347503662,\n",
       "   1.8061093091964722,\n",
       "   1.8092141151428223,\n",
       "   1.8046815395355225],\n",
       "  [4.953372955322266,\n",
       "   3.4919228553771973,\n",
       "   2.9701430797576904,\n",
       "   2.697869062423706,\n",
       "   2.5245745182037354,\n",
       "   2.3916335105895996,\n",
       "   2.290618419647217,\n",
       "   2.224604368209839,\n",
       "   2.1564126014709473,\n",
       "   2.1007463932037354,\n",
       "   2.0477333068847656,\n",
       "   2.0092995166778564,\n",
       "   1.9743573665618896,\n",
       "   1.9428415298461914,\n",
       "   1.9126743078231812,\n",
       "   1.8838826417922974,\n",
       "   1.8558906316757202,\n",
       "   1.8377665281295776,\n",
       "   1.817734956741333,\n",
       "   1.7944613695144653,\n",
       "   1.7854328155517578,\n",
       "   1.7574989795684814,\n",
       "   1.7398525476455688,\n",
       "   1.7332950830459595,\n",
       "   1.7138489484786987,\n",
       "   1.7039066553115845,\n",
       "   1.6880792379379272,\n",
       "   1.6808826923370361,\n",
       "   1.666671872138977,\n",
       "   1.6496481895446777,\n",
       "   1.6472723484039307,\n",
       "   1.631277084350586,\n",
       "   1.626157283782959,\n",
       "   1.6123563051223755,\n",
       "   1.6038620471954346,\n",
       "   1.5939407348632812,\n",
       "   1.5862997770309448,\n",
       "   1.5721778869628906,\n",
       "   1.5653595924377441,\n",
       "   1.5630499124526978,\n",
       "   1.5581899881362915,\n",
       "   1.5496760606765747,\n",
       "   1.5355616807937622,\n",
       "   1.5321316719055176,\n",
       "   1.5275431871414185,\n",
       "   1.5171144008636475,\n",
       "   1.5144184827804565,\n",
       "   1.5081982612609863,\n",
       "   1.502078652381897,\n",
       "   1.492066740989685,\n",
       "   1.4916317462921143,\n",
       "   1.4858697652816772,\n",
       "   1.4739489555358887,\n",
       "   1.47067391872406,\n",
       "   1.4671635627746582,\n",
       "   1.4587445259094238,\n",
       "   1.456120491027832,\n",
       "   1.4530768394470215,\n",
       "   1.447651743888855,\n",
       "   1.4371258020401,\n",
       "   1.4372875690460205,\n",
       "   1.4334800243377686,\n",
       "   1.4350526332855225,\n",
       "   1.433627724647522,\n",
       "   1.417331576347351,\n",
       "   1.4232823848724365,\n",
       "   1.4163349866867065,\n",
       "   1.4093729257583618,\n",
       "   1.4112391471862793,\n",
       "   1.406842827796936,\n",
       "   1.303452968597412,\n",
       "   1.2742655277252197,\n",
       "   1.2733725309371948,\n",
       "   1.2602198123931885,\n",
       "   1.2605321407318115,\n",
       "   1.2474806308746338,\n",
       "   1.2511096000671387,\n",
       "   1.2426905632019043,\n",
       "   1.2387129068374634,\n",
       "   1.2426660060882568,\n",
       "   1.2281124591827393,\n",
       "   1.2291277647018433,\n",
       "   1.228988528251648,\n",
       "   1.2240078449249268,\n",
       "   1.2271151542663574,\n",
       "   1.221535563468933,\n",
       "   1.224068522453308,\n",
       "   1.22001314163208,\n",
       "   1.2214728593826294,\n",
       "   1.2221324443817139,\n",
       "   1.22360098361969,\n",
       "   1.2186912298202515,\n",
       "   1.2175942659378052,\n",
       "   1.2233465909957886,\n",
       "   1.215372920036316,\n",
       "   1.2197625637054443,\n",
       "   1.2224063873291016,\n",
       "   1.226309061050415,\n",
       "   1.2262043952941895,\n",
       "   1.2191088199615479],\n",
       "  [7.0081658363342285,\n",
       "   6.968955993652344,\n",
       "   6.942674160003662,\n",
       "   6.920928955078125,\n",
       "   6.903707981109619,\n",
       "   6.888119220733643,\n",
       "   6.874624252319336,\n",
       "   6.862675666809082,\n",
       "   6.85140323638916,\n",
       "   6.838993549346924,\n",
       "   6.827117443084717,\n",
       "   6.815873146057129,\n",
       "   6.805225372314453,\n",
       "   6.795394420623779,\n",
       "   6.782667636871338,\n",
       "   6.770759582519531,\n",
       "   6.759264945983887,\n",
       "   6.746044158935547,\n",
       "   6.733390808105469,\n",
       "   6.720480442047119,\n",
       "   6.706882953643799,\n",
       "   6.691333770751953,\n",
       "   6.676395893096924,\n",
       "   6.660484790802002,\n",
       "   6.643013954162598,\n",
       "   6.626896381378174,\n",
       "   6.60931396484375,\n",
       "   6.591911315917969,\n",
       "   6.57473611831665,\n",
       "   6.556733131408691,\n",
       "   6.539633750915527,\n",
       "   6.520334720611572,\n",
       "   6.503860950469971,\n",
       "   6.487036228179932,\n",
       "   6.470514297485352,\n",
       "   6.451223850250244,\n",
       "   6.436864376068115,\n",
       "   6.419131755828857,\n",
       "   6.400325298309326,\n",
       "   6.384227275848389,\n",
       "   6.368734836578369,\n",
       "   6.351747989654541,\n",
       "   6.334330081939697,\n",
       "   6.32106876373291,\n",
       "   6.304612636566162,\n",
       "   6.29111385345459,\n",
       "   6.277098655700684,\n",
       "   6.263047218322754,\n",
       "   6.249059677124023,\n",
       "   6.236571788787842,\n",
       "   6.227266788482666,\n",
       "   6.211568355560303,\n",
       "   6.202552795410156,\n",
       "   6.18671178817749,\n",
       "   6.179836273193359,\n",
       "   6.170568466186523,\n",
       "   6.1570611000061035,\n",
       "   6.144867420196533,\n",
       "   6.1372880935668945,\n",
       "   6.13040828704834,\n",
       "   6.11728572845459,\n",
       "   6.108716011047363,\n",
       "   6.099631309509277,\n",
       "   6.092812538146973,\n",
       "   6.083717346191406,\n",
       "   6.073863983154297,\n",
       "   6.067479610443115,\n",
       "   6.05448579788208,\n",
       "   6.049270153045654,\n",
       "   6.043080806732178,\n",
       "   6.032656192779541,\n",
       "   6.032108783721924,\n",
       "   6.032583713531494,\n",
       "   6.031275749206543,\n",
       "   6.029605865478516,\n",
       "   6.029712200164795,\n",
       "   6.027622222900391,\n",
       "   6.029352188110352,\n",
       "   6.029079437255859,\n",
       "   6.0291032791137695,\n",
       "   6.027144908905029,\n",
       "   6.026086330413818,\n",
       "   6.026514053344727,\n",
       "   6.027900218963623,\n",
       "   6.024490833282471,\n",
       "   6.0264997482299805,\n",
       "   6.025690078735352,\n",
       "   6.030577182769775,\n",
       "   6.025002479553223,\n",
       "   6.026681900024414,\n",
       "   6.025319576263428,\n",
       "   6.026149749755859,\n",
       "   6.024899482727051,\n",
       "   6.026150703430176,\n",
       "   6.02632474899292,\n",
       "   6.026547908782959,\n",
       "   6.027864933013916,\n",
       "   6.02437686920166,\n",
       "   6.029916763305664,\n",
       "   6.022737979888916],\n",
       "  [6.661400318145752,\n",
       "   6.096831321716309,\n",
       "   5.790287494659424,\n",
       "   5.561534881591797,\n",
       "   5.376763343811035,\n",
       "   5.2122955322265625,\n",
       "   5.068502902984619,\n",
       "   4.9411702156066895,\n",
       "   4.819510459899902,\n",
       "   4.700863361358643,\n",
       "   4.582208633422852,\n",
       "   4.491877555847168,\n",
       "   4.393486022949219,\n",
       "   4.311792850494385,\n",
       "   4.227865219116211,\n",
       "   4.153442859649658,\n",
       "   4.08004093170166,\n",
       "   4.018234729766846,\n",
       "   3.9597928524017334,\n",
       "   3.898069381713867,\n",
       "   3.8430285453796387,\n",
       "   3.776243209838867,\n",
       "   3.7332334518432617,\n",
       "   3.6872894763946533,\n",
       "   3.6356167793273926,\n",
       "   3.5922176837921143,\n",
       "   3.545036792755127,\n",
       "   3.508089303970337,\n",
       "   3.4651901721954346,\n",
       "   3.4168736934661865,\n",
       "   3.391308546066284,\n",
       "   3.3518733978271484,\n",
       "   3.317265748977661,\n",
       "   3.2820346355438232,\n",
       "   3.2484114170074463,\n",
       "   3.215527296066284,\n",
       "   3.1940317153930664,\n",
       "   3.1623411178588867,\n",
       "   3.1259067058563232,\n",
       "   3.101327657699585,\n",
       "   3.0833449363708496,\n",
       "   3.055438756942749,\n",
       "   3.0282328128814697,\n",
       "   3.00494122505188,\n",
       "   2.9881129264831543,\n",
       "   2.953559160232544,\n",
       "   2.9351115226745605,\n",
       "   2.920072555541992,\n",
       "   2.892636775970459,\n",
       "   2.8666434288024902,\n",
       "   2.858339786529541,\n",
       "   2.836240291595459,\n",
       "   2.812819242477417,\n",
       "   2.7962613105773926,\n",
       "   2.780553102493286,\n",
       "   2.7641587257385254,\n",
       "   2.740347385406494,\n",
       "   2.723390817642212,\n",
       "   2.7143638134002686,\n",
       "   2.692797899246216,\n",
       "   2.6765613555908203,\n",
       "   2.6648144721984863,\n",
       "   2.6551992893218994,\n",
       "   2.6380362510681152,\n",
       "   2.6266655921936035,\n",
       "   2.6089181900024414,\n",
       "   2.602400302886963,\n",
       "   2.5754458904266357,\n",
       "   2.574946165084839,\n",
       "   2.5560314655303955,\n",
       "   2.497091054916382,\n",
       "   2.486018419265747,\n",
       "   2.4890763759613037,\n",
       "   2.4827022552490234,\n",
       "   2.483652114868164,\n",
       "   2.482945442199707,\n",
       "   2.4789071083068848,\n",
       "   2.4723856449127197,\n",
       "   2.4790525436401367,\n",
       "   2.4693188667297363,\n",
       "   2.4621989727020264,\n",
       "   2.4677138328552246,\n",
       "   2.4643430709838867,\n",
       "   2.466291666030884,\n",
       "   2.4624319076538086,\n",
       "   2.462327480316162,\n",
       "   2.4615261554718018,\n",
       "   2.4678547382354736,\n",
       "   2.4630730152130127,\n",
       "   2.4586400985717773,\n",
       "   2.465468645095825,\n",
       "   2.46049427986145,\n",
       "   2.462301015853882,\n",
       "   2.4712719917297363,\n",
       "   2.4638278484344482,\n",
       "   2.463367223739624,\n",
       "   2.4610466957092285,\n",
       "   2.4613704681396484,\n",
       "   2.4680824279785156,\n",
       "   2.456918478012085],\n",
       "  [6.906189918518066,\n",
       "   6.781883716583252,\n",
       "   6.658599376678467,\n",
       "   6.499818801879883,\n",
       "   6.340785503387451,\n",
       "   6.210849761962891,\n",
       "   6.109983444213867,\n",
       "   6.025791645050049,\n",
       "   5.955232620239258,\n",
       "   5.885727405548096,\n",
       "   5.8210835456848145,\n",
       "   5.772214889526367,\n",
       "   5.718974590301514,\n",
       "   5.670352458953857,\n",
       "   5.621209621429443,\n",
       "   5.571997165679932,\n",
       "   5.527941703796387,\n",
       "   5.48562479019165,\n",
       "   5.44527530670166,\n",
       "   5.4054107666015625,\n",
       "   5.36579704284668,\n",
       "   5.326076030731201,\n",
       "   5.294283866882324,\n",
       "   5.2584614753723145,\n",
       "   5.221432685852051,\n",
       "   5.1917266845703125,\n",
       "   5.152947902679443,\n",
       "   5.122110843658447,\n",
       "   5.091103553771973,\n",
       "   5.053064823150635,\n",
       "   5.032999515533447,\n",
       "   4.997056484222412,\n",
       "   4.966887474060059,\n",
       "   4.938282489776611,\n",
       "   4.91092586517334,\n",
       "   4.876659870147705,\n",
       "   4.85651159286499,\n",
       "   4.830662727355957,\n",
       "   4.795826435089111,\n",
       "   4.77428674697876,\n",
       "   4.750556945800781,\n",
       "   4.724102020263672,\n",
       "   4.698607444763184,\n",
       "   4.679590225219727,\n",
       "   4.654915809631348,\n",
       "   4.626260757446289,\n",
       "   4.6093034744262695,\n",
       "   4.585918426513672,\n",
       "   4.562180995941162,\n",
       "   4.53617525100708,\n",
       "   4.521704196929932,\n",
       "   4.496515274047852,\n",
       "   4.474069118499756,\n",
       "   4.453490734100342,\n",
       "   4.434718608856201,\n",
       "   4.415424346923828,\n",
       "   4.392801761627197,\n",
       "   4.370750904083252,\n",
       "   4.35567045211792,\n",
       "   4.336928844451904,\n",
       "   4.314660549163818,\n",
       "   4.299137115478516,\n",
       "   4.288242816925049,\n",
       "   4.267115592956543,\n",
       "   4.253016471862793,\n",
       "   4.2271904945373535,\n",
       "   4.21879243850708,\n",
       "   4.192701816558838,\n",
       "   4.1823344230651855,\n",
       "   4.160782814025879,\n",
       "   4.130647659301758,\n",
       "   4.132405757904053,\n",
       "   4.12981653213501,\n",
       "   4.127392292022705,\n",
       "   4.120883464813232,\n",
       "   4.127453804016113,\n",
       "   4.117255210876465,\n",
       "   4.1208600997924805,\n",
       "   4.118994235992432,\n",
       "   4.112056732177734,\n",
       "   4.1034321784973145,\n",
       "   4.109485149383545,\n",
       "   4.11441707611084,\n",
       "   4.10963773727417,\n",
       "   4.109003067016602,\n",
       "   4.109760284423828,\n",
       "   4.108248233795166,\n",
       "   4.114556789398193,\n",
       "   4.1082611083984375,\n",
       "   4.111597061157227,\n",
       "   4.109649658203125,\n",
       "   4.110050201416016,\n",
       "   4.108205795288086,\n",
       "   4.113707542419434,\n",
       "   4.108613014221191,\n",
       "   4.110994338989258,\n",
       "   4.110583782196045,\n",
       "   4.107934951782227,\n",
       "   4.114743232727051,\n",
       "   4.10478401184082],\n",
       "  [4.952556133270264,\n",
       "   3.5838823318481445,\n",
       "   3.0702626705169678,\n",
       "   2.785618782043457,\n",
       "   2.6014578342437744,\n",
       "   2.4609150886535645,\n",
       "   2.3569886684417725,\n",
       "   2.284658432006836,\n",
       "   2.2162091732025146,\n",
       "   2.1581943035125732,\n",
       "   2.1018335819244385,\n",
       "   2.0633962154388428,\n",
       "   2.0224075317382812,\n",
       "   1.9896619319915771,\n",
       "   1.9572012424468994,\n",
       "   1.9259490966796875,\n",
       "   1.8982306718826294,\n",
       "   1.88289213180542,\n",
       "   1.86083984375,\n",
       "   1.8344172239303589,\n",
       "   1.8225817680358887,\n",
       "   1.7890121936798096,\n",
       "   1.7818866968154907,\n",
       "   1.76503586769104,\n",
       "   1.7501180171966553,\n",
       "   1.7358386516571045,\n",
       "   1.7145508527755737,\n",
       "   1.7161569595336914,\n",
       "   1.6959439516067505,\n",
       "   1.6780060529708862,\n",
       "   1.674035668373108,\n",
       "   1.6552315950393677,\n",
       "   1.6452994346618652,\n",
       "   1.6345781087875366,\n",
       "   1.6237661838531494,\n",
       "   1.616686224937439,\n",
       "   1.61089026927948,\n",
       "   1.6027376651763916,\n",
       "   1.591092824935913,\n",
       "   1.5851117372512817,\n",
       "   1.5797070264816284,\n",
       "   1.5755674839019775,\n",
       "   1.5573095083236694,\n",
       "   1.5524059534072876,\n",
       "   1.551018238067627,\n",
       "   1.5370503664016724,\n",
       "   1.5348539352416992,\n",
       "   1.5287882089614868,\n",
       "   1.5243626832962036,\n",
       "   1.5118330717086792,\n",
       "   1.5124924182891846,\n",
       "   1.5039080381393433,\n",
       "   1.4981070756912231,\n",
       "   1.4971462488174438,\n",
       "   1.4824837446212769,\n",
       "   1.475836992263794,\n",
       "   1.46843421459198,\n",
       "   1.4674954414367676,\n",
       "   1.4637969732284546,\n",
       "   1.458096981048584,\n",
       "   1.4566794633865356,\n",
       "   1.451845407485962,\n",
       "   1.4497700929641724,\n",
       "   1.4417917728424072,\n",
       "   1.4392563104629517,\n",
       "   1.4325884580612183,\n",
       "   1.433790683746338,\n",
       "   1.4246906042099,\n",
       "   1.426365613937378,\n",
       "   1.4169209003448486,\n",
       "   1.314647912979126,\n",
       "   1.290533185005188,\n",
       "   1.2851417064666748,\n",
       "   1.2795079946517944,\n",
       "   1.2787986993789673,\n",
       "   1.2690951824188232,\n",
       "   1.2645187377929688,\n",
       "   1.257331132888794,\n",
       "   1.258906364440918,\n",
       "   1.259599208831787,\n",
       "   1.2481337785720825,\n",
       "   1.241153359413147,\n",
       "   1.249570369720459,\n",
       "   1.243462085723877,\n",
       "   1.2401559352874756,\n",
       "   1.244351863861084,\n",
       "   1.2408326864242554,\n",
       "   1.2431697845458984,\n",
       "   1.2427119016647339,\n",
       "   1.2432432174682617,\n",
       "   1.240386962890625,\n",
       "   1.2401583194732666,\n",
       "   1.2375420331954956,\n",
       "   1.2418370246887207,\n",
       "   1.2391091585159302,\n",
       "   1.2412372827529907,\n",
       "   1.2368568181991577,\n",
       "   1.2386876344680786,\n",
       "   1.2398178577423096,\n",
       "   1.2388421297073364],\n",
       "  [5.352198123931885,\n",
       "   4.156324863433838,\n",
       "   3.615663766860962,\n",
       "   3.281393527984619,\n",
       "   3.0512993335723877,\n",
       "   2.8740882873535156,\n",
       "   2.7331411838531494,\n",
       "   2.6320512294769287,\n",
       "   2.543480634689331,\n",
       "   2.4638142585754395,\n",
       "   2.3914451599121094,\n",
       "   2.3407905101776123,\n",
       "   2.2903544902801514,\n",
       "   2.243748426437378,\n",
       "   2.2011311054229736,\n",
       "   2.166104316711426,\n",
       "   2.129175901412964,\n",
       "   2.1038765907287598,\n",
       "   2.07536244392395,\n",
       "   2.0451717376708984,\n",
       "   2.027538537979126,\n",
       "   1.988712191581726,\n",
       "   1.9761302471160889,\n",
       "   1.9553512334823608,\n",
       "   1.937715768814087,\n",
       "   1.9189038276672363,\n",
       "   1.8963292837142944,\n",
       "   1.890217900276184,\n",
       "   1.8653700351715088,\n",
       "   1.8466002941131592,\n",
       "   1.8451648950576782,\n",
       "   1.8207861185073853,\n",
       "   1.8105372190475464,\n",
       "   1.7961338758468628,\n",
       "   1.784268856048584,\n",
       "   1.7745435237884521,\n",
       "   1.7660610675811768,\n",
       "   1.7547329664230347,\n",
       "   1.7427011728286743,\n",
       "   1.7352298498153687,\n",
       "   1.7257373332977295,\n",
       "   1.7219606637954712,\n",
       "   1.7016593217849731,\n",
       "   1.691970705986023,\n",
       "   1.6916040182113647,\n",
       "   1.6751132011413574,\n",
       "   1.675224781036377,\n",
       "   1.6642214059829712,\n",
       "   1.6587640047073364,\n",
       "   1.643741488456726,\n",
       "   1.6405693292617798,\n",
       "   1.6356756687164307,\n",
       "   1.6256896257400513,\n",
       "   1.627560019493103,\n",
       "   1.6131536960601807,\n",
       "   1.6021019220352173,\n",
       "   1.5990701913833618,\n",
       "   1.5898592472076416,\n",
       "   1.591131567955017,\n",
       "   1.5793825387954712,\n",
       "   1.5744351148605347,\n",
       "   1.5743682384490967,\n",
       "   1.5684291124343872,\n",
       "   1.5637404918670654,\n",
       "   1.560494303703308,\n",
       "   1.5525178909301758,\n",
       "   1.5512410402297974,\n",
       "   1.5368080139160156,\n",
       "   1.5428036451339722,\n",
       "   1.5318890810012817,\n",
       "   1.4299323558807373,\n",
       "   1.4085819721221924,\n",
       "   1.4014335870742798,\n",
       "   1.3921518325805664,\n",
       "   1.3921130895614624,\n",
       "   1.388247013092041,\n",
       "   1.386102557182312,\n",
       "   1.3794326782226562,\n",
       "   1.3852051496505737,\n",
       "   1.3753122091293335,\n",
       "   1.3687820434570312,\n",
       "   1.3670231103897095,\n",
       "   1.3670176267623901,\n",
       "   1.3606786727905273,\n",
       "   1.361503005027771,\n",
       "   1.359808087348938,\n",
       "   1.362297773361206,\n",
       "   1.364901065826416,\n",
       "   1.3598167896270752,\n",
       "   1.3600716590881348,\n",
       "   1.3617321252822876,\n",
       "   1.3614033460617065,\n",
       "   1.3582690954208374,\n",
       "   1.3632880449295044,\n",
       "   1.3594820499420166,\n",
       "   1.358688473701477,\n",
       "   1.357071042060852,\n",
       "   1.3614991903305054,\n",
       "   1.3653581142425537,\n",
       "   1.3582446575164795],\n",
       "  [4.985512733459473,\n",
       "   3.366487741470337,\n",
       "   2.879340410232544,\n",
       "   2.6332805156707764,\n",
       "   2.4712135791778564,\n",
       "   2.3473119735717773,\n",
       "   2.2549540996551514,\n",
       "   2.18795108795166,\n",
       "   2.1286351680755615,\n",
       "   2.078017473220825,\n",
       "   2.027085542678833,\n",
       "   1.9859633445739746,\n",
       "   1.9538019895553589,\n",
       "   1.9181967973709106,\n",
       "   1.8919471502304077,\n",
       "   1.8632526397705078,\n",
       "   1.8340882062911987,\n",
       "   1.8224806785583496,\n",
       "   1.7980132102966309,\n",
       "   1.7737842798233032,\n",
       "   1.766149640083313,\n",
       "   1.7320239543914795,\n",
       "   1.7244882583618164,\n",
       "   1.709497094154358,\n",
       "   1.6928694248199463,\n",
       "   1.679396629333496,\n",
       "   1.6638338565826416,\n",
       "   1.661886215209961,\n",
       "   1.6430487632751465,\n",
       "   1.6301016807556152,\n",
       "   1.6227151155471802,\n",
       "   1.607027292251587,\n",
       "   1.599772334098816,\n",
       "   1.5862330198287964,\n",
       "   1.579465389251709,\n",
       "   1.5701230764389038,\n",
       "   1.5693050622940063,\n",
       "   1.555848240852356,\n",
       "   1.546582818031311,\n",
       "   1.5347329378128052,\n",
       "   1.5348187685012817,\n",
       "   1.5326778888702393,\n",
       "   1.5193816423416138,\n",
       "   1.5132076740264893,\n",
       "   1.5124813318252563,\n",
       "   1.4985970258712769,\n",
       "   1.4931981563568115,\n",
       "   1.4941474199295044,\n",
       "   1.4841341972351074,\n",
       "   1.470445156097412,\n",
       "   1.4740121364593506,\n",
       "   1.4732669591903687,\n",
       "   1.4594184160232544,\n",
       "   1.45791757106781,\n",
       "   1.448706865310669,\n",
       "   1.4435720443725586,\n",
       "   1.4462573528289795,\n",
       "   1.4372164011001587,\n",
       "   1.4287885427474976,\n",
       "   1.4267094135284424,\n",
       "   1.4245539903640747,\n",
       "   1.424198865890503,\n",
       "   1.419106364250183,\n",
       "   1.416851282119751,\n",
       "   1.4095096588134766,\n",
       "   1.4075356721878052,\n",
       "   1.4073981046676636,\n",
       "   1.3958733081817627,\n",
       "   1.3974459171295166,\n",
       "   1.3942923545837402,\n",
       "   1.2930396795272827,\n",
       "   1.2689902782440186,\n",
       "   1.268324375152588,\n",
       "   1.253591537475586,\n",
       "   1.2522486448287964,\n",
       "   1.2497990131378174,\n",
       "   1.2432384490966797,\n",
       "   1.2383339405059814,\n",
       "   1.2437955141067505,\n",
       "   1.2347383499145508,\n",
       "   1.2266331911087036,\n",
       "   1.2232171297073364,\n",
       "   1.2261590957641602,\n",
       "   1.2184584140777588,\n",
       "   1.2210692167282104,\n",
       "   1.2227296829223633,\n",
       "   1.2228182554244995,\n",
       "   1.2261683940887451,\n",
       "   1.2173657417297363,\n",
       "   1.2185059785842896,\n",
       "   1.2196061611175537,\n",
       "   1.2206913232803345,\n",
       "   1.2203766107559204,\n",
       "   1.217860221862793,\n",
       "   1.2129920721054077,\n",
       "   1.2163538932800293,\n",
       "   1.2169034481048584,\n",
       "   1.2215954065322876,\n",
       "   1.218947172164917,\n",
       "   1.2159291505813599],\n",
       "  [4.9135661125183105,\n",
       "   3.467482328414917,\n",
       "   2.962390184402466,\n",
       "   2.690617084503174,\n",
       "   2.5147602558135986,\n",
       "   2.3823935985565186,\n",
       "   2.280627727508545,\n",
       "   2.2092339992523193,\n",
       "   2.1439058780670166,\n",
       "   2.0840418338775635,\n",
       "   2.0338358879089355,\n",
       "   1.9938862323760986,\n",
       "   1.9557991027832031,\n",
       "   1.9230642318725586,\n",
       "   1.8922265768051147,\n",
       "   1.8613203763961792,\n",
       "   1.8348051309585571,\n",
       "   1.8204643726348877,\n",
       "   1.795580267906189,\n",
       "   1.775644063949585,\n",
       "   1.7593445777893066,\n",
       "   1.7336790561676025,\n",
       "   1.7206825017929077,\n",
       "   1.7046616077423096,\n",
       "   1.6907801628112793,\n",
       "   1.678656816482544,\n",
       "   1.6582731008529663,\n",
       "   1.6508734226226807,\n",
       "   1.639756441116333,\n",
       "   1.6272287368774414,\n",
       "   1.6152586936950684,\n",
       "   1.6000241041183472,\n",
       "   1.5946433544158936,\n",
       "   1.5806320905685425,\n",
       "   1.5768409967422485,\n",
       "   1.5595639944076538,\n",
       "   1.5578147172927856,\n",
       "   1.547670602798462,\n",
       "   1.5332056283950806,\n",
       "   1.531675100326538,\n",
       "   1.5272647142410278,\n",
       "   1.5207616090774536,\n",
       "   1.5071176290512085,\n",
       "   1.4993590116500854,\n",
       "   1.4971517324447632,\n",
       "   1.4884823560714722,\n",
       "   1.486413598060608,\n",
       "   1.4760562181472778,\n",
       "   1.4759595394134521,\n",
       "   1.4631260633468628,\n",
       "   1.461738109588623,\n",
       "   1.4555034637451172,\n",
       "   1.4490008354187012,\n",
       "   1.4451175928115845,\n",
       "   1.4317445755004883,\n",
       "   1.4331953525543213,\n",
       "   1.4331262111663818,\n",
       "   1.42482328414917,\n",
       "   1.4202982187271118,\n",
       "   1.4161219596862793,\n",
       "   1.409979224205017,\n",
       "   1.4103939533233643,\n",
       "   1.4090498685836792,\n",
       "   1.399515151977539,\n",
       "   1.3971201181411743,\n",
       "   1.3928090333938599,\n",
       "   1.3895609378814697,\n",
       "   1.3846036195755005,\n",
       "   1.3862379789352417,\n",
       "   1.3786563873291016,\n",
       "   1.28995943069458,\n",
       "   1.269721269607544,\n",
       "   1.2619704008102417,\n",
       "   1.2597408294677734,\n",
       "   1.2547982931137085,\n",
       "   1.2490019798278809,\n",
       "   1.248314619064331,\n",
       "   1.2456965446472168,\n",
       "   1.2434381246566772,\n",
       "   1.2372279167175293,\n",
       "   1.232520580291748,\n",
       "   1.2261654138565063,\n",
       "   1.2292059659957886,\n",
       "   1.2240797281265259,\n",
       "   1.222463607788086,\n",
       "   1.2293044328689575,\n",
       "   1.2258750200271606,\n",
       "   1.2278861999511719,\n",
       "   1.2233390808105469,\n",
       "   1.2238502502441406,\n",
       "   1.2210147380828857,\n",
       "   1.2208209037780762,\n",
       "   1.2263789176940918,\n",
       "   1.225572109222412,\n",
       "   1.218618631362915,\n",
       "   1.2226057052612305,\n",
       "   1.2176488637924194,\n",
       "   1.2218319177627563,\n",
       "   1.2257853746414185,\n",
       "   1.2187886238098145]],\n",
       " 'accs1': [[0.2880000174045563,\n",
       "   0.5459999442100525,\n",
       "   0.7260000109672546,\n",
       "   1.0179998874664307,\n",
       "   1.2300000190734863,\n",
       "   1.4759999513626099,\n",
       "   1.6920000314712524,\n",
       "   2.0439999103546143,\n",
       "   2.319999933242798,\n",
       "   2.675999879837036,\n",
       "   2.947999954223633,\n",
       "   3.373999834060669,\n",
       "   3.627999782562256,\n",
       "   3.9499998092651367,\n",
       "   4.446000099182129,\n",
       "   4.911999702453613,\n",
       "   4.9679999351501465,\n",
       "   5.427999973297119,\n",
       "   5.881999969482422,\n",
       "   6.511999607086182,\n",
       "   6.723999977111816,\n",
       "   7.283999919891357,\n",
       "   7.519999980926514,\n",
       "   8.27199935913086,\n",
       "   8.748000144958496,\n",
       "   9.293999671936035,\n",
       "   9.618000030517578,\n",
       "   9.935999870300293,\n",
       "   10.355999946594238,\n",
       "   11.039999961853027,\n",
       "   11.641999244689941,\n",
       "   11.945999145507812,\n",
       "   12.47599983215332,\n",
       "   13.133999824523926,\n",
       "   13.351999282836914,\n",
       "   13.869998931884766,\n",
       "   14.280000686645508,\n",
       "   14.871999740600586,\n",
       "   15.779998779296875,\n",
       "   16.30000114440918,\n",
       "   16.95199966430664,\n",
       "   16.939998626708984,\n",
       "   17.855998992919922,\n",
       "   18.393999099731445,\n",
       "   18.7239990234375,\n",
       "   19.583999633789062,\n",
       "   19.889999389648438,\n",
       "   20.595998764038086,\n",
       "   20.826000213623047,\n",
       "   21.4739990234375,\n",
       "   22.001998901367188,\n",
       "   22.329999923706055,\n",
       "   23.04399871826172,\n",
       "   23.375999450683594,\n",
       "   23.31999969482422,\n",
       "   24.236000061035156,\n",
       "   24.6299991607666,\n",
       "   25.288000106811523,\n",
       "   25.49799919128418,\n",
       "   25.992000579833984,\n",
       "   26.363998413085938,\n",
       "   26.797998428344727,\n",
       "   26.967998504638672,\n",
       "   27.95400047302246,\n",
       "   28.4060001373291,\n",
       "   28.483999252319336,\n",
       "   29.029998779296875,\n",
       "   29.308000564575195,\n",
       "   29.670000076293945,\n",
       "   30.34600067138672,\n",
       "   30.783998489379883,\n",
       "   30.81599998474121,\n",
       "   30.85799789428711,\n",
       "   30.921998977661133,\n",
       "   31.011999130249023,\n",
       "   31.091999053955078,\n",
       "   31.04400062561035,\n",
       "   31.139999389648438,\n",
       "   31.110000610351562,\n",
       "   31.229999542236328,\n",
       "   31.27199935913086,\n",
       "   31.163999557495117,\n",
       "   31.15399742126465,\n",
       "   31.251998901367188,\n",
       "   31.253999710083008,\n",
       "   31.17399787902832,\n",
       "   31.268001556396484,\n",
       "   31.231998443603516,\n",
       "   31.290000915527344,\n",
       "   31.29400062561035,\n",
       "   31.283998489379883,\n",
       "   31.26599884033203,\n",
       "   31.24199867248535,\n",
       "   31.24399757385254,\n",
       "   31.211999893188477,\n",
       "   31.22199821472168,\n",
       "   31.189998626708984,\n",
       "   31.21999740600586,\n",
       "   31.259998321533203,\n",
       "   31.323999404907227],\n",
       "  [0.07999999821186066,\n",
       "   0.16599999368190765,\n",
       "   0.25599998235702515,\n",
       "   0.26600000262260437,\n",
       "   0.3479999899864197,\n",
       "   0.39800000190734863,\n",
       "   0.48799997568130493,\n",
       "   0.5539999604225159,\n",
       "   0.6420000195503235,\n",
       "   0.7160000205039978,\n",
       "   0.8259999752044678,\n",
       "   0.8920000195503235,\n",
       "   0.9879999756813049,\n",
       "   1.031999945640564,\n",
       "   1.1319999694824219,\n",
       "   1.1779999732971191,\n",
       "   1.2699999809265137,\n",
       "   1.4239999055862427,\n",
       "   1.5360000133514404,\n",
       "   1.5920000076293945,\n",
       "   1.6920000314712524,\n",
       "   1.7799999713897705,\n",
       "   1.9559999704360962,\n",
       "   2.0779998302459717,\n",
       "   2.2200000286102295,\n",
       "   2.30400013923645,\n",
       "   2.383999824523926,\n",
       "   2.5199999809265137,\n",
       "   2.6579997539520264,\n",
       "   2.7899999618530273,\n",
       "   2.9179999828338623,\n",
       "   3.0239999294281006,\n",
       "   3.187999963760376,\n",
       "   3.299999952316284,\n",
       "   3.365999937057495,\n",
       "   3.621999979019165,\n",
       "   3.803999662399292,\n",
       "   3.9139997959136963,\n",
       "   4.119999885559082,\n",
       "   4.228000164031982,\n",
       "   4.511999607086182,\n",
       "   4.601999759674072,\n",
       "   4.745999813079834,\n",
       "   4.861999988555908,\n",
       "   5.038000106811523,\n",
       "   5.325999736785889,\n",
       "   5.405999660491943,\n",
       "   5.711999893188477,\n",
       "   5.9039998054504395,\n",
       "   5.961999893188477,\n",
       "   6.067999839782715,\n",
       "   6.243999481201172,\n",
       "   6.616000175476074,\n",
       "   6.685999870300293,\n",
       "   6.978000164031982,\n",
       "   6.99399995803833,\n",
       "   7.193999767303467,\n",
       "   7.261999607086182,\n",
       "   7.471999645233154,\n",
       "   7.76200008392334,\n",
       "   7.654000282287598,\n",
       "   8.031999588012695,\n",
       "   8.38599967956543,\n",
       "   8.435999870300293,\n",
       "   8.6899995803833,\n",
       "   8.795999526977539,\n",
       "   8.843999862670898,\n",
       "   9.21399974822998,\n",
       "   9.357999801635742,\n",
       "   9.565999984741211,\n",
       "   9.693999290466309,\n",
       "   9.78600025177002,\n",
       "   9.781999588012695,\n",
       "   9.891999244689941,\n",
       "   9.843999862670898,\n",
       "   9.899999618530273,\n",
       "   9.9399995803833,\n",
       "   9.851999282836914,\n",
       "   10.064000129699707,\n",
       "   10.055999755859375,\n",
       "   9.986000061035156,\n",
       "   9.984000205993652,\n",
       "   10.006000518798828,\n",
       "   9.984000205993652,\n",
       "   10.086000442504883,\n",
       "   10.079999923706055,\n",
       "   10.057999610900879,\n",
       "   10.149999618530273,\n",
       "   10.015999794006348,\n",
       "   10.039999961853027,\n",
       "   10.039999961853027,\n",
       "   10.046000480651855,\n",
       "   10.057999610900879,\n",
       "   10.125999450683594,\n",
       "   10.0339994430542,\n",
       "   10.043999671936035,\n",
       "   10.043999671936035,\n",
       "   10.13599967956543,\n",
       "   10.055999755859375,\n",
       "   10.105999946594238],\n",
       "  [14.927999496459961,\n",
       "   24.697999954223633,\n",
       "   30.07400131225586,\n",
       "   37.253997802734375,\n",
       "   41.27000045776367,\n",
       "   44.02799987792969,\n",
       "   46.49399948120117,\n",
       "   48.37199783325195,\n",
       "   49.94199752807617,\n",
       "   52.30999755859375,\n",
       "   52.91400146484375,\n",
       "   54.31199645996094,\n",
       "   54.619998931884766,\n",
       "   55.89799880981445,\n",
       "   56.09199905395508,\n",
       "   57.197998046875,\n",
       "   57.39799880981445,\n",
       "   57.37599563598633,\n",
       "   58.69599533081055,\n",
       "   58.96399688720703,\n",
       "   59.332000732421875,\n",
       "   59.525997161865234,\n",
       "   59.80199432373047,\n",
       "   60.16600036621094,\n",
       "   60.76799774169922,\n",
       "   60.4900016784668,\n",
       "   60.701995849609375,\n",
       "   60.92799758911133,\n",
       "   61.31999969482422,\n",
       "   61.839996337890625,\n",
       "   61.52799606323242,\n",
       "   61.855995178222656,\n",
       "   61.77199935913086,\n",
       "   62.54800033569336,\n",
       "   62.33199691772461,\n",
       "   62.37199783325195,\n",
       "   62.34600067138672,\n",
       "   62.7339973449707,\n",
       "   63.16399383544922,\n",
       "   63.11800003051758,\n",
       "   62.80999755859375,\n",
       "   63.19199752807617,\n",
       "   63.17599868774414,\n",
       "   63.39199447631836,\n",
       "   63.447998046875,\n",
       "   63.35200119018555,\n",
       "   63.69599533081055,\n",
       "   63.54999542236328,\n",
       "   63.567996978759766,\n",
       "   63.731998443603516,\n",
       "   63.91599655151367,\n",
       "   63.9119987487793,\n",
       "   64.19400024414062,\n",
       "   64.06399536132812,\n",
       "   63.95800018310547,\n",
       "   64.35399627685547,\n",
       "   64.26799774169922,\n",
       "   64.0739974975586,\n",
       "   64.22199249267578,\n",
       "   64.4000015258789,\n",
       "   64.44000244140625,\n",
       "   64.76000213623047,\n",
       "   64.7239990234375,\n",
       "   64.76000213623047,\n",
       "   64.76199340820312,\n",
       "   64.75599670410156,\n",
       "   64.41600036621094,\n",
       "   64.50599670410156,\n",
       "   64.59400177001953,\n",
       "   64.56600189208984,\n",
       "   66.26599884033203,\n",
       "   66.35599517822266,\n",
       "   66.30400085449219,\n",
       "   66.41400146484375,\n",
       "   66.447998046875,\n",
       "   66.44999694824219,\n",
       "   66.56800079345703,\n",
       "   66.46599578857422,\n",
       "   66.37999725341797,\n",
       "   66.49400329589844,\n",
       "   66.66199493408203,\n",
       "   66.58799743652344,\n",
       "   66.6520004272461,\n",
       "   66.53800201416016,\n",
       "   66.56400299072266,\n",
       "   66.6240005493164,\n",
       "   66.67999267578125,\n",
       "   66.552001953125,\n",
       "   66.54199981689453,\n",
       "   66.61199951171875,\n",
       "   66.697998046875,\n",
       "   66.5780029296875,\n",
       "   66.59400177001953,\n",
       "   66.65999603271484,\n",
       "   66.63800048828125,\n",
       "   66.53999328613281,\n",
       "   66.69999694824219,\n",
       "   66.55799865722656,\n",
       "   66.58200073242188,\n",
       "   66.6780014038086],\n",
       "  [17.38800048828125,\n",
       "   32.805999755859375,\n",
       "   39.61800003051758,\n",
       "   43.697998046875,\n",
       "   47.720001220703125,\n",
       "   51.317996978759766,\n",
       "   51.790000915527344,\n",
       "   53.4640007019043,\n",
       "   54.40599822998047,\n",
       "   55.57400131225586,\n",
       "   55.86199951171875,\n",
       "   56.769996643066406,\n",
       "   56.981998443603516,\n",
       "   58.301998138427734,\n",
       "   58.01199722290039,\n",
       "   58.74199676513672,\n",
       "   59.310001373291016,\n",
       "   59.29199981689453,\n",
       "   59.74800109863281,\n",
       "   59.124000549316406,\n",
       "   60.679996490478516,\n",
       "   60.28199768066406,\n",
       "   60.685997009277344,\n",
       "   60.630001068115234,\n",
       "   60.94399642944336,\n",
       "   60.99199676513672,\n",
       "   60.93199920654297,\n",
       "   60.58799743652344,\n",
       "   61.67399978637695,\n",
       "   62.055999755859375,\n",
       "   61.762001037597656,\n",
       "   62.21599578857422,\n",
       "   61.369998931884766,\n",
       "   62.1879997253418,\n",
       "   61.854000091552734,\n",
       "   62.6819953918457,\n",
       "   61.85799789428711,\n",
       "   62.64799880981445,\n",
       "   62.715999603271484,\n",
       "   62.71799850463867,\n",
       "   62.8699951171875,\n",
       "   62.992000579833984,\n",
       "   62.95199966430664,\n",
       "   62.87999725341797,\n",
       "   63.24799728393555,\n",
       "   62.97800064086914,\n",
       "   63.3120002746582,\n",
       "   62.93999481201172,\n",
       "   63.209999084472656,\n",
       "   63.09199905395508,\n",
       "   63.269996643066406,\n",
       "   63.220001220703125,\n",
       "   63.5620002746582,\n",
       "   63.46200180053711,\n",
       "   63.33399963378906,\n",
       "   62.95600128173828,\n",
       "   63.65599822998047,\n",
       "   63.459999084472656,\n",
       "   63.85799789428711,\n",
       "   63.757999420166016,\n",
       "   63.577999114990234,\n",
       "   63.63199996948242,\n",
       "   63.83199691772461,\n",
       "   64.197998046875,\n",
       "   64.0260009765625,\n",
       "   63.97599411010742,\n",
       "   63.83799743652344,\n",
       "   63.80400085449219,\n",
       "   63.849998474121094,\n",
       "   63.993995666503906,\n",
       "   66.27400207519531,\n",
       "   66.18999481201172,\n",
       "   66.40399932861328,\n",
       "   66.21800231933594,\n",
       "   66.37200164794922,\n",
       "   66.42599487304688,\n",
       "   66.36599731445312,\n",
       "   66.4280014038086,\n",
       "   66.42599487304688,\n",
       "   66.50399780273438,\n",
       "   66.71400451660156,\n",
       "   66.68399810791016,\n",
       "   66.56800079345703,\n",
       "   66.65399932861328,\n",
       "   66.64999389648438,\n",
       "   66.67400360107422,\n",
       "   66.69200134277344,\n",
       "   66.6719970703125,\n",
       "   66.75399780273438,\n",
       "   66.77400207519531,\n",
       "   66.63400268554688,\n",
       "   66.77799987792969,\n",
       "   66.75399780273438,\n",
       "   66.64599609375,\n",
       "   66.72200012207031,\n",
       "   66.72999572753906,\n",
       "   66.72200012207031,\n",
       "   66.70199584960938,\n",
       "   66.65399932861328,\n",
       "   66.76200103759766],\n",
       "  [23.20800018310547,\n",
       "   34.03199768066406,\n",
       "   40.99199676513672,\n",
       "   44.538002014160156,\n",
       "   49.48400115966797,\n",
       "   51.801998138427734,\n",
       "   53.35599899291992,\n",
       "   54.630001068115234,\n",
       "   55.29800033569336,\n",
       "   56.64199447631836,\n",
       "   57.45800018310547,\n",
       "   58.38199996948242,\n",
       "   58.14399719238281,\n",
       "   59.45999526977539,\n",
       "   59.354000091552734,\n",
       "   60.31999588012695,\n",
       "   60.67000198364258,\n",
       "   61.153995513916016,\n",
       "   61.14799880981445,\n",
       "   61.021995544433594,\n",
       "   61.64599609375,\n",
       "   62.079994201660156,\n",
       "   62.291996002197266,\n",
       "   62.513999938964844,\n",
       "   62.861995697021484,\n",
       "   62.7339973449707,\n",
       "   63.073997497558594,\n",
       "   63.1199951171875,\n",
       "   63.4319953918457,\n",
       "   63.73599624633789,\n",
       "   63.59199905395508,\n",
       "   63.58000183105469,\n",
       "   64.01599884033203,\n",
       "   64.14199829101562,\n",
       "   63.85599899291992,\n",
       "   63.791996002197266,\n",
       "   63.92599868774414,\n",
       "   64.38199615478516,\n",
       "   64.5979995727539,\n",
       "   64.66400146484375,\n",
       "   64.66999816894531,\n",
       "   64.55000305175781,\n",
       "   64.7239990234375,\n",
       "   65.00399780273438,\n",
       "   64.89199829101562,\n",
       "   65.25399780273438,\n",
       "   65.31599426269531,\n",
       "   65.02000427246094,\n",
       "   65.03399658203125,\n",
       "   65.33799743652344,\n",
       "   65.15199279785156,\n",
       "   65.21599578857422,\n",
       "   65.2719955444336,\n",
       "   65.20599365234375,\n",
       "   65.09000396728516,\n",
       "   65.71800231933594,\n",
       "   65.29000091552734,\n",
       "   65.61199951171875,\n",
       "   65.30999755859375,\n",
       "   65.38999938964844,\n",
       "   65.68799591064453,\n",
       "   65.8479995727539,\n",
       "   65.51199340820312,\n",
       "   65.5979995727539,\n",
       "   65.6240005493164,\n",
       "   65.62799835205078,\n",
       "   65.69400024414062,\n",
       "   65.80999755859375,\n",
       "   65.69000244140625,\n",
       "   65.66999816894531,\n",
       "   67.11199951171875,\n",
       "   67.23999786376953,\n",
       "   67.302001953125,\n",
       "   67.41799926757812,\n",
       "   67.29199981689453,\n",
       "   67.26200103759766,\n",
       "   67.39599609375,\n",
       "   67.41799926757812,\n",
       "   67.38199615478516,\n",
       "   67.3479995727539,\n",
       "   67.50199890136719,\n",
       "   67.42599487304688,\n",
       "   67.50800323486328,\n",
       "   67.45399475097656,\n",
       "   67.44400024414062,\n",
       "   67.53599548339844,\n",
       "   67.50599670410156,\n",
       "   67.50800323486328,\n",
       "   67.5459976196289,\n",
       "   67.50399780273438,\n",
       "   67.53800201416016,\n",
       "   67.47200012207031,\n",
       "   67.47599792480469,\n",
       "   67.55799865722656,\n",
       "   67.50999450683594,\n",
       "   67.45600128173828,\n",
       "   67.40399932861328,\n",
       "   67.59600067138672,\n",
       "   67.56399536132812,\n",
       "   67.50399780273438],\n",
       "  [11.097999572753906,\n",
       "   18.738000869750977,\n",
       "   21.841999053955078,\n",
       "   29.955997467041016,\n",
       "   33.99399948120117,\n",
       "   37.53199768066406,\n",
       "   40.99599838256836,\n",
       "   42.58799743652344,\n",
       "   44.073997497558594,\n",
       "   45.709999084472656,\n",
       "   47.86399841308594,\n",
       "   48.040000915527344,\n",
       "   49.115997314453125,\n",
       "   50.21199417114258,\n",
       "   51.455997467041016,\n",
       "   52.84199523925781,\n",
       "   53.34599685668945,\n",
       "   53.70399856567383,\n",
       "   54.17399978637695,\n",
       "   54.507999420166016,\n",
       "   54.76599884033203,\n",
       "   56.051998138427734,\n",
       "   55.676002502441406,\n",
       "   56.486000061035156,\n",
       "   57.20199966430664,\n",
       "   57.55400085449219,\n",
       "   57.133995056152344,\n",
       "   57.947998046875,\n",
       "   57.91400146484375,\n",
       "   58.54199981689453,\n",
       "   58.37999725341797,\n",
       "   59.10599899291992,\n",
       "   58.564002990722656,\n",
       "   59.391998291015625,\n",
       "   59.46999740600586,\n",
       "   59.762001037597656,\n",
       "   60.163997650146484,\n",
       "   60.08599853515625,\n",
       "   60.32999801635742,\n",
       "   60.63399887084961,\n",
       "   60.63599395751953,\n",
       "   60.77399826049805,\n",
       "   60.675994873046875,\n",
       "   60.875999450683594,\n",
       "   60.880001068115234,\n",
       "   61.23999786376953,\n",
       "   61.209999084472656,\n",
       "   61.56399917602539,\n",
       "   61.78799819946289,\n",
       "   61.37399673461914,\n",
       "   61.86199951171875,\n",
       "   61.71799850463867,\n",
       "   61.69399642944336,\n",
       "   61.95199966430664,\n",
       "   61.88600158691406,\n",
       "   62.28199768066406,\n",
       "   62.48799514770508,\n",
       "   62.68999481201172,\n",
       "   61.94999694824219,\n",
       "   62.65800094604492,\n",
       "   62.813995361328125,\n",
       "   62.743995666503906,\n",
       "   62.75199508666992,\n",
       "   62.986000061035156,\n",
       "   62.883995056152344,\n",
       "   62.663997650146484,\n",
       "   62.9839973449707,\n",
       "   63.1819953918457,\n",
       "   63.08000183105469,\n",
       "   63.115997314453125,\n",
       "   65.2040023803711,\n",
       "   65.33399963378906,\n",
       "   65.26399993896484,\n",
       "   65.43000030517578,\n",
       "   65.4419937133789,\n",
       "   65.38400268554688,\n",
       "   65.5,\n",
       "   65.54000091552734,\n",
       "   65.447998046875,\n",
       "   65.48799896240234,\n",
       "   65.62199401855469,\n",
       "   65.7459945678711,\n",
       "   65.70999908447266,\n",
       "   65.61399841308594,\n",
       "   65.5459976196289,\n",
       "   65.64799499511719,\n",
       "   65.67400360107422,\n",
       "   65.59599304199219,\n",
       "   65.69599914550781,\n",
       "   65.62199401855469,\n",
       "   65.75,\n",
       "   65.72599792480469,\n",
       "   65.70999908447266,\n",
       "   65.76599884033203,\n",
       "   65.80199432373047,\n",
       "   65.79000091552734,\n",
       "   65.67400360107422,\n",
       "   65.69000244140625,\n",
       "   65.72999572753906,\n",
       "   65.61799621582031],\n",
       "  [3.3259999752044678,\n",
       "   6.418000221252441,\n",
       "   9.128000259399414,\n",
       "   11.293999671936035,\n",
       "   14.707999229431152,\n",
       "   16.53999900817871,\n",
       "   19.479999542236328,\n",
       "   21.58599853515625,\n",
       "   22.881999969482422,\n",
       "   24.073999404907227,\n",
       "   26.773998260498047,\n",
       "   28.200000762939453,\n",
       "   30.025997161865234,\n",
       "   31.347999572753906,\n",
       "   32.323997497558594,\n",
       "   33.007999420166016,\n",
       "   34.955997467041016,\n",
       "   36.13999938964844,\n",
       "   37.04199981689453,\n",
       "   37.70199966430664,\n",
       "   39.10200119018555,\n",
       "   39.70399856567383,\n",
       "   40.541996002197266,\n",
       "   40.87999725341797,\n",
       "   42.54399871826172,\n",
       "   42.56599807739258,\n",
       "   43.507999420166016,\n",
       "   44.402000427246094,\n",
       "   45.22999954223633,\n",
       "   45.73999786376953,\n",
       "   45.961997985839844,\n",
       "   45.91400146484375,\n",
       "   46.86399841308594,\n",
       "   47.70399856567383,\n",
       "   47.95800018310547,\n",
       "   48.11000061035156,\n",
       "   48.04999923706055,\n",
       "   49.47999954223633,\n",
       "   49.034000396728516,\n",
       "   50.0260009765625,\n",
       "   50.28399658203125,\n",
       "   50.77799987792969,\n",
       "   50.97800064086914,\n",
       "   51.263999938964844,\n",
       "   51.493995666503906,\n",
       "   51.59000015258789,\n",
       "   51.97600173950195,\n",
       "   52.46399688720703,\n",
       "   52.84999465942383,\n",
       "   52.52999496459961,\n",
       "   53.5099983215332,\n",
       "   53.854000091552734,\n",
       "   53.38399887084961,\n",
       "   53.62399673461914,\n",
       "   53.78999710083008,\n",
       "   53.503997802734375,\n",
       "   54.486000061035156,\n",
       "   54.486000061035156,\n",
       "   54.89599609375,\n",
       "   54.99199676513672,\n",
       "   55.04199981689453,\n",
       "   54.85799789428711,\n",
       "   55.33599853515625,\n",
       "   55.795997619628906,\n",
       "   55.8699951171875,\n",
       "   55.85799789428711,\n",
       "   56.503997802734375,\n",
       "   56.413997650146484,\n",
       "   56.55399703979492,\n",
       "   56.51599884033203,\n",
       "   58.18000030517578,\n",
       "   58.36799621582031,\n",
       "   58.29399871826172,\n",
       "   58.459999084472656,\n",
       "   58.42599868774414,\n",
       "   58.41999816894531,\n",
       "   58.44199752807617,\n",
       "   58.537994384765625,\n",
       "   58.53199768066406,\n",
       "   58.4739990234375,\n",
       "   58.59599685668945,\n",
       "   58.68799591064453,\n",
       "   58.5620002746582,\n",
       "   58.641998291015625,\n",
       "   58.67399597167969,\n",
       "   58.67399597167969,\n",
       "   58.61199951171875,\n",
       "   58.73400115966797,\n",
       "   58.763999938964844,\n",
       "   58.67599868774414,\n",
       "   58.74400329589844,\n",
       "   58.72200012207031,\n",
       "   58.72600173950195,\n",
       "   58.656002044677734,\n",
       "   58.63800048828125,\n",
       "   58.667999267578125,\n",
       "   58.74199676513672,\n",
       "   58.717994689941406,\n",
       "   58.62999725341797,\n",
       "   58.74199676513672],\n",
       "  [16.74799919128418,\n",
       "   32.652000427246094,\n",
       "   39.987998962402344,\n",
       "   45.80400085449219,\n",
       "   49.055999755859375,\n",
       "   49.9219970703125,\n",
       "   52.16999816894531,\n",
       "   53.77399826049805,\n",
       "   54.56199645996094,\n",
       "   55.53199768066406,\n",
       "   56.257999420166016,\n",
       "   56.70600128173828,\n",
       "   56.85200119018555,\n",
       "   58.39999771118164,\n",
       "   58.694000244140625,\n",
       "   59.2660026550293,\n",
       "   59.784000396728516,\n",
       "   59.85599899291992,\n",
       "   59.75799560546875,\n",
       "   60.262001037597656,\n",
       "   61.00400161743164,\n",
       "   61.32999801635742,\n",
       "   61.223995208740234,\n",
       "   61.185997009277344,\n",
       "   61.90599822998047,\n",
       "   61.827999114990234,\n",
       "   61.9219970703125,\n",
       "   61.746002197265625,\n",
       "   62.650001525878906,\n",
       "   62.611995697021484,\n",
       "   62.46599578857422,\n",
       "   63.00599670410156,\n",
       "   62.715999603271484,\n",
       "   63.220001220703125,\n",
       "   63.16399383544922,\n",
       "   63.32199478149414,\n",
       "   63.567996978759766,\n",
       "   63.62799835205078,\n",
       "   63.71399688720703,\n",
       "   63.597999572753906,\n",
       "   63.74599838256836,\n",
       "   64.01799774169922,\n",
       "   63.67599868774414,\n",
       "   64.08999633789062,\n",
       "   64.13199615478516,\n",
       "   63.97999954223633,\n",
       "   64.4800033569336,\n",
       "   64.16400146484375,\n",
       "   64.3479995727539,\n",
       "   64.30599975585938,\n",
       "   64.46399688720703,\n",
       "   64.39399719238281,\n",
       "   64.47000122070312,\n",
       "   64.4540023803711,\n",
       "   64.49199676513672,\n",
       "   64.6919937133789,\n",
       "   64.90199279785156,\n",
       "   64.88199615478516,\n",
       "   64.42799377441406,\n",
       "   64.29000091552734,\n",
       "   64.6719970703125,\n",
       "   64.6919937133789,\n",
       "   64.70800018310547,\n",
       "   65.05199432373047,\n",
       "   64.9939956665039,\n",
       "   64.58000183105469,\n",
       "   64.46199798583984,\n",
       "   64.9000015258789,\n",
       "   64.61599731445312,\n",
       "   64.43599700927734,\n",
       "   66.38599395751953,\n",
       "   66.57599639892578,\n",
       "   66.56599426269531,\n",
       "   66.62999725341797,\n",
       "   66.55999755859375,\n",
       "   66.65999603271484,\n",
       "   66.78800201416016,\n",
       "   66.8280029296875,\n",
       "   66.73999786376953,\n",
       "   66.76200103759766,\n",
       "   66.89399719238281,\n",
       "   66.8759994506836,\n",
       "   66.81199645996094,\n",
       "   66.87799835205078,\n",
       "   66.86599731445312,\n",
       "   66.8759994506836,\n",
       "   66.947998046875,\n",
       "   66.86199951171875,\n",
       "   67.00199890136719,\n",
       "   67.00800323486328,\n",
       "   67.00399780273438,\n",
       "   66.92399597167969,\n",
       "   66.93399810791016,\n",
       "   66.99199676513672,\n",
       "   67.01200103759766,\n",
       "   67.0219955444336,\n",
       "   66.90799713134766,\n",
       "   66.9959945678711,\n",
       "   66.89199829101562,\n",
       "   66.94200134277344],\n",
       "  [0.5299999713897705,\n",
       "   0.9800000190734863,\n",
       "   1.3359999656677246,\n",
       "   1.7859998941421509,\n",
       "   2.24399995803833,\n",
       "   2.7260000705718994,\n",
       "   3.1419999599456787,\n",
       "   3.878000020980835,\n",
       "   4.189999580383301,\n",
       "   4.771999835968018,\n",
       "   5.492000102996826,\n",
       "   5.921999931335449,\n",
       "   6.776000022888184,\n",
       "   7.109999656677246,\n",
       "   7.883999347686768,\n",
       "   8.72599983215332,\n",
       "   9.395999908447266,\n",
       "   9.919999122619629,\n",
       "   10.657999992370605,\n",
       "   11.112000465393066,\n",
       "   11.97599983215332,\n",
       "   12.895999908447266,\n",
       "   13.567998886108398,\n",
       "   14.323999404907227,\n",
       "   15.153999328613281,\n",
       "   15.829999923706055,\n",
       "   16.68400001525879,\n",
       "   17.233999252319336,\n",
       "   18.416000366210938,\n",
       "   18.968000411987305,\n",
       "   20.075998306274414,\n",
       "   20.483999252319336,\n",
       "   21.145999908447266,\n",
       "   21.878000259399414,\n",
       "   22.65999984741211,\n",
       "   23.149999618530273,\n",
       "   23.673999786376953,\n",
       "   24.67799949645996,\n",
       "   25.360000610351562,\n",
       "   25.913997650146484,\n",
       "   26.398000717163086,\n",
       "   27.37799835205078,\n",
       "   27.893999099731445,\n",
       "   27.748001098632812,\n",
       "   29.09000015258789,\n",
       "   29.808000564575195,\n",
       "   30.17599868774414,\n",
       "   30.759998321533203,\n",
       "   31.615999221801758,\n",
       "   31.775999069213867,\n",
       "   32.577999114990234,\n",
       "   32.97999954223633,\n",
       "   33.31999969482422,\n",
       "   34.19599914550781,\n",
       "   34.16400146484375,\n",
       "   34.85399627685547,\n",
       "   35.507999420166016,\n",
       "   36.003997802734375,\n",
       "   36.119998931884766,\n",
       "   36.332000732421875,\n",
       "   37.24199676513672,\n",
       "   37.80999755859375,\n",
       "   37.959999084472656,\n",
       "   38.58399963378906,\n",
       "   38.7339973449707,\n",
       "   39.077999114990234,\n",
       "   39.49599838256836,\n",
       "   40.06599807739258,\n",
       "   40.12999725341797,\n",
       "   40.58199691772461,\n",
       "   41.28199768066406,\n",
       "   41.44399642944336,\n",
       "   41.40599822998047,\n",
       "   41.5,\n",
       "   41.461997985839844,\n",
       "   41.54399871826172,\n",
       "   41.54800033569336,\n",
       "   41.625999450683594,\n",
       "   41.75599670410156,\n",
       "   41.59000015258789,\n",
       "   41.65599822998047,\n",
       "   41.697998046875,\n",
       "   41.72999954223633,\n",
       "   41.6359977722168,\n",
       "   41.66999816894531,\n",
       "   41.63199996948242,\n",
       "   41.79199981689453,\n",
       "   41.720001220703125,\n",
       "   41.75199890136719,\n",
       "   41.60599899291992,\n",
       "   41.810001373291016,\n",
       "   41.7339973449707,\n",
       "   41.77199935913086,\n",
       "   41.85200119018555,\n",
       "   41.821998596191406,\n",
       "   41.810001373291016,\n",
       "   41.69599914550781,\n",
       "   41.84199905395508,\n",
       "   41.753997802734375,\n",
       "   41.82599639892578],\n",
       "  [0.2840000092983246,\n",
       "   0.5260000228881836,\n",
       "   0.7779999375343323,\n",
       "   1.0179998874664307,\n",
       "   1.187999963760376,\n",
       "   1.343999981880188,\n",
       "   1.5299999713897705,\n",
       "   1.7439998388290405,\n",
       "   1.9579999446868896,\n",
       "   2.181999921798706,\n",
       "   2.430000066757202,\n",
       "   2.6479997634887695,\n",
       "   2.795999765396118,\n",
       "   3.0339999198913574,\n",
       "   3.2239999771118164,\n",
       "   3.305999994277954,\n",
       "   3.624000072479248,\n",
       "   3.677999973297119,\n",
       "   3.9779999256134033,\n",
       "   4.101999759674072,\n",
       "   4.360000133514404,\n",
       "   4.507999897003174,\n",
       "   4.736000061035156,\n",
       "   4.9079999923706055,\n",
       "   5.072000026702881,\n",
       "   5.113999843597412,\n",
       "   5.492000102996826,\n",
       "   5.325999736785889,\n",
       "   5.8480000495910645,\n",
       "   5.983999729156494,\n",
       "   6.069999694824219,\n",
       "   6.359999656677246,\n",
       "   6.533999919891357,\n",
       "   6.740000247955322,\n",
       "   6.831999778747559,\n",
       "   7.001999855041504,\n",
       "   6.955999851226807,\n",
       "   7.519999980926514,\n",
       "   7.645999431610107,\n",
       "   7.695999622344971,\n",
       "   7.98799991607666,\n",
       "   8.27400016784668,\n",
       "   8.116000175476074,\n",
       "   8.395999908447266,\n",
       "   8.642000198364258,\n",
       "   8.733999252319336,\n",
       "   8.81399917602539,\n",
       "   9.229999542236328,\n",
       "   9.081999778747559,\n",
       "   9.507999420166016,\n",
       "   9.633999824523926,\n",
       "   9.60200023651123,\n",
       "   9.87399959564209,\n",
       "   10.0339994430542,\n",
       "   10.205999374389648,\n",
       "   10.357999801635742,\n",
       "   10.65999984741211,\n",
       "   10.571999549865723,\n",
       "   10.894000053405762,\n",
       "   11.01200008392334,\n",
       "   11.145999908447266,\n",
       "   11.526000022888184,\n",
       "   11.6899995803833,\n",
       "   11.859999656677246,\n",
       "   11.972000122070312,\n",
       "   11.920000076293945,\n",
       "   12.236000061035156,\n",
       "   12.28600025177002,\n",
       "   12.559999465942383,\n",
       "   12.545999526977539,\n",
       "   12.899999618530273,\n",
       "   12.961999893188477,\n",
       "   12.867999076843262,\n",
       "   12.960000038146973,\n",
       "   13.103999137878418,\n",
       "   13.052000045776367,\n",
       "   12.945999145507812,\n",
       "   13.035999298095703,\n",
       "   13.103999137878418,\n",
       "   13.097999572753906,\n",
       "   13.251998901367188,\n",
       "   12.979999542236328,\n",
       "   13.101999282836914,\n",
       "   13.103999137878418,\n",
       "   13.24799919128418,\n",
       "   13.053999900817871,\n",
       "   13.091999053955078,\n",
       "   13.239998817443848,\n",
       "   13.081998825073242,\n",
       "   13.187999725341797,\n",
       "   13.076000213623047,\n",
       "   13.097999572753906,\n",
       "   13.067999839782715,\n",
       "   13.064000129699707,\n",
       "   13.00999927520752,\n",
       "   13.167999267578125,\n",
       "   13.14799976348877,\n",
       "   13.161998748779297,\n",
       "   13.107999801635742,\n",
       "   13.157999038696289],\n",
       "  [1.7439998388290405,\n",
       "   3.5280001163482666,\n",
       "   5.495999813079834,\n",
       "   6.706000328063965,\n",
       "   8.789999961853027,\n",
       "   10.656000137329102,\n",
       "   12.715999603271484,\n",
       "   14.423998832702637,\n",
       "   15.451998710632324,\n",
       "   17.621999740600586,\n",
       "   20.167999267578125,\n",
       "   21.51999855041504,\n",
       "   23.13399887084961,\n",
       "   23.299999237060547,\n",
       "   25.63599967956543,\n",
       "   27.38399887084961,\n",
       "   29.690000534057617,\n",
       "   30.215999603271484,\n",
       "   31.946001052856445,\n",
       "   32.843997955322266,\n",
       "   34.8380012512207,\n",
       "   36.26799774169922,\n",
       "   37.11800003051758,\n",
       "   37.08399963378906,\n",
       "   38.720001220703125,\n",
       "   39.90399932861328,\n",
       "   40.58399963378906,\n",
       "   41.83399963378906,\n",
       "   42.0359992980957,\n",
       "   42.6619987487793,\n",
       "   43.72199630737305,\n",
       "   43.96399688720703,\n",
       "   45.31599807739258,\n",
       "   45.902000427246094,\n",
       "   45.95199966430664,\n",
       "   46.64400100708008,\n",
       "   47.2599983215332,\n",
       "   48.27000045776367,\n",
       "   48.25599670410156,\n",
       "   49.22599792480469,\n",
       "   49.481998443603516,\n",
       "   49.625999450683594,\n",
       "   50.40599822998047,\n",
       "   50.47800064086914,\n",
       "   50.69000244140625,\n",
       "   51.067996978759766,\n",
       "   51.43600082397461,\n",
       "   51.62599563598633,\n",
       "   51.92399597167969,\n",
       "   52.43199920654297,\n",
       "   52.869998931884766,\n",
       "   53.17399978637695,\n",
       "   52.95000076293945,\n",
       "   53.4640007019043,\n",
       "   53.47599792480469,\n",
       "   53.7400016784668,\n",
       "   54.2339973449707,\n",
       "   54.27000045776367,\n",
       "   54.2760009765625,\n",
       "   54.486000061035156,\n",
       "   55.17399978637695,\n",
       "   55.06399917602539,\n",
       "   55.11000061035156,\n",
       "   55.496002197265625,\n",
       "   55.779998779296875,\n",
       "   55.981998443603516,\n",
       "   55.8120002746582,\n",
       "   55.9379997253418,\n",
       "   56.426002502441406,\n",
       "   56.185997009277344,\n",
       "   57.52399444580078,\n",
       "   57.58799743652344,\n",
       "   57.44999694824219,\n",
       "   57.70199966430664,\n",
       "   57.667999267578125,\n",
       "   57.657997131347656,\n",
       "   57.769996643066406,\n",
       "   57.73599624633789,\n",
       "   57.709999084472656,\n",
       "   57.68600082397461,\n",
       "   57.73599624633789,\n",
       "   57.85799789428711,\n",
       "   57.731998443603516,\n",
       "   57.765995025634766,\n",
       "   57.86600112915039,\n",
       "   57.83000183105469,\n",
       "   57.87799835205078,\n",
       "   57.85200119018555,\n",
       "   57.883995056152344,\n",
       "   57.8859977722168,\n",
       "   57.90399932861328,\n",
       "   57.90199661254883,\n",
       "   57.88199996948242,\n",
       "   57.80999755859375,\n",
       "   57.84599685668945,\n",
       "   57.90199661254883,\n",
       "   57.869998931884766,\n",
       "   57.90999984741211,\n",
       "   57.83399963378906,\n",
       "   57.87999725341797],\n",
       "  [9.875999450683594,\n",
       "   19.06999969482422,\n",
       "   24.40399932861328,\n",
       "   28.957998275756836,\n",
       "   35.18199920654297,\n",
       "   37.551998138427734,\n",
       "   39.801998138427734,\n",
       "   43.709999084472656,\n",
       "   44.81999969482422,\n",
       "   47.358001708984375,\n",
       "   48.715999603271484,\n",
       "   49.86399841308594,\n",
       "   50.92399597167969,\n",
       "   52.18799591064453,\n",
       "   52.27000045776367,\n",
       "   53.947998046875,\n",
       "   54.35199737548828,\n",
       "   55.071998596191406,\n",
       "   55.605995178222656,\n",
       "   55.9739990234375,\n",
       "   56.59600067138672,\n",
       "   56.8699951171875,\n",
       "   57.22599792480469,\n",
       "   58.1559944152832,\n",
       "   58.357994079589844,\n",
       "   58.7239990234375,\n",
       "   58.858001708984375,\n",
       "   58.944000244140625,\n",
       "   59.12799835205078,\n",
       "   59.56199645996094,\n",
       "   59.429996490478516,\n",
       "   59.96999740600586,\n",
       "   60.18399429321289,\n",
       "   60.27799987792969,\n",
       "   60.832000732421875,\n",
       "   60.7400016784668,\n",
       "   60.95600128173828,\n",
       "   60.75599670410156,\n",
       "   61.30999755859375,\n",
       "   61.295997619628906,\n",
       "   61.63199996948242,\n",
       "   61.625999450683594,\n",
       "   61.28799819946289,\n",
       "   61.51799392700195,\n",
       "   61.85799789428711,\n",
       "   62.24799728393555,\n",
       "   62.291996002197266,\n",
       "   62.0880012512207,\n",
       "   62.10600280761719,\n",
       "   62.400001525878906,\n",
       "   62.57599639892578,\n",
       "   62.933998107910156,\n",
       "   62.76199722290039,\n",
       "   63.02399444580078,\n",
       "   62.694000244140625,\n",
       "   62.805999755859375,\n",
       "   63.215999603271484,\n",
       "   62.97800064086914,\n",
       "   62.9839973449707,\n",
       "   63.21200180053711,\n",
       "   63.42599868774414,\n",
       "   63.2239990234375,\n",
       "   63.44999694824219,\n",
       "   63.54999542236328,\n",
       "   63.395999908447266,\n",
       "   63.44199752807617,\n",
       "   63.4119987487793,\n",
       "   63.77799987792969,\n",
       "   63.80799865722656,\n",
       "   63.83399963378906,\n",
       "   65.33399963378906,\n",
       "   65.27000427246094,\n",
       "   65.35399627685547,\n",
       "   65.46599578857422,\n",
       "   65.43599700927734,\n",
       "   65.50399780273438,\n",
       "   65.51799774169922,\n",
       "   65.40799713134766,\n",
       "   65.447998046875,\n",
       "   65.49800109863281,\n",
       "   65.55000305175781,\n",
       "   65.5979995727539,\n",
       "   65.58399963378906,\n",
       "   65.60599517822266,\n",
       "   65.56800079345703,\n",
       "   65.62000274658203,\n",
       "   65.7239990234375,\n",
       "   65.49800109863281,\n",
       "   65.6719970703125,\n",
       "   65.5999984741211,\n",
       "   65.75599670410156,\n",
       "   65.69000244140625,\n",
       "   65.66199493408203,\n",
       "   65.74800109863281,\n",
       "   65.65799713134766,\n",
       "   65.70999908447266,\n",
       "   65.62999725341797,\n",
       "   65.69400024414062,\n",
       "   65.61799621582031,\n",
       "   65.55999755859375],\n",
       "  [25.992000579833984,\n",
       "   39.37799835205078,\n",
       "   43.61800003051758,\n",
       "   48.05599594116211,\n",
       "   51.27799987792969,\n",
       "   53.375999450683594,\n",
       "   54.69200134277344,\n",
       "   55.257999420166016,\n",
       "   56.58599853515625,\n",
       "   57.1879997253418,\n",
       "   58.47199630737305,\n",
       "   58.27799987792969,\n",
       "   58.68199920654297,\n",
       "   59.630001068115234,\n",
       "   59.45399856567383,\n",
       "   60.09000015258789,\n",
       "   60.178001403808594,\n",
       "   61.007999420166016,\n",
       "   60.4900016784668,\n",
       "   61.26399612426758,\n",
       "   61.56999969482422,\n",
       "   61.566001892089844,\n",
       "   61.821998596191406,\n",
       "   62.10199737548828,\n",
       "   62.211997985839844,\n",
       "   62.040000915527344,\n",
       "   62.16600036621094,\n",
       "   62.42399978637695,\n",
       "   62.753997802734375,\n",
       "   62.64799880981445,\n",
       "   63.209999084472656,\n",
       "   63.28200149536133,\n",
       "   63.03799819946289,\n",
       "   63.459999084472656,\n",
       "   63.481998443603516,\n",
       "   63.387996673583984,\n",
       "   63.2859992980957,\n",
       "   63.737998962402344,\n",
       "   63.87799835205078,\n",
       "   63.78200149536133,\n",
       "   63.46799850463867,\n",
       "   63.947998046875,\n",
       "   64.0199966430664,\n",
       "   64.13199615478516,\n",
       "   63.80999755859375,\n",
       "   63.91999816894531,\n",
       "   64.53599548339844,\n",
       "   64.4219970703125,\n",
       "   64.47199249267578,\n",
       "   63.90399932861328,\n",
       "   64.6500015258789,\n",
       "   64.77799987792969,\n",
       "   64.23600006103516,\n",
       "   64.60799407958984,\n",
       "   64.40799713134766,\n",
       "   64.69599914550781,\n",
       "   64.7179946899414,\n",
       "   64.83199310302734,\n",
       "   64.87999725341797,\n",
       "   64.95199584960938,\n",
       "   64.84199523925781,\n",
       "   64.76399993896484,\n",
       "   65.23799896240234,\n",
       "   65.00599670410156,\n",
       "   64.8479995727539,\n",
       "   64.66600036621094,\n",
       "   64.697998046875,\n",
       "   65.09400177001953,\n",
       "   64.64799499511719,\n",
       "   64.68599700927734,\n",
       "   66.72799682617188,\n",
       "   66.88199615478516,\n",
       "   66.90999603271484,\n",
       "   67.09400177001953,\n",
       "   66.95800018310547,\n",
       "   67.08200073242188,\n",
       "   67.26399993896484,\n",
       "   67.13199615478516,\n",
       "   67.01399993896484,\n",
       "   67.11199951171875,\n",
       "   67.29800415039062,\n",
       "   67.16400146484375,\n",
       "   67.20199584960938,\n",
       "   67.26200103759766,\n",
       "   67.21800231933594,\n",
       "   67.16200256347656,\n",
       "   67.1719970703125,\n",
       "   67.2199935913086,\n",
       "   67.32999420166016,\n",
       "   67.27999877929688,\n",
       "   67.32599639892578,\n",
       "   67.38199615478516,\n",
       "   67.30799865722656,\n",
       "   67.29399871826172,\n",
       "   67.3759994506836,\n",
       "   67.31800079345703,\n",
       "   67.39399719238281,\n",
       "   67.37200164794922,\n",
       "   67.26799774169922,\n",
       "   67.18999481201172],\n",
       "  [3.1419999599456787,\n",
       "   6.328000068664551,\n",
       "   9.455999374389648,\n",
       "   11.583999633789062,\n",
       "   15.24799919128418,\n",
       "   17.70599937438965,\n",
       "   19.696001052856445,\n",
       "   23.145999908447266,\n",
       "   24.535999298095703,\n",
       "   27.467998504638672,\n",
       "   29.8799991607666,\n",
       "   31.24399757385254,\n",
       "   32.55799865722656,\n",
       "   35.082000732421875,\n",
       "   34.98999786376953,\n",
       "   38.275997161865234,\n",
       "   39.41600036621094,\n",
       "   40.56800079345703,\n",
       "   42.5359992980957,\n",
       "   42.46200180053711,\n",
       "   44.1719970703125,\n",
       "   45.92399978637695,\n",
       "   45.54999923706055,\n",
       "   46.69599914550781,\n",
       "   47.301998138427734,\n",
       "   48.14599609375,\n",
       "   48.849998474121094,\n",
       "   49.711997985839844,\n",
       "   49.99399948120117,\n",
       "   51.159996032714844,\n",
       "   51.21399688720703,\n",
       "   51.59000015258789,\n",
       "   52.05999755859375,\n",
       "   52.87199783325195,\n",
       "   53.15999984741211,\n",
       "   53.086002349853516,\n",
       "   53.29600143432617,\n",
       "   54.125999450683594,\n",
       "   54.33599853515625,\n",
       "   54.59000015258789,\n",
       "   54.81399917602539,\n",
       "   55.459999084472656,\n",
       "   55.4839973449707,\n",
       "   55.5620002746582,\n",
       "   55.77799606323242,\n",
       "   56.00999450683594,\n",
       "   56.593997955322266,\n",
       "   56.59799575805664,\n",
       "   57.15599822998047,\n",
       "   57.003997802734375,\n",
       "   57.47599792480469,\n",
       "   57.38199996948242,\n",
       "   57.32600021362305,\n",
       "   57.541996002197266,\n",
       "   57.279998779296875,\n",
       "   58.35399627685547,\n",
       "   58.10599899291992,\n",
       "   58.571998596191406,\n",
       "   58.4119987487793,\n",
       "   58.492000579833984,\n",
       "   58.68799591064453,\n",
       "   58.96999740600586,\n",
       "   59.09400177001953,\n",
       "   59.25600051879883,\n",
       "   59.38800048828125,\n",
       "   59.538002014160156,\n",
       "   59.31399917602539,\n",
       "   59.571998596191406,\n",
       "   59.821998596191406,\n",
       "   59.74800109863281,\n",
       "   61.11800003051758,\n",
       "   61.24799728393555,\n",
       "   61.22200012207031,\n",
       "   61.342002868652344,\n",
       "   61.25400161743164,\n",
       "   61.30999755859375,\n",
       "   61.294002532958984,\n",
       "   61.32999801635742,\n",
       "   61.35799789428711,\n",
       "   61.40800094604492,\n",
       "   61.39400100708008,\n",
       "   61.36199951171875,\n",
       "   61.44999694824219,\n",
       "   61.4839973449707,\n",
       "   61.43000030517578,\n",
       "   61.534000396728516,\n",
       "   61.439998626708984,\n",
       "   61.474002838134766,\n",
       "   61.552001953125,\n",
       "   61.47599792480469,\n",
       "   61.50199890136719,\n",
       "   61.49799728393555,\n",
       "   61.46999740600586,\n",
       "   61.4219970703125,\n",
       "   61.52799606323242,\n",
       "   61.5099983215332,\n",
       "   61.54800033569336,\n",
       "   61.53199768066406,\n",
       "   61.47800064086914,\n",
       "   61.50599670410156],\n",
       "  [24.079999923706055,\n",
       "   35.63999938964844,\n",
       "   43.85199737548828,\n",
       "   46.279998779296875,\n",
       "   51.18600082397461,\n",
       "   52.6619987487793,\n",
       "   54.53799819946289,\n",
       "   55.779998779296875,\n",
       "   56.305999755859375,\n",
       "   56.84600067138672,\n",
       "   58.19599533081055,\n",
       "   58.6619987487793,\n",
       "   59.46399688720703,\n",
       "   59.604000091552734,\n",
       "   59.91199493408203,\n",
       "   60.86199951171875,\n",
       "   60.78599548339844,\n",
       "   61.01399612426758,\n",
       "   61.38399887084961,\n",
       "   61.47599792480469,\n",
       "   62.05999755859375,\n",
       "   62.323997497558594,\n",
       "   62.44199752807617,\n",
       "   62.32599639892578,\n",
       "   62.555999755859375,\n",
       "   62.935997009277344,\n",
       "   63.28399658203125,\n",
       "   63.13999938964844,\n",
       "   63.27799606323242,\n",
       "   63.47199630737305,\n",
       "   63.8120002746582,\n",
       "   63.77399444580078,\n",
       "   63.56599807739258,\n",
       "   64.06199645996094,\n",
       "   63.76199722290039,\n",
       "   64.23799896240234,\n",
       "   64.20600128173828,\n",
       "   64.2239990234375,\n",
       "   64.26199340820312,\n",
       "   64.197998046875,\n",
       "   64.41600036621094,\n",
       "   64.68199920654297,\n",
       "   64.5479965209961,\n",
       "   64.42799377441406,\n",
       "   64.91199493408203,\n",
       "   65.05400085449219,\n",
       "   64.90599822998047,\n",
       "   65.04399871826172,\n",
       "   65.00599670410156,\n",
       "   64.35799407958984,\n",
       "   65.05199432373047,\n",
       "   65.09400177001953,\n",
       "   65.34599304199219,\n",
       "   65.18199920654297,\n",
       "   65.20000457763672,\n",
       "   65.06400299072266,\n",
       "   65.03199768066406,\n",
       "   65.31199645996094,\n",
       "   65.19599914550781,\n",
       "   65.30999755859375,\n",
       "   65.16400146484375,\n",
       "   65.45599365234375,\n",
       "   65.58599853515625,\n",
       "   65.44999694824219,\n",
       "   65.27400207519531,\n",
       "   65.52400207519531,\n",
       "   65.54199981689453,\n",
       "   65.39799499511719,\n",
       "   65.63999938964844,\n",
       "   65.52000427246094,\n",
       "   67.33399963378906,\n",
       "   67.29399871826172,\n",
       "   67.45800018310547,\n",
       "   67.47200012207031,\n",
       "   67.45600128173828,\n",
       "   67.42599487304688,\n",
       "   67.5199966430664,\n",
       "   67.42999267578125,\n",
       "   67.53599548339844,\n",
       "   67.4280014038086,\n",
       "   67.5739974975586,\n",
       "   67.67399597167969,\n",
       "   67.61199951171875,\n",
       "   67.49800109863281,\n",
       "   67.65599822998047,\n",
       "   67.61399841308594,\n",
       "   67.52999877929688,\n",
       "   67.6259994506836,\n",
       "   67.5739974975586,\n",
       "   67.58799743652344,\n",
       "   67.70999908447266,\n",
       "   67.70600128173828,\n",
       "   67.63800048828125,\n",
       "   67.71800231933594,\n",
       "   67.69400024414062,\n",
       "   67.68800354003906,\n",
       "   67.69599914550781,\n",
       "   67.7439956665039,\n",
       "   67.66200256347656,\n",
       "   67.56800079345703],\n",
       "  [0.07999999821186066,\n",
       "   0.1639999896287918,\n",
       "   0.24399998784065247,\n",
       "   0.2719999849796295,\n",
       "   0.2939999997615814,\n",
       "   0.33799999952316284,\n",
       "   0.3779999911785126,\n",
       "   0.4439999759197235,\n",
       "   0.5099999904632568,\n",
       "   0.5760000348091125,\n",
       "   0.5839999914169312,\n",
       "   0.6180000305175781,\n",
       "   0.7179999947547913,\n",
       "   0.7739999890327454,\n",
       "   0.7760000228881836,\n",
       "   0.8059999942779541,\n",
       "   0.8859999179840088,\n",
       "   0.9300000071525574,\n",
       "   0.9599999785423279,\n",
       "   1.003999948501587,\n",
       "   1.0339999198913574,\n",
       "   1.0499999523162842,\n",
       "   1.1079999208450317,\n",
       "   1.1619999408721924,\n",
       "   1.1659998893737793,\n",
       "   1.2300000190734863,\n",
       "   1.277999997138977,\n",
       "   1.2599999904632568,\n",
       "   1.3279999494552612,\n",
       "   1.375999927520752,\n",
       "   1.3899999856948853,\n",
       "   1.4800000190734863,\n",
       "   1.5139999389648438,\n",
       "   1.5579999685287476,\n",
       "   1.6119999885559082,\n",
       "   1.6740000247955322,\n",
       "   1.685999870300293,\n",
       "   1.7339998483657837,\n",
       "   1.75,\n",
       "   1.847999930381775,\n",
       "   1.8539998531341553,\n",
       "   1.9339998960494995,\n",
       "   1.9879999160766602,\n",
       "   2.0239999294281006,\n",
       "   2.052000045776367,\n",
       "   2.0940001010894775,\n",
       "   2.169999837875366,\n",
       "   2.2339999675750732,\n",
       "   2.26200008392334,\n",
       "   2.328000068664551,\n",
       "   2.421999931335449,\n",
       "   2.4240000247955322,\n",
       "   2.48799991607666,\n",
       "   2.5119998455047607,\n",
       "   2.48799991607666,\n",
       "   2.5379998683929443,\n",
       "   2.627999782562256,\n",
       "   2.5980000495910645,\n",
       "   2.623999834060669,\n",
       "   2.697999954223633,\n",
       "   2.7079999446868896,\n",
       "   2.7719998359680176,\n",
       "   2.815999746322632,\n",
       "   2.819999933242798,\n",
       "   2.875999927520752,\n",
       "   2.919999837875366,\n",
       "   2.9700000286102295,\n",
       "   2.991999864578247,\n",
       "   3.0,\n",
       "   3.0259997844696045,\n",
       "   3.0439999103546143,\n",
       "   3.0279998779296875,\n",
       "   3.0460000038146973,\n",
       "   3.0859999656677246,\n",
       "   3.0840001106262207,\n",
       "   3.1080000400543213,\n",
       "   3.0399999618530273,\n",
       "   3.0899999141693115,\n",
       "   3.0799999237060547,\n",
       "   3.065999984741211,\n",
       "   3.0840001106262207,\n",
       "   3.1019997596740723,\n",
       "   3.1059999465942383,\n",
       "   3.063999891281128,\n",
       "   3.0739998817443848,\n",
       "   3.063999891281128,\n",
       "   3.063999891281128,\n",
       "   3.123999834060669,\n",
       "   3.1019997596740723,\n",
       "   3.072000026702881,\n",
       "   3.0779998302459717,\n",
       "   3.0759999752044678,\n",
       "   3.0859999656677246,\n",
       "   3.1040000915527344,\n",
       "   3.0739998817443848,\n",
       "   3.128000020980835,\n",
       "   3.0899999141693115,\n",
       "   3.0739998817443848,\n",
       "   3.069999933242798,\n",
       "   3.0779998302459717],\n",
       "  [1.7260000705718994,\n",
       "   3.697999954223633,\n",
       "   4.951999664306641,\n",
       "   6.799999713897705,\n",
       "   8.541999816894531,\n",
       "   9.61199951171875,\n",
       "   11.119999885559082,\n",
       "   12.795999526977539,\n",
       "   12.27400016784668,\n",
       "   15.050000190734863,\n",
       "   17.29199981689453,\n",
       "   18.197999954223633,\n",
       "   19.63599967956543,\n",
       "   20.531999588012695,\n",
       "   21.628000259399414,\n",
       "   22.761999130249023,\n",
       "   24.2239990234375,\n",
       "   24.576000213623047,\n",
       "   25.321998596191406,\n",
       "   26.433998107910156,\n",
       "   27.781999588012695,\n",
       "   28.520000457763672,\n",
       "   29.583999633789062,\n",
       "   30.533998489379883,\n",
       "   31.38800048828125,\n",
       "   31.299999237060547,\n",
       "   32.41599655151367,\n",
       "   32.89400100708008,\n",
       "   34.145999908447266,\n",
       "   33.874000549316406,\n",
       "   34.715999603271484,\n",
       "   35.944000244140625,\n",
       "   36.49599838256836,\n",
       "   36.96999740600586,\n",
       "   36.8120002746582,\n",
       "   38.06599807739258,\n",
       "   38.40800094604492,\n",
       "   39.01000213623047,\n",
       "   39.2859992980957,\n",
       "   40.1359977722168,\n",
       "   40.71399688720703,\n",
       "   40.77399826049805,\n",
       "   40.9119987487793,\n",
       "   42.2239990234375,\n",
       "   42.08799743652344,\n",
       "   42.20000076293945,\n",
       "   42.8859977722168,\n",
       "   42.97999954223633,\n",
       "   43.90199661254883,\n",
       "   44.30799865722656,\n",
       "   44.84199905395508,\n",
       "   44.9839973449707,\n",
       "   45.013999938964844,\n",
       "   45.67799758911133,\n",
       "   45.477996826171875,\n",
       "   45.85200119018555,\n",
       "   46.78999710083008,\n",
       "   46.961997985839844,\n",
       "   46.757999420166016,\n",
       "   47.25600051879883,\n",
       "   47.44399642944336,\n",
       "   47.63800048828125,\n",
       "   48.29999923706055,\n",
       "   48.817996978759766,\n",
       "   48.731998443603516,\n",
       "   48.395999908447266,\n",
       "   48.779998779296875,\n",
       "   49.59600067138672,\n",
       "   49.513999938964844,\n",
       "   49.843997955322266,\n",
       "   51.2859992980957,\n",
       "   51.1819953918457,\n",
       "   51.26199722290039,\n",
       "   51.19000244140625,\n",
       "   51.323997497558594,\n",
       "   51.34599685668945,\n",
       "   51.35799789428711,\n",
       "   51.42599868774414,\n",
       "   51.459999084472656,\n",
       "   51.39399719238281,\n",
       "   51.64399719238281,\n",
       "   51.477996826171875,\n",
       "   51.57600021362305,\n",
       "   51.529998779296875,\n",
       "   51.541996002197266,\n",
       "   51.551998138427734,\n",
       "   51.599998474121094,\n",
       "   51.50200271606445,\n",
       "   51.57600021362305,\n",
       "   51.54600143432617,\n",
       "   51.60200119018555,\n",
       "   51.529998779296875,\n",
       "   51.61000061035156,\n",
       "   51.63999938964844,\n",
       "   51.58799743652344,\n",
       "   51.53399658203125,\n",
       "   51.50200271606445,\n",
       "   51.477996826171875,\n",
       "   51.585994720458984,\n",
       "   51.51000213623047],\n",
       "  [0.5320000052452087,\n",
       "   0.9259999990463257,\n",
       "   1.2000000476837158,\n",
       "   1.6779999732971191,\n",
       "   2.1599998474121094,\n",
       "   2.5399999618530273,\n",
       "   2.857999801635742,\n",
       "   3.2740001678466797,\n",
       "   3.625999689102173,\n",
       "   4.003999710083008,\n",
       "   4.369999885559082,\n",
       "   4.6519999504089355,\n",
       "   5.245999813079834,\n",
       "   5.595999717712402,\n",
       "   5.9679999351501465,\n",
       "   6.2179999351501465,\n",
       "   6.7079997062683105,\n",
       "   6.797999858856201,\n",
       "   7.217999458312988,\n",
       "   7.62399959564209,\n",
       "   7.779999732971191,\n",
       "   8.333999633789062,\n",
       "   8.595999717712402,\n",
       "   8.81399917602539,\n",
       "   9.371999740600586,\n",
       "   9.399999618530273,\n",
       "   9.947999954223633,\n",
       "   9.979999542236328,\n",
       "   10.663999557495117,\n",
       "   10.967999458312988,\n",
       "   11.211999893188477,\n",
       "   11.517999649047852,\n",
       "   11.835999488830566,\n",
       "   12.299999237060547,\n",
       "   12.539999008178711,\n",
       "   12.751999855041504,\n",
       "   13.064000129699707,\n",
       "   13.205999374389648,\n",
       "   13.699999809265137,\n",
       "   13.98599910736084,\n",
       "   14.389999389648438,\n",
       "   14.70199966430664,\n",
       "   15.039999961853027,\n",
       "   15.444000244140625,\n",
       "   15.916000366210938,\n",
       "   16.302000045776367,\n",
       "   16.253999710083008,\n",
       "   16.827999114990234,\n",
       "   16.95400047302246,\n",
       "   17.309999465942383,\n",
       "   17.65999984741211,\n",
       "   17.496000289916992,\n",
       "   18.13399887084961,\n",
       "   18.5,\n",
       "   18.236000061035156,\n",
       "   18.99799919128418,\n",
       "   19.670000076293945,\n",
       "   19.736000061035156,\n",
       "   19.4739990234375,\n",
       "   20.235998153686523,\n",
       "   20.277999877929688,\n",
       "   20.51799964904785,\n",
       "   21.040000915527344,\n",
       "   21.233999252319336,\n",
       "   21.54599952697754,\n",
       "   21.715999603271484,\n",
       "   21.36600112915039,\n",
       "   22.345998764038086,\n",
       "   22.695999145507812,\n",
       "   22.90399932861328,\n",
       "   23.089998245239258,\n",
       "   23.123998641967773,\n",
       "   23.173999786376953,\n",
       "   23.309999465942383,\n",
       "   23.225997924804688,\n",
       "   23.339998245239258,\n",
       "   23.24799919128418,\n",
       "   23.38800048828125,\n",
       "   23.465999603271484,\n",
       "   23.349998474121094,\n",
       "   23.463998794555664,\n",
       "   23.481998443603516,\n",
       "   23.415998458862305,\n",
       "   23.333999633789062,\n",
       "   23.45599937438965,\n",
       "   23.45400047302246,\n",
       "   23.468000411987305,\n",
       "   23.513999938964844,\n",
       "   23.47599983215332,\n",
       "   23.51799964904785,\n",
       "   23.437999725341797,\n",
       "   23.503999710083008,\n",
       "   23.40799903869629,\n",
       "   23.54400062561035,\n",
       "   23.42999839782715,\n",
       "   23.54199981689453,\n",
       "   23.43400001525879,\n",
       "   23.54400062561035,\n",
       "   23.43199920654297,\n",
       "   23.485998153686523],\n",
       "  [21.04399871826172,\n",
       "   34.0260009765625,\n",
       "   40.74199676513672,\n",
       "   46.21999740600586,\n",
       "   49.44599914550781,\n",
       "   50.32600021362305,\n",
       "   52.9900016784668,\n",
       "   54.33799743652344,\n",
       "   55.61800003051758,\n",
       "   56.768001556396484,\n",
       "   56.88999938964844,\n",
       "   57.78399658203125,\n",
       "   58.51799774169922,\n",
       "   59.25199890136719,\n",
       "   59.18799591064453,\n",
       "   59.875999450683594,\n",
       "   60.79399490356445,\n",
       "   60.47999954223633,\n",
       "   61.2599983215332,\n",
       "   61.19999694824219,\n",
       "   61.24399948120117,\n",
       "   61.7140007019043,\n",
       "   62.13600158691406,\n",
       "   62.253997802734375,\n",
       "   62.41999816894531,\n",
       "   62.53600311279297,\n",
       "   62.757999420166016,\n",
       "   63.1879997253418,\n",
       "   62.95399475097656,\n",
       "   63.26000213623047,\n",
       "   63.67399597167969,\n",
       "   63.492000579833984,\n",
       "   63.067996978759766,\n",
       "   64.20600128173828,\n",
       "   64.12000274658203,\n",
       "   63.3120002746582,\n",
       "   63.861995697021484,\n",
       "   63.61800003051758,\n",
       "   64.27799987792969,\n",
       "   64.22599792480469,\n",
       "   64.08799743652344,\n",
       "   64.30599975585938,\n",
       "   64.08399963378906,\n",
       "   64.14199829101562,\n",
       "   64.5419921875,\n",
       "   64.74600219726562,\n",
       "   64.7719955444336,\n",
       "   64.27400207519531,\n",
       "   64.97799682617188,\n",
       "   64.6919937133789,\n",
       "   64.92399597167969,\n",
       "   65.14399719238281,\n",
       "   64.87999725341797,\n",
       "   64.98199462890625,\n",
       "   65.08599853515625,\n",
       "   65.27999877929688,\n",
       "   65.11399841308594,\n",
       "   65.24400329589844,\n",
       "   65.33599853515625,\n",
       "   65.51199340820312,\n",
       "   65.5739974975586,\n",
       "   65.30400085449219,\n",
       "   65.11599731445312,\n",
       "   65.43399810791016,\n",
       "   65.37599182128906,\n",
       "   65.53800201416016,\n",
       "   65.56199645996094,\n",
       "   65.52799987792969,\n",
       "   65.4739990234375,\n",
       "   65.58599853515625,\n",
       "   67.21800231933594,\n",
       "   67.46399688720703,\n",
       "   67.3479995727539,\n",
       "   67.50399780273438,\n",
       "   67.3759994506836,\n",
       "   67.58200073242188,\n",
       "   67.60399627685547,\n",
       "   67.5979995727539,\n",
       "   67.593994140625,\n",
       "   67.53800201416016,\n",
       "   67.67399597167969,\n",
       "   67.6199951171875,\n",
       "   67.71800231933594,\n",
       "   67.62799835205078,\n",
       "   67.65599822998047,\n",
       "   67.61399841308594,\n",
       "   67.593994140625,\n",
       "   67.697998046875,\n",
       "   67.60399627685547,\n",
       "   67.67399597167969,\n",
       "   67.70199584960938,\n",
       "   67.697998046875,\n",
       "   67.63399505615234,\n",
       "   67.7239990234375,\n",
       "   67.66399383544922,\n",
       "   67.68199920654297,\n",
       "   67.68999481201172,\n",
       "   67.68800354003906,\n",
       "   67.73999786376953,\n",
       "   67.69200134277344],\n",
       "  [14.754000663757324,\n",
       "   25.895998001098633,\n",
       "   30.895999908447266,\n",
       "   35.290000915527344,\n",
       "   41.56800079345703,\n",
       "   44.12799835205078,\n",
       "   46.65599822998047,\n",
       "   47.83399963378906,\n",
       "   49.75600051879883,\n",
       "   50.64399719238281,\n",
       "   52.358001708984375,\n",
       "   53.28999710083008,\n",
       "   53.80399703979492,\n",
       "   54.794002532958984,\n",
       "   55.21799850463867,\n",
       "   56.27199935913086,\n",
       "   56.779998779296875,\n",
       "   56.769996643066406,\n",
       "   57.22999572753906,\n",
       "   57.73599624633789,\n",
       "   57.30000305175781,\n",
       "   58.880001068115234,\n",
       "   58.85399627685547,\n",
       "   59.29199981689453,\n",
       "   60.06800079345703,\n",
       "   59.75199890136719,\n",
       "   60.21800231933594,\n",
       "   60.44599914550781,\n",
       "   60.65599822998047,\n",
       "   60.31399917602539,\n",
       "   60.663997650146484,\n",
       "   61.25599670410156,\n",
       "   61.52199935913086,\n",
       "   61.71599578857422,\n",
       "   61.66999816894531,\n",
       "   61.81199645996094,\n",
       "   61.854000091552734,\n",
       "   62.11800003051758,\n",
       "   62.141998291015625,\n",
       "   62.354000091552734,\n",
       "   62.56999969482422,\n",
       "   62.4839973449707,\n",
       "   62.69199752807617,\n",
       "   62.63999938964844,\n",
       "   63.115997314453125,\n",
       "   63.04999542236328,\n",
       "   63.46200180053711,\n",
       "   63.20399475097656,\n",
       "   63.16600036621094,\n",
       "   63.077999114990234,\n",
       "   63.34199905395508,\n",
       "   63.58599853515625,\n",
       "   63.742000579833984,\n",
       "   63.48400115966797,\n",
       "   63.6819953918457,\n",
       "   63.577999114990234,\n",
       "   63.9739990234375,\n",
       "   64.11599731445312,\n",
       "   64.05000305175781,\n",
       "   63.76199722290039,\n",
       "   64.27400207519531,\n",
       "   64.1719970703125,\n",
       "   64.36799621582031,\n",
       "   64.43799591064453,\n",
       "   64.11000061035156,\n",
       "   64.5219955444336,\n",
       "   64.08000183105469,\n",
       "   64.46199798583984,\n",
       "   64.39599609375,\n",
       "   64.50199890136719,\n",
       "   66.23799896240234,\n",
       "   66.33200073242188,\n",
       "   66.45800018310547,\n",
       "   66.43599700927734,\n",
       "   66.44400024414062,\n",
       "   66.46599578857422,\n",
       "   66.61799621582031,\n",
       "   66.45199584960938,\n",
       "   66.47999572753906,\n",
       "   66.55400085449219,\n",
       "   66.74400329589844,\n",
       "   66.63800048828125,\n",
       "   66.62799835205078,\n",
       "   66.59400177001953,\n",
       "   66.64599609375,\n",
       "   66.66799926757812,\n",
       "   66.6780014038086,\n",
       "   66.63199615478516,\n",
       "   66.69200134277344,\n",
       "   66.70199584960938,\n",
       "   66.69200134277344,\n",
       "   66.6780014038086,\n",
       "   66.68999481201172,\n",
       "   66.69999694824219,\n",
       "   66.71599578857422,\n",
       "   66.7199935913086,\n",
       "   66.74800109863281,\n",
       "   66.64199829101562,\n",
       "   66.7199935913086,\n",
       "   66.66400146484375],\n",
       "  [25.369998931884766,\n",
       "   39.22200012207031,\n",
       "   45.762001037597656,\n",
       "   45.130001068115234,\n",
       "   51.694000244140625,\n",
       "   53.534000396728516,\n",
       "   55.13399887084961,\n",
       "   55.76599884033203,\n",
       "   56.7339973449707,\n",
       "   57.779998779296875,\n",
       "   58.11799621582031,\n",
       "   58.704002380371094,\n",
       "   59.08399963378906,\n",
       "   60.20000076293945,\n",
       "   59.973995208740234,\n",
       "   60.91999816894531,\n",
       "   61.302001953125,\n",
       "   61.724002838134766,\n",
       "   61.68199920654297,\n",
       "   61.854000091552734,\n",
       "   62.13399887084961,\n",
       "   62.01199722290039,\n",
       "   62.46599578857422,\n",
       "   62.9579963684082,\n",
       "   62.92799758911133,\n",
       "   62.8699951171875,\n",
       "   63.19999694824219,\n",
       "   63.47800064086914,\n",
       "   63.71399688720703,\n",
       "   63.694000244140625,\n",
       "   63.77799987792969,\n",
       "   63.93799591064453,\n",
       "   63.349998474121094,\n",
       "   64.10799407958984,\n",
       "   63.987998962402344,\n",
       "   63.95399475097656,\n",
       "   63.944000244140625,\n",
       "   64.41999816894531,\n",
       "   64.83799743652344,\n",
       "   64.64199829101562,\n",
       "   64.30999755859375,\n",
       "   64.54000091552734,\n",
       "   64.6919937133789,\n",
       "   64.56999969482422,\n",
       "   64.82799530029297,\n",
       "   65.0479965209961,\n",
       "   64.90399932861328,\n",
       "   64.7239990234375,\n",
       "   64.80199432373047,\n",
       "   64.73799896240234,\n",
       "   65.07799530029297,\n",
       "   64.88800048828125,\n",
       "   64.93799591064453,\n",
       "   64.7719955444336,\n",
       "   64.80999755859375,\n",
       "   65.1780014038086,\n",
       "   65.2040023803711,\n",
       "   65.15799713134766,\n",
       "   65.21199798583984,\n",
       "   65.2459945678711,\n",
       "   65.35800170898438,\n",
       "   65.31400299072266,\n",
       "   65.35800170898438,\n",
       "   65.61199951171875,\n",
       "   65.22200012207031,\n",
       "   65.30000305175781,\n",
       "   65.4679946899414,\n",
       "   65.63599395751953,\n",
       "   65.5739974975586,\n",
       "   65.2719955444336,\n",
       "   66.91600036621094,\n",
       "   66.98600006103516,\n",
       "   67.09199523925781,\n",
       "   67.21800231933594,\n",
       "   66.96199798583984,\n",
       "   67.1199951171875,\n",
       "   67.16999816894531,\n",
       "   67.22999572753906,\n",
       "   67.09600067138672,\n",
       "   67.1719970703125,\n",
       "   67.27799987792969,\n",
       "   67.29399871826172,\n",
       "   67.12999725341797,\n",
       "   67.18599700927734,\n",
       "   67.25199890136719,\n",
       "   67.26200103759766,\n",
       "   67.26399993896484,\n",
       "   67.19200134277344,\n",
       "   67.26399993896484,\n",
       "   67.2439956665039,\n",
       "   67.37200164794922,\n",
       "   67.37200164794922,\n",
       "   67.31999969482422,\n",
       "   67.28199768066406,\n",
       "   67.36199951171875,\n",
       "   67.2760009765625,\n",
       "   67.26599884033203,\n",
       "   67.31199645996094,\n",
       "   67.27799987792969,\n",
       "   67.22999572753906],\n",
       "  [24.589998245239258,\n",
       "   36.49399948120117,\n",
       "   43.11800003051758,\n",
       "   46.823997497558594,\n",
       "   50.70399475097656,\n",
       "   52.32999801635742,\n",
       "   54.32400131225586,\n",
       "   55.40400314331055,\n",
       "   55.01599884033203,\n",
       "   57.849998474121094,\n",
       "   58.3120002746582,\n",
       "   59.073997497558594,\n",
       "   59.34000015258789,\n",
       "   60.00199890136719,\n",
       "   60.10599899291992,\n",
       "   60.849998474121094,\n",
       "   61.16200256347656,\n",
       "   61.20399856567383,\n",
       "   62.07599639892578,\n",
       "   62.04399871826172,\n",
       "   62.21799850463867,\n",
       "   62.709999084472656,\n",
       "   62.709999084472656,\n",
       "   62.94999694824219,\n",
       "   62.90399932861328,\n",
       "   63.41999816894531,\n",
       "   62.9579963684082,\n",
       "   63.61000061035156,\n",
       "   63.92599868774414,\n",
       "   63.947998046875,\n",
       "   64.43599700927734,\n",
       "   64.26599884033203,\n",
       "   64.05799865722656,\n",
       "   64.41999816894531,\n",
       "   64.18799591064453,\n",
       "   64.3740005493164,\n",
       "   64.64799499511719,\n",
       "   64.93799591064453,\n",
       "   64.697998046875,\n",
       "   64.7959976196289,\n",
       "   64.7719955444336,\n",
       "   65.13800048828125,\n",
       "   65.03799438476562,\n",
       "   64.70199584960938,\n",
       "   65.05400085449219,\n",
       "   65.31199645996094,\n",
       "   65.55000305175781,\n",
       "   65.40599822998047,\n",
       "   65.0999984741211,\n",
       "   65.63800048828125,\n",
       "   65.44599914550781,\n",
       "   65.65799713134766,\n",
       "   65.12799835205078,\n",
       "   65.66199493408203,\n",
       "   65.39599609375,\n",
       "   65.93000030517578,\n",
       "   65.85599517822266,\n",
       "   65.89800262451172,\n",
       "   65.75799560546875,\n",
       "   65.70999908447266,\n",
       "   65.62599182128906,\n",
       "   65.85199737548828,\n",
       "   65.98999786376953,\n",
       "   65.9219970703125,\n",
       "   65.73199462890625,\n",
       "   66.08799743652344,\n",
       "   66.00599670410156,\n",
       "   66.21800231933594,\n",
       "   66.10599517822266,\n",
       "   65.90799713134766,\n",
       "   67.55599975585938,\n",
       "   67.58799743652344,\n",
       "   67.61199951171875,\n",
       "   67.63800048828125,\n",
       "   67.55599975585938,\n",
       "   67.63199615478516,\n",
       "   67.70399475097656,\n",
       "   67.70800018310547,\n",
       "   67.77799987792969,\n",
       "   67.73999786376953,\n",
       "   67.80799865722656,\n",
       "   67.69200134277344,\n",
       "   67.66200256347656,\n",
       "   67.76599884033203,\n",
       "   67.79999542236328,\n",
       "   67.73200225830078,\n",
       "   67.74800109863281,\n",
       "   67.70399475097656,\n",
       "   67.77200317382812,\n",
       "   67.76599884033203,\n",
       "   67.81999969482422,\n",
       "   67.75999450683594,\n",
       "   67.79999542236328,\n",
       "   67.75399780273438,\n",
       "   67.81800079345703,\n",
       "   67.72999572753906,\n",
       "   67.75599670410156,\n",
       "   67.75800323486328,\n",
       "   67.72999572753906,\n",
       "   67.76399230957031]],\n",
       " 'accs5': [[1.1979999542236328,\n",
       "   2.001999855041504,\n",
       "   2.684000015258789,\n",
       "   3.5099997520446777,\n",
       "   4.313999652862549,\n",
       "   5.113999843597412,\n",
       "   5.961999893188477,\n",
       "   6.734000205993652,\n",
       "   7.763999938964844,\n",
       "   8.73799991607666,\n",
       "   9.603999137878418,\n",
       "   10.5,\n",
       "   11.163999557495117,\n",
       "   12.041999816894531,\n",
       "   13.130000114440918,\n",
       "   14.151999473571777,\n",
       "   14.421998977661133,\n",
       "   15.760000228881836,\n",
       "   16.59600067138672,\n",
       "   17.926000595092773,\n",
       "   18.565998077392578,\n",
       "   19.645999908447266,\n",
       "   20.255998611450195,\n",
       "   21.615999221801758,\n",
       "   22.54599952697754,\n",
       "   23.770000457763672,\n",
       "   24.48200035095215,\n",
       "   25.31999969482422,\n",
       "   26.163997650146484,\n",
       "   27.3539981842041,\n",
       "   28.553998947143555,\n",
       "   28.923999786376953,\n",
       "   30.214000701904297,\n",
       "   31.261999130249023,\n",
       "   31.68000030517578,\n",
       "   32.444000244140625,\n",
       "   33.119998931884766,\n",
       "   34.02199935913086,\n",
       "   35.51799774169922,\n",
       "   36.43600082397461,\n",
       "   37.459999084472656,\n",
       "   37.1619987487793,\n",
       "   38.959999084472656,\n",
       "   39.6099967956543,\n",
       "   39.902000427246094,\n",
       "   41.06999969482422,\n",
       "   41.86399841308594,\n",
       "   42.939998626708984,\n",
       "   43.2140007019043,\n",
       "   43.959999084472656,\n",
       "   44.737998962402344,\n",
       "   45.157997131347656,\n",
       "   46.42399978637695,\n",
       "   46.49799728393555,\n",
       "   46.70399856567383,\n",
       "   47.89599609375,\n",
       "   48.50599670410156,\n",
       "   49.26599884033203,\n",
       "   49.61600112915039,\n",
       "   50.30999755859375,\n",
       "   50.5880012512207,\n",
       "   51.39200210571289,\n",
       "   51.383995056152344,\n",
       "   52.608001708984375,\n",
       "   53.060001373291016,\n",
       "   53.31599807739258,\n",
       "   53.81599807739258,\n",
       "   54.06999588012695,\n",
       "   54.75599670410156,\n",
       "   55.317996978759766,\n",
       "   55.827999114990234,\n",
       "   55.97199630737305,\n",
       "   56.02399826049805,\n",
       "   56.163997650146484,\n",
       "   56.18999481201172,\n",
       "   56.25999450683594,\n",
       "   56.1819953918457,\n",
       "   56.269996643066406,\n",
       "   56.323997497558594,\n",
       "   56.39199447631836,\n",
       "   56.349998474121094,\n",
       "   56.40199661254883,\n",
       "   56.46799850463867,\n",
       "   56.37999725341797,\n",
       "   56.448001861572266,\n",
       "   56.46399688720703,\n",
       "   56.400001525878906,\n",
       "   56.426002502441406,\n",
       "   56.61399841308594,\n",
       "   56.545997619628906,\n",
       "   56.493995666503906,\n",
       "   56.513999938964844,\n",
       "   56.5620002746582,\n",
       "   56.518001556396484,\n",
       "   56.459999084472656,\n",
       "   56.52799606323242,\n",
       "   56.486000061035156,\n",
       "   56.61399841308594,\n",
       "   56.42399597167969,\n",
       "   56.55800247192383],\n",
       "  [0.550000011920929,\n",
       "   0.699999988079071,\n",
       "   0.8700000047683716,\n",
       "   1.0079998970031738,\n",
       "   1.277999997138977,\n",
       "   1.497999906539917,\n",
       "   1.7439998388290405,\n",
       "   1.9839999675750732,\n",
       "   2.247999906539917,\n",
       "   2.509999990463257,\n",
       "   2.7660000324249268,\n",
       "   3.0339999198913574,\n",
       "   3.3399999141693115,\n",
       "   3.5959999561309814,\n",
       "   3.878000020980835,\n",
       "   4.099999904632568,\n",
       "   4.460000038146973,\n",
       "   4.924000263214111,\n",
       "   5.269999980926514,\n",
       "   5.547999858856201,\n",
       "   5.8939995765686035,\n",
       "   6.267999649047852,\n",
       "   6.650000095367432,\n",
       "   6.926000118255615,\n",
       "   7.3299994468688965,\n",
       "   7.74399995803833,\n",
       "   8.013999938964844,\n",
       "   8.260000228881836,\n",
       "   8.59999942779541,\n",
       "   9.168000221252441,\n",
       "   9.387999534606934,\n",
       "   9.80199909210205,\n",
       "   10.23599910736084,\n",
       "   10.576000213623047,\n",
       "   10.811999320983887,\n",
       "   11.434000015258789,\n",
       "   11.722000122070312,\n",
       "   12.097999572753906,\n",
       "   12.481999397277832,\n",
       "   12.651999473571777,\n",
       "   13.402000427246094,\n",
       "   13.477998733520508,\n",
       "   13.92199993133545,\n",
       "   14.260000228881836,\n",
       "   14.788000106811523,\n",
       "   15.206000328063965,\n",
       "   15.493999481201172,\n",
       "   16.29599952697754,\n",
       "   16.672000885009766,\n",
       "   17.02199935913086,\n",
       "   17.119998931884766,\n",
       "   17.61400032043457,\n",
       "   18.11199951171875,\n",
       "   18.621999740600586,\n",
       "   19.08799934387207,\n",
       "   19.209999084472656,\n",
       "   19.573999404907227,\n",
       "   19.935998916625977,\n",
       "   20.38800048828125,\n",
       "   20.805999755859375,\n",
       "   20.807998657226562,\n",
       "   21.79800033569336,\n",
       "   22.253999710083008,\n",
       "   22.559999465942383,\n",
       "   23.006000518798828,\n",
       "   22.979999542236328,\n",
       "   23.479999542236328,\n",
       "   24.059999465942383,\n",
       "   24.538000106811523,\n",
       "   24.586000442504883,\n",
       "   25.121997833251953,\n",
       "   25.152000427246094,\n",
       "   25.031999588012695,\n",
       "   25.31599998474121,\n",
       "   25.314001083374023,\n",
       "   25.3539981842041,\n",
       "   25.246000289916992,\n",
       "   25.371997833251953,\n",
       "   25.507999420166016,\n",
       "   25.4060001373291,\n",
       "   25.400001525878906,\n",
       "   25.503999710083008,\n",
       "   25.599998474121094,\n",
       "   25.472000122070312,\n",
       "   25.586000442504883,\n",
       "   25.571998596191406,\n",
       "   25.663999557495117,\n",
       "   25.639999389648438,\n",
       "   25.595998764038086,\n",
       "   25.650001525878906,\n",
       "   25.549999237060547,\n",
       "   25.461997985839844,\n",
       "   25.619998931884766,\n",
       "   25.639999389648438,\n",
       "   25.586000442504883,\n",
       "   25.63599967956543,\n",
       "   25.579998016357422,\n",
       "   25.762001037597656,\n",
       "   25.527997970581055,\n",
       "   25.630001068115234],\n",
       "  [34.194000244140625,\n",
       "   48.827999114990234,\n",
       "   55.23799514770508,\n",
       "   63.60200119018555,\n",
       "   67.53800201416016,\n",
       "   70.07799530029297,\n",
       "   72.01399993896484,\n",
       "   73.88800048828125,\n",
       "   74.97799682617188,\n",
       "   76.96199798583984,\n",
       "   77.39599609375,\n",
       "   78.58399963378906,\n",
       "   78.61799621582031,\n",
       "   79.63199615478516,\n",
       "   80.02799987792969,\n",
       "   80.552001953125,\n",
       "   80.89999389648438,\n",
       "   80.77399444580078,\n",
       "   81.47599792480469,\n",
       "   81.73799133300781,\n",
       "   81.93599700927734,\n",
       "   82.29399871826172,\n",
       "   82.45999908447266,\n",
       "   82.70199584960938,\n",
       "   83.06999969482422,\n",
       "   83.09400177001953,\n",
       "   83.08599853515625,\n",
       "   83.31199645996094,\n",
       "   83.46399688720703,\n",
       "   83.94599914550781,\n",
       "   83.697998046875,\n",
       "   83.79000091552734,\n",
       "   83.91799926757812,\n",
       "   84.28199768066406,\n",
       "   84.03599548339844,\n",
       "   84.0999984741211,\n",
       "   84.14399719238281,\n",
       "   84.41799926757812,\n",
       "   84.6240005493164,\n",
       "   84.64399719238281,\n",
       "   84.75199890136719,\n",
       "   84.65399932861328,\n",
       "   84.73799896240234,\n",
       "   84.7699966430664,\n",
       "   84.92599487304688,\n",
       "   85.00399780273438,\n",
       "   84.99800109863281,\n",
       "   85.15799713134766,\n",
       "   85.11599731445312,\n",
       "   85.2199935913086,\n",
       "   85.17599487304688,\n",
       "   85.31199645996094,\n",
       "   85.30799865722656,\n",
       "   85.28599548339844,\n",
       "   85.28400421142578,\n",
       "   85.36599731445312,\n",
       "   85.30599975585938,\n",
       "   85.50799560546875,\n",
       "   85.47599792480469,\n",
       "   85.51599884033203,\n",
       "   85.55400085449219,\n",
       "   85.68399810791016,\n",
       "   85.41400146484375,\n",
       "   85.62200164794922,\n",
       "   85.52999877929688,\n",
       "   85.6719970703125,\n",
       "   85.59199523925781,\n",
       "   85.50799560546875,\n",
       "   85.69400024414062,\n",
       "   85.7699966430664,\n",
       "   86.70999908447266,\n",
       "   86.75399780273438,\n",
       "   86.72599792480469,\n",
       "   86.8479995727539,\n",
       "   86.83599853515625,\n",
       "   86.85999298095703,\n",
       "   86.8699951171875,\n",
       "   86.8479995727539,\n",
       "   86.843994140625,\n",
       "   86.843994140625,\n",
       "   86.9219970703125,\n",
       "   86.90799713134766,\n",
       "   86.92399597167969,\n",
       "   86.83399200439453,\n",
       "   86.89599609375,\n",
       "   86.94599914550781,\n",
       "   86.85399627685547,\n",
       "   86.89599609375,\n",
       "   86.83200073242188,\n",
       "   86.85199737548828,\n",
       "   86.98999786376953,\n",
       "   86.88600158691406,\n",
       "   86.96399688720703,\n",
       "   86.89199829101562,\n",
       "   86.9020004272461,\n",
       "   86.88800048828125,\n",
       "   86.91200256347656,\n",
       "   86.88199615478516,\n",
       "   86.93199920654297,\n",
       "   86.90599822998047],\n",
       "  [37.447998046875,\n",
       "   58.335994720458984,\n",
       "   65.28399658203125,\n",
       "   69.12799835205078,\n",
       "   72.91999816894531,\n",
       "   75.86199951171875,\n",
       "   76.55799865722656,\n",
       "   77.7959976196289,\n",
       "   78.37799835205078,\n",
       "   79.52400207519531,\n",
       "   79.33999633789062,\n",
       "   80.21399688720703,\n",
       "   80.4020004272461,\n",
       "   81.3699951171875,\n",
       "   81.27799987792969,\n",
       "   81.68999481201172,\n",
       "   82.11000061035156,\n",
       "   82.18799591064453,\n",
       "   82.3179931640625,\n",
       "   81.86599731445312,\n",
       "   82.73600006103516,\n",
       "   82.74199676513672,\n",
       "   83.11000061035156,\n",
       "   83.18599700927734,\n",
       "   83.22000122070312,\n",
       "   83.53799438476562,\n",
       "   83.38600158691406,\n",
       "   83.11199188232422,\n",
       "   83.78199768066406,\n",
       "   83.90599822998047,\n",
       "   83.76399993896484,\n",
       "   83.93000030517578,\n",
       "   83.68199920654297,\n",
       "   84.03199768066406,\n",
       "   83.63800048828125,\n",
       "   84.37599182128906,\n",
       "   83.83199310302734,\n",
       "   84.46599578857422,\n",
       "   84.4000015258789,\n",
       "   84.1500015258789,\n",
       "   84.60800170898438,\n",
       "   84.56800079345703,\n",
       "   84.68799591064453,\n",
       "   84.7040023803711,\n",
       "   84.75199890136719,\n",
       "   84.62599182128906,\n",
       "   84.84599304199219,\n",
       "   84.68399810791016,\n",
       "   84.76199340820312,\n",
       "   84.65799713134766,\n",
       "   85.00599670410156,\n",
       "   84.53399658203125,\n",
       "   84.85199737548828,\n",
       "   85.01599884033203,\n",
       "   84.86799621582031,\n",
       "   84.57799530029297,\n",
       "   85.21199798583984,\n",
       "   85.00599670410156,\n",
       "   85.26799774169922,\n",
       "   84.97799682617188,\n",
       "   85.06599426269531,\n",
       "   84.91999816894531,\n",
       "   85.08999633789062,\n",
       "   85.24199676513672,\n",
       "   85.12999725341797,\n",
       "   85.25,\n",
       "   85.12999725341797,\n",
       "   85.30799865722656,\n",
       "   85.19999694824219,\n",
       "   85.3219985961914,\n",
       "   86.48600006103516,\n",
       "   86.58200073242188,\n",
       "   86.7199935913086,\n",
       "   86.66799926757812,\n",
       "   86.64800262451172,\n",
       "   86.72799682617188,\n",
       "   86.74199676513672,\n",
       "   86.8280029296875,\n",
       "   86.81800079345703,\n",
       "   86.75199890136719,\n",
       "   86.86599731445312,\n",
       "   86.8699951171875,\n",
       "   86.78999328613281,\n",
       "   86.90399169921875,\n",
       "   86.85999298095703,\n",
       "   86.8759994506836,\n",
       "   86.86399841308594,\n",
       "   86.8219985961914,\n",
       "   86.88800048828125,\n",
       "   86.87399291992188,\n",
       "   86.91200256347656,\n",
       "   86.89800262451172,\n",
       "   86.88199615478516,\n",
       "   86.86399841308594,\n",
       "   86.91200256347656,\n",
       "   86.93399810791016,\n",
       "   86.8759994506836,\n",
       "   86.90999603271484,\n",
       "   86.85800170898438,\n",
       "   86.83599853515625],\n",
       "  [46.97199630737305,\n",
       "   60.17000198364258,\n",
       "   66.89199829101562,\n",
       "   70.6760025024414,\n",
       "   74.46199798583984,\n",
       "   76.47799682617188,\n",
       "   77.86799621582031,\n",
       "   79.05400085449219,\n",
       "   79.4959945678711,\n",
       "   80.16200256347656,\n",
       "   81.0260009765625,\n",
       "   81.50999450683594,\n",
       "   81.31200408935547,\n",
       "   82.35399627685547,\n",
       "   82.35799407958984,\n",
       "   82.8740005493164,\n",
       "   83.0419921875,\n",
       "   83.5459976196289,\n",
       "   83.5999984741211,\n",
       "   83.33799743652344,\n",
       "   83.76199340820312,\n",
       "   84.13800048828125,\n",
       "   84.16799926757812,\n",
       "   84.37599182128906,\n",
       "   84.71199798583984,\n",
       "   84.6780014038086,\n",
       "   84.9219970703125,\n",
       "   84.80999755859375,\n",
       "   85.18799591064453,\n",
       "   84.96599578857422,\n",
       "   85.17999267578125,\n",
       "   85.21800231933594,\n",
       "   85.37199401855469,\n",
       "   85.41400146484375,\n",
       "   85.53199768066406,\n",
       "   85.42999267578125,\n",
       "   85.40599822998047,\n",
       "   85.80400085449219,\n",
       "   85.60199737548828,\n",
       "   85.6520004272461,\n",
       "   85.76799774169922,\n",
       "   85.81599426269531,\n",
       "   85.66999816894531,\n",
       "   85.77400207519531,\n",
       "   86.03800201416016,\n",
       "   85.96800231933594,\n",
       "   86.302001953125,\n",
       "   86.10199737548828,\n",
       "   86.14599609375,\n",
       "   86.2239990234375,\n",
       "   86.08200073242188,\n",
       "   85.95599365234375,\n",
       "   86.31399536132812,\n",
       "   86.10999298095703,\n",
       "   86.10800170898438,\n",
       "   86.3699951171875,\n",
       "   86.19599914550781,\n",
       "   86.2699966430664,\n",
       "   86.23999786376953,\n",
       "   86.25199890136719,\n",
       "   86.41799926757812,\n",
       "   86.44200134277344,\n",
       "   86.2199935913086,\n",
       "   86.37999725341797,\n",
       "   86.20399475097656,\n",
       "   86.46599578857422,\n",
       "   86.38399505615234,\n",
       "   86.47799682617188,\n",
       "   86.45399475097656,\n",
       "   86.52399444580078,\n",
       "   87.2439956665039,\n",
       "   87.31999969482422,\n",
       "   87.31800079345703,\n",
       "   87.36599731445312,\n",
       "   87.31199645996094,\n",
       "   87.38600158691406,\n",
       "   87.37200164794922,\n",
       "   87.30399322509766,\n",
       "   87.42599487304688,\n",
       "   87.3499984741211,\n",
       "   87.43399810791016,\n",
       "   87.39999389648438,\n",
       "   87.43599700927734,\n",
       "   87.4219970703125,\n",
       "   87.42599487304688,\n",
       "   87.42399597167969,\n",
       "   87.37999725341797,\n",
       "   87.39199829101562,\n",
       "   87.39799499511719,\n",
       "   87.4439926147461,\n",
       "   87.4520034790039,\n",
       "   87.37399291992188,\n",
       "   87.43199920654297,\n",
       "   87.39799499511719,\n",
       "   87.41799926757812,\n",
       "   87.41799926757812,\n",
       "   87.39599609375,\n",
       "   87.48799896240234,\n",
       "   87.45399475097656,\n",
       "   87.39599609375],\n",
       "  [27.280000686645508,\n",
       "   40.034000396728516,\n",
       "   43.76599884033203,\n",
       "   55.317996978759766,\n",
       "   59.62399673461914,\n",
       "   63.24599838256836,\n",
       "   66.9020004272461,\n",
       "   68.65599822998047,\n",
       "   69.86000061035156,\n",
       "   71.54399871826172,\n",
       "   72.89800262451172,\n",
       "   73.13800048828125,\n",
       "   74.11599731445312,\n",
       "   75.1760025024414,\n",
       "   76.17399597167969,\n",
       "   77.11399841308594,\n",
       "   77.41400146484375,\n",
       "   77.8219985961914,\n",
       "   78.12999725341797,\n",
       "   78.4419937133789,\n",
       "   78.79999542236328,\n",
       "   79.47200012207031,\n",
       "   79.5459976196289,\n",
       "   80.00999450683594,\n",
       "   80.5739974975586,\n",
       "   80.77799987792969,\n",
       "   80.45199584960938,\n",
       "   81.00799560546875,\n",
       "   81.16200256347656,\n",
       "   81.58799743652344,\n",
       "   81.45999908447266,\n",
       "   81.87200164794922,\n",
       "   81.61199951171875,\n",
       "   82.197998046875,\n",
       "   82.14799499511719,\n",
       "   82.25799560546875,\n",
       "   82.55599975585938,\n",
       "   82.62799835205078,\n",
       "   82.72000122070312,\n",
       "   82.8179931640625,\n",
       "   83.06999969482422,\n",
       "   82.88799285888672,\n",
       "   83.08000183105469,\n",
       "   83.11000061035156,\n",
       "   83.22599792480469,\n",
       "   83.27999877929688,\n",
       "   83.55599975585938,\n",
       "   83.82599639892578,\n",
       "   83.70999908447266,\n",
       "   83.66000366210938,\n",
       "   83.9679946899414,\n",
       "   83.76599884033203,\n",
       "   83.7699966430664,\n",
       "   83.95800018310547,\n",
       "   83.86599731445312,\n",
       "   84.05199432373047,\n",
       "   84.3239974975586,\n",
       "   84.2300033569336,\n",
       "   83.947998046875,\n",
       "   84.33599853515625,\n",
       "   84.4280014038086,\n",
       "   84.5219955444336,\n",
       "   84.48999786376953,\n",
       "   84.63199615478516,\n",
       "   84.66799926757812,\n",
       "   84.5459976196289,\n",
       "   84.3740005493164,\n",
       "   84.7040023803711,\n",
       "   84.59400177001953,\n",
       "   84.45599365234375,\n",
       "   85.88199615478516,\n",
       "   85.99199676513672,\n",
       "   85.95999908447266,\n",
       "   86.00599670410156,\n",
       "   86.01399993896484,\n",
       "   86.05599975585938,\n",
       "   86.04399871826172,\n",
       "   86.05400085449219,\n",
       "   86.0739974975586,\n",
       "   85.9699935913086,\n",
       "   86.07599639892578,\n",
       "   86.06599426269531,\n",
       "   86.08999633789062,\n",
       "   86.08399963378906,\n",
       "   86.08599853515625,\n",
       "   86.10800170898438,\n",
       "   86.08999633789062,\n",
       "   86.04399871826172,\n",
       "   86.0780029296875,\n",
       "   86.08399963378906,\n",
       "   86.1199951171875,\n",
       "   86.08200073242188,\n",
       "   86.18599700927734,\n",
       "   86.12799835205078,\n",
       "   86.06999206542969,\n",
       "   86.15799713134766,\n",
       "   86.10800170898438,\n",
       "   86.14599609375,\n",
       "   86.10999298095703,\n",
       "   86.08799743652344],\n",
       "  [10.505999565124512,\n",
       "   17.5939998626709,\n",
       "   23.38399887084961,\n",
       "   28.200000762939453,\n",
       "   33.571998596191406,\n",
       "   37.13800048828125,\n",
       "   41.37399673461914,\n",
       "   44.577999114990234,\n",
       "   46.50199890136719,\n",
       "   47.64999771118164,\n",
       "   51.347999572753906,\n",
       "   53.08399963378906,\n",
       "   55.481998443603516,\n",
       "   56.839996337890625,\n",
       "   58.134002685546875,\n",
       "   59.189998626708984,\n",
       "   60.805999755859375,\n",
       "   62.04800033569336,\n",
       "   63.525997161865234,\n",
       "   63.98400115966797,\n",
       "   65.3800048828125,\n",
       "   65.75399780273438,\n",
       "   66.94200134277344,\n",
       "   66.79199981689453,\n",
       "   68.4260025024414,\n",
       "   68.45399475097656,\n",
       "   69.37200164794922,\n",
       "   69.99199676513672,\n",
       "   70.6719970703125,\n",
       "   71.34199523925781,\n",
       "   71.4280014038086,\n",
       "   71.04000091552734,\n",
       "   72.06999969482422,\n",
       "   72.88800048828125,\n",
       "   72.97799682617188,\n",
       "   73.33200073242188,\n",
       "   73.21800231933594,\n",
       "   74.41799926757812,\n",
       "   74.1780014038086,\n",
       "   74.61000061035156,\n",
       "   74.9679946899414,\n",
       "   75.51599884033203,\n",
       "   75.40599822998047,\n",
       "   75.69599914550781,\n",
       "   76.10600280761719,\n",
       "   76.19400024414062,\n",
       "   76.39199829101562,\n",
       "   76.97199249267578,\n",
       "   77.04399871826172,\n",
       "   76.81199645996094,\n",
       "   77.5979995727539,\n",
       "   77.85399627685547,\n",
       "   77.55199432373047,\n",
       "   77.64799499511719,\n",
       "   77.83799743652344,\n",
       "   77.73799896240234,\n",
       "   78.46399688720703,\n",
       "   78.38400268554688,\n",
       "   78.53800201416016,\n",
       "   78.82799530029297,\n",
       "   78.73599243164062,\n",
       "   78.83799743652344,\n",
       "   79.0719985961914,\n",
       "   79.24999237060547,\n",
       "   79.33799743652344,\n",
       "   79.5780029296875,\n",
       "   79.81399536132812,\n",
       "   79.8239974975586,\n",
       "   79.66400146484375,\n",
       "   79.79999542236328,\n",
       "   81.17399597167969,\n",
       "   81.21599578857422,\n",
       "   81.11599731445312,\n",
       "   81.31600189208984,\n",
       "   81.29000091552734,\n",
       "   81.32999420166016,\n",
       "   81.29399871826172,\n",
       "   81.41200256347656,\n",
       "   81.27399444580078,\n",
       "   81.37799835205078,\n",
       "   81.45600128173828,\n",
       "   81.41399383544922,\n",
       "   81.47200012207031,\n",
       "   81.37200164794922,\n",
       "   81.4439926147461,\n",
       "   81.47200012207031,\n",
       "   81.4679946899414,\n",
       "   81.43799591064453,\n",
       "   81.45600128173828,\n",
       "   81.46199798583984,\n",
       "   81.50399780273438,\n",
       "   81.4679946899414,\n",
       "   81.48399353027344,\n",
       "   81.54399871826172,\n",
       "   81.4260025024414,\n",
       "   81.43399810791016,\n",
       "   81.47599792480469,\n",
       "   81.47999572753906,\n",
       "   81.41200256347656,\n",
       "   81.5719985961914],\n",
       "  [36.50400161743164,\n",
       "   58.444000244140625,\n",
       "   65.69599914550781,\n",
       "   71.37999725341797,\n",
       "   74.05599975585938,\n",
       "   74.63399505615234,\n",
       "   76.58799743652344,\n",
       "   77.89199829101562,\n",
       "   78.72799682617188,\n",
       "   78.98599243164062,\n",
       "   79.7199935913086,\n",
       "   79.85599517822266,\n",
       "   80.0979995727539,\n",
       "   81.24199676513672,\n",
       "   81.75,\n",
       "   82.01599884033203,\n",
       "   82.42799377441406,\n",
       "   82.50399780273438,\n",
       "   82.41600036621094,\n",
       "   82.68399810791016,\n",
       "   83.30599975585938,\n",
       "   83.3219985961914,\n",
       "   83.30199432373047,\n",
       "   83.29399871826172,\n",
       "   83.83000183105469,\n",
       "   83.85399627685547,\n",
       "   84.08000183105469,\n",
       "   84.04000091552734,\n",
       "   84.37999725341797,\n",
       "   84.38599395751953,\n",
       "   84.30199432373047,\n",
       "   84.68399810791016,\n",
       "   84.58799743652344,\n",
       "   84.63199615478516,\n",
       "   84.7979965209961,\n",
       "   84.62199401855469,\n",
       "   84.93399810791016,\n",
       "   85.04199981689453,\n",
       "   84.81599426269531,\n",
       "   84.90599822998047,\n",
       "   85.06800079345703,\n",
       "   85.1919937133789,\n",
       "   85.0739974975586,\n",
       "   85.07799530029297,\n",
       "   85.20199584960938,\n",
       "   85.2719955444336,\n",
       "   85.49800109863281,\n",
       "   85.33599853515625,\n",
       "   85.42999267578125,\n",
       "   85.45999145507812,\n",
       "   85.64599609375,\n",
       "   85.46599578857422,\n",
       "   85.5719985961914,\n",
       "   85.4739990234375,\n",
       "   85.53999328613281,\n",
       "   85.51399993896484,\n",
       "   85.6780014038086,\n",
       "   85.6520004272461,\n",
       "   85.39599609375,\n",
       "   85.41999816894531,\n",
       "   85.8280029296875,\n",
       "   85.802001953125,\n",
       "   85.73199462890625,\n",
       "   85.89399719238281,\n",
       "   85.80799865722656,\n",
       "   85.63400268554688,\n",
       "   85.51599884033203,\n",
       "   85.85999298095703,\n",
       "   85.55199432373047,\n",
       "   85.58599853515625,\n",
       "   86.947998046875,\n",
       "   86.91200256347656,\n",
       "   87.01799774169922,\n",
       "   86.9280014038086,\n",
       "   86.98399353027344,\n",
       "   87.00999450683594,\n",
       "   87.10199737548828,\n",
       "   87.02200317382812,\n",
       "   86.93199920654297,\n",
       "   87.04399871826172,\n",
       "   87.06800079345703,\n",
       "   87.0780029296875,\n",
       "   87.0999984741211,\n",
       "   87.0459976196289,\n",
       "   87.06399536132812,\n",
       "   87.08200073242188,\n",
       "   87.0780029296875,\n",
       "   87.11399841308594,\n",
       "   87.1520004272461,\n",
       "   87.04399871826172,\n",
       "   87.093994140625,\n",
       "   87.08799743652344,\n",
       "   87.13199615478516,\n",
       "   87.16600036621094,\n",
       "   87.15399169921875,\n",
       "   87.1719970703125,\n",
       "   87.16399383544922,\n",
       "   87.10399627685547,\n",
       "   87.13999938964844,\n",
       "   87.0979995727539],\n",
       "  [1.96399986743927,\n",
       "   3.3519997596740723,\n",
       "   4.6579999923706055,\n",
       "   6.149999618530273,\n",
       "   7.699999809265137,\n",
       "   8.981999397277832,\n",
       "   10.065999984741211,\n",
       "   11.83799934387207,\n",
       "   12.700000762939453,\n",
       "   14.311999320983887,\n",
       "   15.855998992919922,\n",
       "   16.607999801635742,\n",
       "   18.621999740600586,\n",
       "   19.597999572753906,\n",
       "   20.969999313354492,\n",
       "   22.51799964904785,\n",
       "   24.147998809814453,\n",
       "   25.211997985839844,\n",
       "   26.736000061035156,\n",
       "   27.79800033569336,\n",
       "   29.369998931884766,\n",
       "   30.421998977661133,\n",
       "   32.09599685668945,\n",
       "   33.27799987792969,\n",
       "   34.83599853515625,\n",
       "   35.5359992980957,\n",
       "   36.959999084472656,\n",
       "   37.94199752807617,\n",
       "   39.68600082397461,\n",
       "   40.534000396728516,\n",
       "   42.082000732421875,\n",
       "   42.70199966430664,\n",
       "   43.65199661254883,\n",
       "   44.439998626708984,\n",
       "   45.54399871826172,\n",
       "   46.76599884033203,\n",
       "   47.5,\n",
       "   48.545997619628906,\n",
       "   49.45399856567383,\n",
       "   50.15599822998047,\n",
       "   50.736000061035156,\n",
       "   51.83199691772461,\n",
       "   52.58399963378906,\n",
       "   52.51199722290039,\n",
       "   53.81800079345703,\n",
       "   54.76599884033203,\n",
       "   55.46999740600586,\n",
       "   55.98799514770508,\n",
       "   56.827999114990234,\n",
       "   57.279998779296875,\n",
       "   58.029998779296875,\n",
       "   58.349998474121094,\n",
       "   58.96999740600586,\n",
       "   59.797996520996094,\n",
       "   59.987998962402344,\n",
       "   60.380001068115234,\n",
       "   61.189998626708984,\n",
       "   61.7140007019043,\n",
       "   61.82400131225586,\n",
       "   62.12199783325195,\n",
       "   63.10200119018555,\n",
       "   63.5,\n",
       "   63.865997314453125,\n",
       "   64.26199340820312,\n",
       "   64.51399993896484,\n",
       "   64.91600036621094,\n",
       "   65.20599365234375,\n",
       "   65.75399780273438,\n",
       "   65.84400177001953,\n",
       "   66.48999786376953,\n",
       "   67.03199768066406,\n",
       "   67.13800048828125,\n",
       "   66.93800354003906,\n",
       "   67.11800384521484,\n",
       "   67.13400268554688,\n",
       "   67.20399475097656,\n",
       "   67.18399810791016,\n",
       "   67.19200134277344,\n",
       "   67.3239974975586,\n",
       "   67.22999572753906,\n",
       "   67.24999237060547,\n",
       "   67.27799987792969,\n",
       "   67.29800415039062,\n",
       "   67.30400085449219,\n",
       "   67.27999877929688,\n",
       "   67.31199645996094,\n",
       "   67.31199645996094,\n",
       "   67.33599853515625,\n",
       "   67.38199615478516,\n",
       "   67.3479995727539,\n",
       "   67.3239974975586,\n",
       "   67.41400146484375,\n",
       "   67.48399353027344,\n",
       "   67.4020004272461,\n",
       "   67.447998046875,\n",
       "   67.4219970703125,\n",
       "   67.41400146484375,\n",
       "   67.37200164794922,\n",
       "   67.29800415039062,\n",
       "   67.39199829101562],\n",
       "  [1.1360000371932983,\n",
       "   1.9539998769760132,\n",
       "   2.675999879837036,\n",
       "   3.4660000801086426,\n",
       "   4.133999824523926,\n",
       "   4.730000019073486,\n",
       "   5.37999963760376,\n",
       "   6.053999900817871,\n",
       "   6.77400016784668,\n",
       "   7.372000217437744,\n",
       "   7.825999736785889,\n",
       "   8.417999267578125,\n",
       "   8.833999633789062,\n",
       "   9.625999450683594,\n",
       "   10.260000228881836,\n",
       "   10.470000267028809,\n",
       "   11.165999412536621,\n",
       "   11.401999473571777,\n",
       "   11.917999267578125,\n",
       "   12.215999603271484,\n",
       "   13.045999526977539,\n",
       "   13.345999717712402,\n",
       "   14.015999794006348,\n",
       "   14.447999000549316,\n",
       "   14.744000434875488,\n",
       "   15.11199951171875,\n",
       "   15.855998992919922,\n",
       "   15.534000396728516,\n",
       "   16.649999618530273,\n",
       "   16.76799964904785,\n",
       "   17.197999954223633,\n",
       "   17.871999740600586,\n",
       "   18.38800048828125,\n",
       "   18.79800033569336,\n",
       "   18.93199920654297,\n",
       "   19.367998123168945,\n",
       "   19.147998809814453,\n",
       "   20.391998291015625,\n",
       "   20.68000030517578,\n",
       "   20.58799934387207,\n",
       "   21.332000732421875,\n",
       "   21.908000946044922,\n",
       "   21.763999938964844,\n",
       "   22.277999877929688,\n",
       "   22.631999969482422,\n",
       "   23.19999885559082,\n",
       "   23.369998931884766,\n",
       "   23.871999740600586,\n",
       "   23.97599983215332,\n",
       "   24.60999870300293,\n",
       "   24.76799964904785,\n",
       "   24.875999450683594,\n",
       "   25.321998596191406,\n",
       "   25.786001205444336,\n",
       "   26.260000228881836,\n",
       "   26.2239990234375,\n",
       "   26.841999053955078,\n",
       "   26.565998077392578,\n",
       "   27.40599822998047,\n",
       "   27.443998336791992,\n",
       "   27.667999267578125,\n",
       "   28.525999069213867,\n",
       "   28.799999237060547,\n",
       "   29.115999221801758,\n",
       "   29.45199966430664,\n",
       "   29.149999618530273,\n",
       "   29.639997482299805,\n",
       "   29.921998977661133,\n",
       "   30.421998977661133,\n",
       "   30.555999755859375,\n",
       "   31.134000778198242,\n",
       "   31.063997268676758,\n",
       "   30.986000061035156,\n",
       "   31.161998748779297,\n",
       "   31.279998779296875,\n",
       "   31.191999435424805,\n",
       "   31.04400062561035,\n",
       "   31.307998657226562,\n",
       "   31.31599998474121,\n",
       "   31.189998626708984,\n",
       "   31.43199920654297,\n",
       "   31.217998504638672,\n",
       "   31.191999435424805,\n",
       "   31.369998931884766,\n",
       "   31.369998931884766,\n",
       "   31.290000915527344,\n",
       "   31.381999969482422,\n",
       "   31.51199722290039,\n",
       "   31.303998947143555,\n",
       "   31.503999710083008,\n",
       "   31.36400032043457,\n",
       "   31.26599884033203,\n",
       "   31.30999755859375,\n",
       "   31.42799949645996,\n",
       "   31.27400016784668,\n",
       "   31.46599769592285,\n",
       "   31.261999130249023,\n",
       "   31.46999740600586,\n",
       "   31.121999740600586,\n",
       "   31.421998977661133],\n",
       "  [6.23799991607666,\n",
       "   10.719999313354492,\n",
       "   15.541998863220215,\n",
       "   18.42999839782715,\n",
       "   22.91200065612793,\n",
       "   26.951997756958008,\n",
       "   30.36600112915039,\n",
       "   33.39799880981445,\n",
       "   35.36399841308594,\n",
       "   38.68199920654297,\n",
       "   42.525997161865234,\n",
       "   44.141998291015625,\n",
       "   46.0620002746582,\n",
       "   46.58799743652344,\n",
       "   50.04999542236328,\n",
       "   52.27400207519531,\n",
       "   54.68400192260742,\n",
       "   55.652000427246094,\n",
       "   57.387996673583984,\n",
       "   58.763999938964844,\n",
       "   60.619998931884766,\n",
       "   62.07599639892578,\n",
       "   63.093994140625,\n",
       "   62.849998474121094,\n",
       "   64.59400177001953,\n",
       "   66.0199966430664,\n",
       "   66.63400268554688,\n",
       "   67.80599975585938,\n",
       "   67.90599822998047,\n",
       "   68.4939956665039,\n",
       "   69.48200225830078,\n",
       "   69.60399627685547,\n",
       "   70.76399993896484,\n",
       "   71.56999969482422,\n",
       "   71.10799407958984,\n",
       "   71.9280014038086,\n",
       "   72.47999572753906,\n",
       "   73.50199890136719,\n",
       "   73.23400115966797,\n",
       "   74.10599517822266,\n",
       "   74.32599639892578,\n",
       "   74.48399353027344,\n",
       "   74.95800018310547,\n",
       "   75.08399963378906,\n",
       "   75.29399871826172,\n",
       "   75.65599822998047,\n",
       "   75.9219970703125,\n",
       "   76.25,\n",
       "   76.3239974975586,\n",
       "   76.83399963378906,\n",
       "   76.79000091552734,\n",
       "   77.0459976196289,\n",
       "   77.2300033569336,\n",
       "   77.48400115966797,\n",
       "   77.5739974975586,\n",
       "   77.74800109863281,\n",
       "   78.10800170898438,\n",
       "   78.17400360107422,\n",
       "   78.27799987792969,\n",
       "   78.28199768066406,\n",
       "   78.51199340820312,\n",
       "   78.64199829101562,\n",
       "   78.77799987792969,\n",
       "   78.76399993896484,\n",
       "   79.00199890136719,\n",
       "   79.23199462890625,\n",
       "   79.21800231933594,\n",
       "   79.31800079345703,\n",
       "   79.56999206542969,\n",
       "   79.21599578857422,\n",
       "   80.21800231933594,\n",
       "   80.28399658203125,\n",
       "   80.24999237060547,\n",
       "   80.2959976196289,\n",
       "   80.32999420166016,\n",
       "   80.41600036621094,\n",
       "   80.34600067138672,\n",
       "   80.35999298095703,\n",
       "   80.48799896240234,\n",
       "   80.4439926147461,\n",
       "   80.44599914550781,\n",
       "   80.40399169921875,\n",
       "   80.45800018310547,\n",
       "   80.38399505615234,\n",
       "   80.40999603271484,\n",
       "   80.36199951171875,\n",
       "   80.53199768066406,\n",
       "   80.50800323486328,\n",
       "   80.46800231933594,\n",
       "   80.48999786376953,\n",
       "   80.50399780273438,\n",
       "   80.52999877929688,\n",
       "   80.44599914550781,\n",
       "   80.5,\n",
       "   80.45199584960938,\n",
       "   80.44200134277344,\n",
       "   80.5199966430664,\n",
       "   80.45600128173828,\n",
       "   80.52999877929688,\n",
       "   80.45999908447266],\n",
       "  [25.033998489379883,\n",
       "   40.49199676513672,\n",
       "   47.711997985839844,\n",
       "   54.6140022277832,\n",
       "   61.077999114990234,\n",
       "   63.41399383544922,\n",
       "   65.88199615478516,\n",
       "   69.63999938964844,\n",
       "   70.41400146484375,\n",
       "   72.64199829101562,\n",
       "   74.0,\n",
       "   74.93000030517578,\n",
       "   75.6500015258789,\n",
       "   76.7179946899414,\n",
       "   76.97000122070312,\n",
       "   78.08799743652344,\n",
       "   78.31599426269531,\n",
       "   78.86799621582031,\n",
       "   79.28399658203125,\n",
       "   79.65799713134766,\n",
       "   79.86399841308594,\n",
       "   80.08399963378906,\n",
       "   80.65799713134766,\n",
       "   81.2699966430664,\n",
       "   81.54399871826172,\n",
       "   81.67399597167969,\n",
       "   81.83599853515625,\n",
       "   82.0199966430664,\n",
       "   82.1500015258789,\n",
       "   82.28399658203125,\n",
       "   82.40399932861328,\n",
       "   82.50599670410156,\n",
       "   82.68799591064453,\n",
       "   83.00599670410156,\n",
       "   83.02999877929688,\n",
       "   83.03199768066406,\n",
       "   83.26000213623047,\n",
       "   83.30799865722656,\n",
       "   83.5459976196289,\n",
       "   83.45600128173828,\n",
       "   83.86000061035156,\n",
       "   83.85599517822266,\n",
       "   83.44000244140625,\n",
       "   83.68599700927734,\n",
       "   84.0999984741211,\n",
       "   84.22599792480469,\n",
       "   84.27599334716797,\n",
       "   84.04399871826172,\n",
       "   83.97199249267578,\n",
       "   84.26799774169922,\n",
       "   84.36000061035156,\n",
       "   84.38599395751953,\n",
       "   84.40199279785156,\n",
       "   84.61199951171875,\n",
       "   84.29399871826172,\n",
       "   84.62999725341797,\n",
       "   84.79000091552734,\n",
       "   84.7179946899414,\n",
       "   84.61199951171875,\n",
       "   84.62599182128906,\n",
       "   84.77999877929688,\n",
       "   84.80999755859375,\n",
       "   84.9280014038086,\n",
       "   84.86199951171875,\n",
       "   84.76599884033203,\n",
       "   84.86599731445312,\n",
       "   84.85599517822266,\n",
       "   85.00599670410156,\n",
       "   85.0459976196289,\n",
       "   85.14399719238281,\n",
       "   85.99999237060547,\n",
       "   86.01799774169922,\n",
       "   85.95800018310547,\n",
       "   86.12999725341797,\n",
       "   86.01799774169922,\n",
       "   86.0739974975586,\n",
       "   86.13399505615234,\n",
       "   86.19400024414062,\n",
       "   86.13599395751953,\n",
       "   86.1520004272461,\n",
       "   86.19200134277344,\n",
       "   86.31599426269531,\n",
       "   86.22599792480469,\n",
       "   86.22200012207031,\n",
       "   86.20599365234375,\n",
       "   86.15599822998047,\n",
       "   86.20599365234375,\n",
       "   86.20399475097656,\n",
       "   86.17399597167969,\n",
       "   86.21199798583984,\n",
       "   86.23600006103516,\n",
       "   86.1520004272461,\n",
       "   86.26599884033203,\n",
       "   86.22999572753906,\n",
       "   86.25199890136719,\n",
       "   86.2459945678711,\n",
       "   86.23999786376953,\n",
       "   86.21199798583984,\n",
       "   86.24199676513672,\n",
       "   86.14999389648438],\n",
       "  [49.854000091552734,\n",
       "   65.30999755859375,\n",
       "   69.1500015258789,\n",
       "   73.70399475097656,\n",
       "   75.85799407958984,\n",
       "   77.65399932861328,\n",
       "   78.4540023803711,\n",
       "   79.2719955444336,\n",
       "   79.99199676513672,\n",
       "   80.25399780273438,\n",
       "   81.24600219726562,\n",
       "   81.29199981689453,\n",
       "   81.58399963378906,\n",
       "   82.10600280761719,\n",
       "   82.55199432373047,\n",
       "   82.39799499511719,\n",
       "   82.76399993896484,\n",
       "   83.2179946899414,\n",
       "   82.87000274658203,\n",
       "   83.49799346923828,\n",
       "   83.55000305175781,\n",
       "   83.4939956665039,\n",
       "   83.72000122070312,\n",
       "   84.05799865722656,\n",
       "   84.38400268554688,\n",
       "   84.08199310302734,\n",
       "   84.1500015258789,\n",
       "   84.28799438476562,\n",
       "   84.45599365234375,\n",
       "   84.31800079345703,\n",
       "   84.74199676513672,\n",
       "   84.61599731445312,\n",
       "   84.75999450683594,\n",
       "   84.98199462890625,\n",
       "   84.89799499511719,\n",
       "   84.79000091552734,\n",
       "   84.697998046875,\n",
       "   85.33599853515625,\n",
       "   85.25399780273438,\n",
       "   85.22200012207031,\n",
       "   85.01599884033203,\n",
       "   85.43399810791016,\n",
       "   85.28199768066406,\n",
       "   85.29999542236328,\n",
       "   85.36399841308594,\n",
       "   85.31599426269531,\n",
       "   85.6659927368164,\n",
       "   85.56999206542969,\n",
       "   85.2979965209961,\n",
       "   85.2959976196289,\n",
       "   85.8699951171875,\n",
       "   85.5979995727539,\n",
       "   85.53599548339844,\n",
       "   85.5999984741211,\n",
       "   85.61399841308594,\n",
       "   85.7959976196289,\n",
       "   85.73600006103516,\n",
       "   85.88800048828125,\n",
       "   85.84400177001953,\n",
       "   85.8699951171875,\n",
       "   85.80400085449219,\n",
       "   85.95999908447266,\n",
       "   86.0739974975586,\n",
       "   85.98799896240234,\n",
       "   85.93399810791016,\n",
       "   85.84400177001953,\n",
       "   85.81399536132812,\n",
       "   85.80400085449219,\n",
       "   85.74199676513672,\n",
       "   85.8239974975586,\n",
       "   87.052001953125,\n",
       "   87.16999816894531,\n",
       "   87.25599670410156,\n",
       "   87.21800231933594,\n",
       "   87.1719970703125,\n",
       "   87.16999816894531,\n",
       "   87.22799682617188,\n",
       "   87.23399353027344,\n",
       "   87.11799621582031,\n",
       "   87.16999816894531,\n",
       "   87.31199645996094,\n",
       "   87.25199890136719,\n",
       "   87.28399658203125,\n",
       "   87.31199645996094,\n",
       "   87.27200317382812,\n",
       "   87.29199981689453,\n",
       "   87.28399658203125,\n",
       "   87.20399475097656,\n",
       "   87.302001953125,\n",
       "   87.26799774169922,\n",
       "   87.32999420166016,\n",
       "   87.38999938964844,\n",
       "   87.3499984741211,\n",
       "   87.28399658203125,\n",
       "   87.39599609375,\n",
       "   87.30599975585938,\n",
       "   87.3219985961914,\n",
       "   87.31999969482422,\n",
       "   87.26799774169922,\n",
       "   87.2699966430664],\n",
       "  [10.02199935913086,\n",
       "   17.670000076293945,\n",
       "   24.17799949645996,\n",
       "   28.43400001525879,\n",
       "   34.69599914550781,\n",
       "   38.92799758911133,\n",
       "   42.013999938964844,\n",
       "   46.74599838256836,\n",
       "   48.44599914550781,\n",
       "   52.41999816894531,\n",
       "   55.067996978759766,\n",
       "   56.63999938964844,\n",
       "   58.183998107910156,\n",
       "   60.71599578857422,\n",
       "   60.90599822998047,\n",
       "   64.25799560546875,\n",
       "   65.3740005493164,\n",
       "   66.27400207519531,\n",
       "   68.26200103759766,\n",
       "   68.13200378417969,\n",
       "   69.75,\n",
       "   71.00199890136719,\n",
       "   71.0260009765625,\n",
       "   71.97200012207031,\n",
       "   72.48400115966797,\n",
       "   73.1719970703125,\n",
       "   73.84600067138672,\n",
       "   74.27799987792969,\n",
       "   75.04199981689453,\n",
       "   75.60799407958984,\n",
       "   75.6500015258789,\n",
       "   75.76200103759766,\n",
       "   76.36799621582031,\n",
       "   76.95800018310547,\n",
       "   77.15199279785156,\n",
       "   77.30199432373047,\n",
       "   77.47599792480469,\n",
       "   78.0719985961914,\n",
       "   78.15599822998047,\n",
       "   78.2040023803711,\n",
       "   78.63800048828125,\n",
       "   79.00999450683594,\n",
       "   79.05999755859375,\n",
       "   79.01399993896484,\n",
       "   79.08999633789062,\n",
       "   79.62799835205078,\n",
       "   79.8499984741211,\n",
       "   79.90799713134766,\n",
       "   80.27799987792969,\n",
       "   80.17999267578125,\n",
       "   80.55599975585938,\n",
       "   80.28599548339844,\n",
       "   80.42599487304688,\n",
       "   80.61599731445312,\n",
       "   80.44200134277344,\n",
       "   80.90999603271484,\n",
       "   80.99600219726562,\n",
       "   81.16799926757812,\n",
       "   81.15399932861328,\n",
       "   81.40399932861328,\n",
       "   81.35399627685547,\n",
       "   81.6259994506836,\n",
       "   81.72799682617188,\n",
       "   81.79399871826172,\n",
       "   81.6199951171875,\n",
       "   82.00799560546875,\n",
       "   81.79399871826172,\n",
       "   82.04000091552734,\n",
       "   82.0260009765625,\n",
       "   81.99199676513672,\n",
       "   82.92799377441406,\n",
       "   82.99799346923828,\n",
       "   82.96199798583984,\n",
       "   83.09400177001953,\n",
       "   83.05199432373047,\n",
       "   83.1259994506836,\n",
       "   83.01199340820312,\n",
       "   83.10799407958984,\n",
       "   83.15199279785156,\n",
       "   83.15599822998047,\n",
       "   83.22599792480469,\n",
       "   83.19599914550781,\n",
       "   83.2699966430664,\n",
       "   83.18399810791016,\n",
       "   83.18799591064453,\n",
       "   83.18000030517578,\n",
       "   83.20199584960938,\n",
       "   83.1760025024414,\n",
       "   83.2959976196289,\n",
       "   83.2239990234375,\n",
       "   83.22000122070312,\n",
       "   83.25,\n",
       "   83.24799346923828,\n",
       "   83.28599548339844,\n",
       "   83.13999938964844,\n",
       "   83.23799896240234,\n",
       "   83.17399597167969,\n",
       "   83.30599975585938,\n",
       "   83.13600158691406,\n",
       "   83.20800018310547],\n",
       "  [47.80799865722656,\n",
       "   61.909996032714844,\n",
       "   69.63199615478516,\n",
       "   72.20800018310547,\n",
       "   76.12999725341797,\n",
       "   77.14599609375,\n",
       "   78.5459976196289,\n",
       "   79.73999786376953,\n",
       "   80.18399810791016,\n",
       "   80.22599792480469,\n",
       "   81.26599884033203,\n",
       "   81.52799987792969,\n",
       "   81.88200378417969,\n",
       "   82.41600036621094,\n",
       "   82.4739990234375,\n",
       "   83.10799407958984,\n",
       "   83.25599670410156,\n",
       "   83.47199249267578,\n",
       "   83.55199432373047,\n",
       "   83.81399536132812,\n",
       "   84.1240005493164,\n",
       "   84.08599853515625,\n",
       "   84.35599517822266,\n",
       "   84.26799774169922,\n",
       "   84.39199829101562,\n",
       "   84.66999816894531,\n",
       "   84.90599822998047,\n",
       "   84.83599853515625,\n",
       "   84.96399688720703,\n",
       "   84.83000183105469,\n",
       "   85.23199462890625,\n",
       "   85.16799926757812,\n",
       "   84.87599182128906,\n",
       "   85.36399841308594,\n",
       "   85.09199523925781,\n",
       "   85.43999481201172,\n",
       "   85.44999694824219,\n",
       "   85.0979995727539,\n",
       "   85.32599639892578,\n",
       "   85.47999572753906,\n",
       "   85.57599639892578,\n",
       "   85.85399627685547,\n",
       "   85.53599548339844,\n",
       "   85.36799621582031,\n",
       "   85.79399871826172,\n",
       "   85.98799896240234,\n",
       "   85.75199890136719,\n",
       "   85.91799926757812,\n",
       "   85.99999237060547,\n",
       "   85.29999542236328,\n",
       "   85.94999694824219,\n",
       "   85.99199676513672,\n",
       "   86.01200103759766,\n",
       "   85.8759994506836,\n",
       "   85.81800079345703,\n",
       "   85.91400146484375,\n",
       "   85.93399810791016,\n",
       "   86.19400024414062,\n",
       "   86.15399932861328,\n",
       "   86.11599731445312,\n",
       "   86.00800323486328,\n",
       "   86.19400024414062,\n",
       "   86.302001953125,\n",
       "   86.18399810791016,\n",
       "   86.10599517822266,\n",
       "   86.16799926757812,\n",
       "   86.27999877929688,\n",
       "   86.08799743652344,\n",
       "   86.302001953125,\n",
       "   86.25999450683594,\n",
       "   87.2760009765625,\n",
       "   87.25599670410156,\n",
       "   87.40799713134766,\n",
       "   87.50199890136719,\n",
       "   87.3759994506836,\n",
       "   87.47200012207031,\n",
       "   87.48399353027344,\n",
       "   87.46399688720703,\n",
       "   87.51599884033203,\n",
       "   87.46399688720703,\n",
       "   87.5479965209961,\n",
       "   87.60199737548828,\n",
       "   87.55799865722656,\n",
       "   87.54399871826172,\n",
       "   87.51399230957031,\n",
       "   87.57799530029297,\n",
       "   87.58599853515625,\n",
       "   87.5719985961914,\n",
       "   87.58200073242188,\n",
       "   87.5,\n",
       "   87.64399719238281,\n",
       "   87.5999984741211,\n",
       "   87.593994140625,\n",
       "   87.48999786376953,\n",
       "   87.59200286865234,\n",
       "   87.59600067138672,\n",
       "   87.55999755859375,\n",
       "   87.54199981689453,\n",
       "   87.60599517822266,\n",
       "   87.53599548339844],\n",
       "  [0.5519999861717224,\n",
       "   0.7139999866485596,\n",
       "   0.8179999589920044,\n",
       "   1.003999948501587,\n",
       "   1.1699999570846558,\n",
       "   1.305999994277954,\n",
       "   1.5439999103546143,\n",
       "   1.6799999475479126,\n",
       "   1.8600000143051147,\n",
       "   2.0159997940063477,\n",
       "   2.177999973297119,\n",
       "   2.3299999237060547,\n",
       "   2.491999864578247,\n",
       "   2.6559998989105225,\n",
       "   2.803999900817871,\n",
       "   2.874000072479248,\n",
       "   3.0820000171661377,\n",
       "   3.187999963760376,\n",
       "   3.3379998207092285,\n",
       "   3.4779999256134033,\n",
       "   3.607999801635742,\n",
       "   3.638000011444092,\n",
       "   3.817999839782715,\n",
       "   3.9719998836517334,\n",
       "   4.067999839782715,\n",
       "   4.307999610900879,\n",
       "   4.521999835968018,\n",
       "   4.573999881744385,\n",
       "   4.807999610900879,\n",
       "   5.003999710083008,\n",
       "   5.116000175476074,\n",
       "   5.263999938964844,\n",
       "   5.432000160217285,\n",
       "   5.48799991607666,\n",
       "   5.604000091552734,\n",
       "   5.763999938964844,\n",
       "   5.869999885559082,\n",
       "   6.019999980926514,\n",
       "   6.13599967956543,\n",
       "   6.309999465942383,\n",
       "   6.437999725341797,\n",
       "   6.513999938964844,\n",
       "   6.625999450683594,\n",
       "   6.787999629974365,\n",
       "   6.854000091552734,\n",
       "   7.053999423980713,\n",
       "   7.136000156402588,\n",
       "   7.311999797821045,\n",
       "   7.3299994468688965,\n",
       "   7.519999980926514,\n",
       "   7.725999355316162,\n",
       "   7.7079997062683105,\n",
       "   7.933999538421631,\n",
       "   8.026000022888184,\n",
       "   7.98799991607666,\n",
       "   8.220000267028809,\n",
       "   8.45199966430664,\n",
       "   8.379999160766602,\n",
       "   8.543999671936035,\n",
       "   8.791999816894531,\n",
       "   8.727999687194824,\n",
       "   8.883999824523926,\n",
       "   9.045999526977539,\n",
       "   9.15999984741211,\n",
       "   9.173999786376953,\n",
       "   9.217999458312988,\n",
       "   9.467999458312988,\n",
       "   9.48799991607666,\n",
       "   9.693999290466309,\n",
       "   9.72599983215332,\n",
       "   9.854000091552734,\n",
       "   9.815999984741211,\n",
       "   9.826000213623047,\n",
       "   9.819999694824219,\n",
       "   9.883999824523926,\n",
       "   9.863999366760254,\n",
       "   9.791999816894531,\n",
       "   9.838000297546387,\n",
       "   9.889999389648438,\n",
       "   9.894000053405762,\n",
       "   9.823999404907227,\n",
       "   9.800000190734863,\n",
       "   9.979999542236328,\n",
       "   9.953999519348145,\n",
       "   9.87399959564209,\n",
       "   9.851999282836914,\n",
       "   9.946000099182129,\n",
       "   9.977999687194824,\n",
       "   9.919999122619629,\n",
       "   9.911999702453613,\n",
       "   9.901999473571777,\n",
       "   9.879999160766602,\n",
       "   9.866000175476074,\n",
       "   9.913999557495117,\n",
       "   9.903999328613281,\n",
       "   9.934000015258789,\n",
       "   9.88800048828125,\n",
       "   9.92199993133545,\n",
       "   9.925999641418457,\n",
       "   9.879999160766602],\n",
       "  [5.997999668121338,\n",
       "   11.288000106811523,\n",
       "   14.529999732971191,\n",
       "   18.529998779296875,\n",
       "   22.62799835205078,\n",
       "   24.66200065612793,\n",
       "   27.829998016357422,\n",
       "   30.76399803161621,\n",
       "   29.54399871826172,\n",
       "   34.2140007019043,\n",
       "   38.11000061035156,\n",
       "   39.4579963684082,\n",
       "   41.69599914550781,\n",
       "   43.145999908447266,\n",
       "   44.301998138427734,\n",
       "   45.839996337890625,\n",
       "   47.91999816894531,\n",
       "   48.52199935913086,\n",
       "   49.257999420166016,\n",
       "   50.89200210571289,\n",
       "   52.34400177001953,\n",
       "   53.451995849609375,\n",
       "   54.679996490478516,\n",
       "   55.69199752807617,\n",
       "   56.823997497558594,\n",
       "   56.448001861572266,\n",
       "   57.813995361328125,\n",
       "   58.597999572753906,\n",
       "   59.86399841308594,\n",
       "   59.92000198364258,\n",
       "   60.87200164794922,\n",
       "   61.711997985839844,\n",
       "   62.496002197265625,\n",
       "   62.90599822998047,\n",
       "   62.481998443603516,\n",
       "   64.13800048828125,\n",
       "   64.47799682617188,\n",
       "   65.02999877929688,\n",
       "   65.16199493408203,\n",
       "   66.15999603271484,\n",
       "   66.71800231933594,\n",
       "   66.91400146484375,\n",
       "   66.80400085449219,\n",
       "   68.03399658203125,\n",
       "   68.00800323486328,\n",
       "   68.20800018310547,\n",
       "   69.10399627685547,\n",
       "   68.96399688720703,\n",
       "   69.66200256347656,\n",
       "   69.95999908447266,\n",
       "   70.54000091552734,\n",
       "   70.68799591064453,\n",
       "   70.84199523925781,\n",
       "   71.1500015258789,\n",
       "   71.14799499511719,\n",
       "   71.18799591064453,\n",
       "   72.1199951171875,\n",
       "   72.29399871826172,\n",
       "   72.20999908447266,\n",
       "   72.58999633789062,\n",
       "   72.65599822998047,\n",
       "   73.05799865722656,\n",
       "   73.63399505615234,\n",
       "   73.80999755859375,\n",
       "   73.65599822998047,\n",
       "   73.64599609375,\n",
       "   74.08599853515625,\n",
       "   74.3280029296875,\n",
       "   74.49600219726562,\n",
       "   74.85199737548828,\n",
       "   75.83200073242188,\n",
       "   75.87799835205078,\n",
       "   75.98399353027344,\n",
       "   75.99799346923828,\n",
       "   75.98999786376953,\n",
       "   76.06399536132812,\n",
       "   76.06600189208984,\n",
       "   75.95999908447266,\n",
       "   76.11199951171875,\n",
       "   76.052001953125,\n",
       "   76.11199951171875,\n",
       "   76.08000183105469,\n",
       "   76.2179946899414,\n",
       "   76.11399841308594,\n",
       "   76.16399383544922,\n",
       "   76.15399932861328,\n",
       "   76.14199829101562,\n",
       "   76.17399597167969,\n",
       "   76.21199798583984,\n",
       "   76.23199462890625,\n",
       "   76.197998046875,\n",
       "   76.22200012207031,\n",
       "   76.28600311279297,\n",
       "   76.23799896240234,\n",
       "   76.22799682617188,\n",
       "   76.16600036621094,\n",
       "   76.19400024414062,\n",
       "   76.30400085449219,\n",
       "   76.20199584960938,\n",
       "   76.20799255371094],\n",
       "  [1.9079999923706055,\n",
       "   3.235999822616577,\n",
       "   4.420000076293945,\n",
       "   5.789999961853027,\n",
       "   7.205999851226807,\n",
       "   8.379999160766602,\n",
       "   9.175999641418457,\n",
       "   10.368000030517578,\n",
       "   11.32599925994873,\n",
       "   12.171998977661133,\n",
       "   13.12399959564209,\n",
       "   13.694000244140625,\n",
       "   15.07599925994873,\n",
       "   15.782000541687012,\n",
       "   16.691999435424805,\n",
       "   17.36199951171875,\n",
       "   18.15999984741211,\n",
       "   18.70599937438965,\n",
       "   19.469999313354492,\n",
       "   20.45599937438965,\n",
       "   20.887998580932617,\n",
       "   21.961997985839844,\n",
       "   22.617998123168945,\n",
       "   23.052000045776367,\n",
       "   24.113998413085938,\n",
       "   24.167999267578125,\n",
       "   25.477998733520508,\n",
       "   25.751998901367188,\n",
       "   26.98400115966797,\n",
       "   27.68600082397461,\n",
       "   27.935998916625977,\n",
       "   28.62599754333496,\n",
       "   29.09000015258789,\n",
       "   29.851999282836914,\n",
       "   30.31199836730957,\n",
       "   31.15999984741211,\n",
       "   31.707998275756836,\n",
       "   31.73999786376953,\n",
       "   32.697998046875,\n",
       "   32.900001525878906,\n",
       "   33.74799728393555,\n",
       "   34.26799774169922,\n",
       "   34.645999908447266,\n",
       "   35.19399642944336,\n",
       "   35.93000030517578,\n",
       "   36.46999740600586,\n",
       "   36.31599807739258,\n",
       "   37.19599914550781,\n",
       "   37.433998107910156,\n",
       "   37.86199951171875,\n",
       "   38.62799835205078,\n",
       "   38.0,\n",
       "   39.045997619628906,\n",
       "   39.87799835205078,\n",
       "   39.31399917602539,\n",
       "   40.711997985839844,\n",
       "   41.43199920654297,\n",
       "   41.608001708984375,\n",
       "   41.22599792480469,\n",
       "   42.317996978759766,\n",
       "   42.46999740600586,\n",
       "   43.14400100708008,\n",
       "   43.257999420166016,\n",
       "   43.81199645996094,\n",
       "   44.018001556396484,\n",
       "   44.49599838256836,\n",
       "   43.928001403808594,\n",
       "   45.323997497558594,\n",
       "   45.705997467041016,\n",
       "   46.07999801635742,\n",
       "   46.36199951171875,\n",
       "   46.44199752807617,\n",
       "   46.461997985839844,\n",
       "   46.44599914550781,\n",
       "   46.63800048828125,\n",
       "   46.6719970703125,\n",
       "   46.73999786376953,\n",
       "   46.75,\n",
       "   46.701995849609375,\n",
       "   46.64400100708008,\n",
       "   46.779998779296875,\n",
       "   46.77399826049805,\n",
       "   46.76599884033203,\n",
       "   46.89399719238281,\n",
       "   46.823997497558594,\n",
       "   46.74399948120117,\n",
       "   46.90199661254883,\n",
       "   46.849998474121094,\n",
       "   46.89399719238281,\n",
       "   46.83199691772461,\n",
       "   46.791996002197266,\n",
       "   46.823997497558594,\n",
       "   46.90399932861328,\n",
       "   46.86199951171875,\n",
       "   46.88800048828125,\n",
       "   46.9839973449707,\n",
       "   46.87999725341797,\n",
       "   46.93000030517578,\n",
       "   46.78999710083008,\n",
       "   46.85199737548828],\n",
       "  [43.7760009765625,\n",
       "   60.14800262451172,\n",
       "   66.8479995727539,\n",
       "   72.16999816894531,\n",
       "   74.60199737548828,\n",
       "   75.39199829101562,\n",
       "   77.58000183105469,\n",
       "   78.95599365234375,\n",
       "   79.7459945678711,\n",
       "   80.15999603271484,\n",
       "   80.49800109863281,\n",
       "   81.12999725341797,\n",
       "   81.64199829101562,\n",
       "   82.38999938964844,\n",
       "   82.18000030517578,\n",
       "   82.54000091552734,\n",
       "   82.9679946899414,\n",
       "   82.90599822998047,\n",
       "   83.26199340820312,\n",
       "   83.35600280761719,\n",
       "   83.38399505615234,\n",
       "   83.79399871826172,\n",
       "   84.18199920654297,\n",
       "   84.16199493408203,\n",
       "   84.447998046875,\n",
       "   84.41400146484375,\n",
       "   84.40399932861328,\n",
       "   84.8699951171875,\n",
       "   84.63999938964844,\n",
       "   84.97000122070312,\n",
       "   84.95599365234375,\n",
       "   85.04999542236328,\n",
       "   84.76599884033203,\n",
       "   85.2699966430664,\n",
       "   85.35999298095703,\n",
       "   84.84400177001953,\n",
       "   85.16400146484375,\n",
       "   85.11199951171875,\n",
       "   85.2979965209961,\n",
       "   85.17599487304688,\n",
       "   85.4020004272461,\n",
       "   85.56599426269531,\n",
       "   85.38599395751953,\n",
       "   85.31800079345703,\n",
       "   85.59199523925781,\n",
       "   85.8239974975586,\n",
       "   85.8899917602539,\n",
       "   85.47599792480469,\n",
       "   85.83799743652344,\n",
       "   85.70199584960938,\n",
       "   85.85399627685547,\n",
       "   86.03800201416016,\n",
       "   86.1259994506836,\n",
       "   85.84199523925781,\n",
       "   85.95599365234375,\n",
       "   86.13199615478516,\n",
       "   86.1399917602539,\n",
       "   86.14199829101562,\n",
       "   86.15999603271484,\n",
       "   86.05599975585938,\n",
       "   86.09600067138672,\n",
       "   86.1520004272461,\n",
       "   85.84199523925781,\n",
       "   86.31800079345703,\n",
       "   86.0739974975586,\n",
       "   86.2439956665039,\n",
       "   86.08799743652344,\n",
       "   86.2719955444336,\n",
       "   86.20599365234375,\n",
       "   86.4280014038086,\n",
       "   87.27999877929688,\n",
       "   87.4520034790039,\n",
       "   87.42399597167969,\n",
       "   87.42599487304688,\n",
       "   87.43199920654297,\n",
       "   87.45399475097656,\n",
       "   87.40399932861328,\n",
       "   87.39799499511719,\n",
       "   87.45999908447266,\n",
       "   87.4439926147461,\n",
       "   87.4699935913086,\n",
       "   87.44200134277344,\n",
       "   87.41799926757812,\n",
       "   87.4679946899414,\n",
       "   87.50199890136719,\n",
       "   87.43599700927734,\n",
       "   87.45399475097656,\n",
       "   87.42799377441406,\n",
       "   87.50199890136719,\n",
       "   87.43799591064453,\n",
       "   87.52799987792969,\n",
       "   87.44599914550781,\n",
       "   87.43999481201172,\n",
       "   87.4439926147461,\n",
       "   87.5199966430664,\n",
       "   87.5,\n",
       "   87.50199890136719,\n",
       "   87.49199676513672,\n",
       "   87.50799560546875,\n",
       "   87.51799774169922],\n",
       "  [34.40399932861328,\n",
       "   50.41999816894531,\n",
       "   55.8380012512207,\n",
       "   61.19399642944336,\n",
       "   67.3219985961914,\n",
       "   69.71199798583984,\n",
       "   72.16400146484375,\n",
       "   73.44400024414062,\n",
       "   74.73999786376953,\n",
       "   75.41399383544922,\n",
       "   76.8499984741211,\n",
       "   77.68799591064453,\n",
       "   78.18000030517578,\n",
       "   78.82999420166016,\n",
       "   79.18199920654297,\n",
       "   79.99199676513672,\n",
       "   80.19999694824219,\n",
       "   80.0999984741211,\n",
       "   80.40599822998047,\n",
       "   80.99800109863281,\n",
       "   80.44200134277344,\n",
       "   81.39599609375,\n",
       "   81.7239990234375,\n",
       "   81.9679946899414,\n",
       "   82.4679946899414,\n",
       "   82.53600311279297,\n",
       "   82.77999877929688,\n",
       "   82.93199157714844,\n",
       "   83.06999969482422,\n",
       "   82.57799530029297,\n",
       "   82.91600036621094,\n",
       "   83.2699966430664,\n",
       "   83.4419937133789,\n",
       "   83.57599639892578,\n",
       "   83.60199737548828,\n",
       "   83.73600006103516,\n",
       "   83.7699966430664,\n",
       "   83.99199676513672,\n",
       "   84.08000183105469,\n",
       "   83.9540023803711,\n",
       "   84.11199951171875,\n",
       "   84.27000427246094,\n",
       "   84.22799682617188,\n",
       "   84.25399780273438,\n",
       "   84.33399963378906,\n",
       "   84.62999725341797,\n",
       "   84.81199645996094,\n",
       "   84.68199920654297,\n",
       "   84.65399932861328,\n",
       "   84.62599182128906,\n",
       "   84.73199462890625,\n",
       "   84.89999389648438,\n",
       "   85.06599426269531,\n",
       "   84.86599731445312,\n",
       "   84.99800109863281,\n",
       "   85.11399841308594,\n",
       "   85.13599395751953,\n",
       "   85.09599304199219,\n",
       "   85.18599700927734,\n",
       "   85.15799713134766,\n",
       "   85.4159927368164,\n",
       "   85.35999298095703,\n",
       "   85.43199920654297,\n",
       "   85.31199645996094,\n",
       "   85.35400390625,\n",
       "   85.27999877929688,\n",
       "   85.18199920654297,\n",
       "   85.44200134277344,\n",
       "   85.42400360107422,\n",
       "   85.28999328613281,\n",
       "   86.552001953125,\n",
       "   86.61599731445312,\n",
       "   86.59600067138672,\n",
       "   86.66399383544922,\n",
       "   86.68800354003906,\n",
       "   86.7439956665039,\n",
       "   86.75800323486328,\n",
       "   86.7459945678711,\n",
       "   86.69599914550781,\n",
       "   86.7239990234375,\n",
       "   86.75999450683594,\n",
       "   86.82599639892578,\n",
       "   86.78399658203125,\n",
       "   86.79399108886719,\n",
       "   86.79199981689453,\n",
       "   86.79800415039062,\n",
       "   86.80999755859375,\n",
       "   86.7239990234375,\n",
       "   86.85599517822266,\n",
       "   86.78800201416016,\n",
       "   86.802001953125,\n",
       "   86.82999420166016,\n",
       "   86.86599731445312,\n",
       "   86.843994140625,\n",
       "   86.85399627685547,\n",
       "   86.81199645996094,\n",
       "   86.81199645996094,\n",
       "   86.802001953125,\n",
       "   86.85199737548828,\n",
       "   86.83999633789062],\n",
       "  [49.17599868774414,\n",
       "   64.8479995727539,\n",
       "   71.23999786376953,\n",
       "   70.9679946899414,\n",
       "   76.25199890136719,\n",
       "   77.73199462890625,\n",
       "   78.92599487304688,\n",
       "   79.64999389648438,\n",
       "   80.2959976196289,\n",
       "   80.89199829101562,\n",
       "   81.04999542236328,\n",
       "   81.62399291992188,\n",
       "   81.947998046875,\n",
       "   82.74600219726562,\n",
       "   82.7699966430664,\n",
       "   83.06199645996094,\n",
       "   83.2959976196289,\n",
       "   83.47199249267578,\n",
       "   83.64599609375,\n",
       "   83.88800048828125,\n",
       "   83.93000030517578,\n",
       "   83.81999969482422,\n",
       "   84.37799835205078,\n",
       "   84.49400329589844,\n",
       "   84.38999938964844,\n",
       "   84.62999725341797,\n",
       "   84.6719970703125,\n",
       "   84.92400360107422,\n",
       "   84.9540023803711,\n",
       "   84.93199920654297,\n",
       "   85.16400146484375,\n",
       "   84.89599609375,\n",
       "   84.98199462890625,\n",
       "   85.30999755859375,\n",
       "   85.29199981689453,\n",
       "   85.38999938964844,\n",
       "   85.25599670410156,\n",
       "   85.55199432373047,\n",
       "   85.697998046875,\n",
       "   85.82599639892578,\n",
       "   85.40999603271484,\n",
       "   85.65399932861328,\n",
       "   85.53199768066406,\n",
       "   85.56400299072266,\n",
       "   85.85999298095703,\n",
       "   86.01399993896484,\n",
       "   85.9219970703125,\n",
       "   85.76799774169922,\n",
       "   85.67999267578125,\n",
       "   85.87799835205078,\n",
       "   85.93800354003906,\n",
       "   85.76599884033203,\n",
       "   85.93399810791016,\n",
       "   86.00599670410156,\n",
       "   85.92399597167969,\n",
       "   86.03999328613281,\n",
       "   85.9939956665039,\n",
       "   86.07599639892578,\n",
       "   86.00399780273438,\n",
       "   86.23200225830078,\n",
       "   86.0479965209961,\n",
       "   86.30599975585938,\n",
       "   86.2439956665039,\n",
       "   86.2239990234375,\n",
       "   86.09199523925781,\n",
       "   85.93800354003906,\n",
       "   86.2199935913086,\n",
       "   86.25800323486328,\n",
       "   86.29199981689453,\n",
       "   86.17999267578125,\n",
       "   87.11199951171875,\n",
       "   87.15399169921875,\n",
       "   87.13399505615234,\n",
       "   87.14399719238281,\n",
       "   87.19200134277344,\n",
       "   87.12200164794922,\n",
       "   87.25199890136719,\n",
       "   87.2760009765625,\n",
       "   87.18199920654297,\n",
       "   87.15799713134766,\n",
       "   87.25,\n",
       "   87.2239990234375,\n",
       "   87.25599670410156,\n",
       "   87.16600036621094,\n",
       "   87.30599975585938,\n",
       "   87.29199981689453,\n",
       "   87.24800109863281,\n",
       "   87.30599975585938,\n",
       "   87.30799865722656,\n",
       "   87.302001953125,\n",
       "   87.31800079345703,\n",
       "   87.3479995727539,\n",
       "   87.33799743652344,\n",
       "   87.28999328613281,\n",
       "   87.32999420166016,\n",
       "   87.35800170898438,\n",
       "   87.30799865722656,\n",
       "   87.31800079345703,\n",
       "   87.25999450683594,\n",
       "   87.25999450683594],\n",
       "  [48.65999984741211,\n",
       "   62.7079963684082,\n",
       "   68.88600158691406,\n",
       "   72.90399932861328,\n",
       "   75.77999877929688,\n",
       "   77.14799499511719,\n",
       "   78.38599395751953,\n",
       "   79.4219970703125,\n",
       "   79.26599884033203,\n",
       "   81.00199890136719,\n",
       "   81.7020034790039,\n",
       "   82.04000091552734,\n",
       "   82.16399383544922,\n",
       "   82.63799285888672,\n",
       "   82.75199890136719,\n",
       "   83.16999816894531,\n",
       "   83.35199737548828,\n",
       "   83.53799438476562,\n",
       "   83.79000091552734,\n",
       "   84.05999755859375,\n",
       "   83.94599914550781,\n",
       "   84.29000091552734,\n",
       "   84.38599395751953,\n",
       "   84.63599395751953,\n",
       "   84.63400268554688,\n",
       "   84.98599243164062,\n",
       "   84.5,\n",
       "   85.1520004272461,\n",
       "   84.94400024414062,\n",
       "   85.25399780273438,\n",
       "   85.55199432373047,\n",
       "   85.43999481201172,\n",
       "   85.53800201416016,\n",
       "   85.49199676513672,\n",
       "   85.3479995727539,\n",
       "   85.67599487304688,\n",
       "   85.66199493408203,\n",
       "   85.93599700927734,\n",
       "   85.802001953125,\n",
       "   85.78800201416016,\n",
       "   85.8740005493164,\n",
       "   86.07599639892578,\n",
       "   86.09600067138672,\n",
       "   85.78199768066406,\n",
       "   85.97799682617188,\n",
       "   86.2239990234375,\n",
       "   86.31800079345703,\n",
       "   86.0979995727539,\n",
       "   85.92399597167969,\n",
       "   86.26200103759766,\n",
       "   86.21599578857422,\n",
       "   86.197998046875,\n",
       "   85.94200134277344,\n",
       "   86.21399688720703,\n",
       "   86.25999450683594,\n",
       "   86.47799682617188,\n",
       "   86.4219970703125,\n",
       "   86.3699951171875,\n",
       "   86.3759994506836,\n",
       "   86.2959976196289,\n",
       "   86.33999633789062,\n",
       "   86.39399719238281,\n",
       "   86.53800201416016,\n",
       "   86.37399291992188,\n",
       "   86.38199615478516,\n",
       "   86.35599517822266,\n",
       "   86.54199981689453,\n",
       "   86.48999786376953,\n",
       "   86.50399780273438,\n",
       "   86.3219985961914,\n",
       "   87.35800170898438,\n",
       "   87.43399810791016,\n",
       "   87.35800170898438,\n",
       "   87.41799926757812,\n",
       "   87.447998046875,\n",
       "   87.4739990234375,\n",
       "   87.50799560546875,\n",
       "   87.43799591064453,\n",
       "   87.43000030517578,\n",
       "   87.50399780273438,\n",
       "   87.5199966430664,\n",
       "   87.52200317382812,\n",
       "   87.50599670410156,\n",
       "   87.44599914550781,\n",
       "   87.57599639892578,\n",
       "   87.50799560546875,\n",
       "   87.4939956665039,\n",
       "   87.49199676513672,\n",
       "   87.52999877929688,\n",
       "   87.4699935913086,\n",
       "   87.50599670410156,\n",
       "   87.52200317382812,\n",
       "   87.53599548339844,\n",
       "   87.52399444580078,\n",
       "   87.55599975585938,\n",
       "   87.52799987792969,\n",
       "   87.53399658203125,\n",
       "   87.51200103759766,\n",
       "   87.50399780273438,\n",
       "   87.48799896240234]],\n",
       " 'epoch_time': [2379.5776450634003,\n",
       "  2388.3500781059265,\n",
       "  2034.706289768219,\n",
       "  1976.743409395218,\n",
       "  2380.6937885284424,\n",
       "  2024.1107223033905,\n",
       "  2080.5683465003967,\n",
       "  2399.069576025009,\n",
       "  2380.3537986278534,\n",
       "  2113.178407907486,\n",
       "  2389.755868434906,\n",
       "  2114.0189774036407,\n",
       "  2050.2904183864594,\n",
       "  2123.6068873405457,\n",
       "  2078.815898180008,\n",
       "  2385.9122331142426,\n",
       "  2093.2840032577515,\n",
       "  2391.68083691597,\n",
       "  2110.852565050125,\n",
       "  2100.05588555336,\n",
       "  2038.2726423740387,\n",
       "  2103.88942360878],\n",
       " 'epochs': [[0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99]]}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dictt = {\n",
    "    \n",
    "    'optim':[],\n",
    "    'lr':[],\n",
    "    'wd':[],\n",
    "#     'scheduler':[],\n",
    "    'bs':[],\n",
    "    'seed':[],\n",
    "#     'best_ppl':[],\n",
    "    'best_acc':[],\n",
    "    'max_epochs':[],\n",
    "    'train_losses':[],\n",
    "    'accs1':[],\n",
    "    'accs5':[],\n",
    "    'epoch_time':[],\n",
    "    'epochs':[],\n",
    "}\n",
    "for f in files:\n",
    "    optim, lr, wd, bs, seed, data = extract_meta(f)\n",
    "    dictt['optim'].append(optim)\n",
    "    dictt['lr'].append(lr)\n",
    "    dictt['wd'].append(wd)\n",
    "#     dictt['scheduler'].append(scheduler)\n",
    "    dictt['bs'].append(bs)\n",
    "    dictt['seed'].append(seed)\n",
    "    dictt['accs1'].append(data.get('accs1'))\n",
    "    dictt['accs5'].append(data.get('accs5'))\n",
    "    dictt['best_acc'].append(max(data.get('accs1')))\n",
    "    dictt['max_epochs'].append(max(data.get('epochs')))\n",
    "#     dictt['best_test'].append(max(data.get('test_ppls')))\n",
    "#     dictt['best_ppl'].append(data.get('best_ppl'))\n",
    "#     dictt['best_test'].append(data.get('best_test'))\n",
    "    dictt['train_losses'].append(data.get('train_losses'))\n",
    "\n",
    "    dictt['epoch_time'].append(data.get('epoch_time'))\n",
    "    dictt['epochs'].append(data.get('epochs'))\n",
    "dictt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a0169fd6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>wd</th>\n",
       "      <th>bs</th>\n",
       "      <th>seed</th>\n",
       "      <th>best_acc</th>\n",
       "      <th>max_epochs</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>accs1</th>\n",
       "      <th>accs5</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>epochs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00005</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>31.323999</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.9490838050842285, 6.862488746643066, 6.8077...</td>\n",
       "      <td>[0.2880000174045563, 0.5459999442100525, 0.726...</td>\n",
       "      <td>[1.1979999542236328, 2.001999855041504, 2.6840...</td>\n",
       "      <td>2379.577645</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00001</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>10.150000</td>\n",
       "      <td>99</td>\n",
       "      <td>[7.008026123046875, 6.9689202308654785, 6.9414...</td>\n",
       "      <td>[0.07999999821186066, 0.16599999368190765, 0.2...</td>\n",
       "      <td>[0.550000011920929, 0.699999988079071, 0.87000...</td>\n",
       "      <td>2388.350078</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.01000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>66.699997</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.370937347412109, 4.16212797164917, 3.615478...</td>\n",
       "      <td>[14.927999496459961, 24.697999954223633, 30.07...</td>\n",
       "      <td>[34.194000244140625, 48.827999114990234, 55.23...</td>\n",
       "      <td>2034.706290</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>66.778000</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.506335258483887, 3.7905187606811523, 3.1579...</td>\n",
       "      <td>[17.38800048828125, 32.805999755859375, 39.618...</td>\n",
       "      <td>[37.447998046875, 58.335994720458984, 65.28399...</td>\n",
       "      <td>1976.743409</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.05000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.596001</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.948087215423584, 3.5739760398864746, 3.0695...</td>\n",
       "      <td>[23.20800018310547, 34.03199768066406, 40.9919...</td>\n",
       "      <td>[46.97199630737305, 60.17000198364258, 66.8919...</td>\n",
       "      <td>2380.693789</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00500</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>65.801994</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.697559833526611, 4.636541843414307, 4.08221...</td>\n",
       "      <td>[11.097999572753906, 18.738000869750977, 21.84...</td>\n",
       "      <td>[27.280000686645508, 40.034000396728516, 43.76...</td>\n",
       "      <td>2024.110722</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00100</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>58.764000</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.410748481750488, 5.714308738708496, 5.35186...</td>\n",
       "      <td>[3.3259999752044678, 6.418000221252441, 9.1280...</td>\n",
       "      <td>[10.505999565124512, 17.5939998626709, 23.3839...</td>\n",
       "      <td>2080.568347</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.021996</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.506556510925293, 3.757265090942383, 3.13604...</td>\n",
       "      <td>[16.74799919128418, 32.652000427246094, 39.987...</td>\n",
       "      <td>[36.50400161743164, 58.444000244140625, 65.695...</td>\n",
       "      <td>2399.069576</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00010</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>41.852001</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.905476093292236, 6.779172420501709, 6.64882...</td>\n",
       "      <td>[0.5299999713897705, 0.9800000190734863, 1.335...</td>\n",
       "      <td>[1.96399986743927, 3.3519997596740723, 4.65799...</td>\n",
       "      <td>2380.353799</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00005</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>13.251999</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.949322700500488, 6.863092422485352, 6.80831...</td>\n",
       "      <td>[0.2840000092983246, 0.5260000228881836, 0.777...</td>\n",
       "      <td>[1.1360000371932983, 1.9539998769760132, 2.675...</td>\n",
       "      <td>2113.178408</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00050</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>57.910000</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.6666998863220215, 6.104923248291016, 5.7913...</td>\n",
       "      <td>[1.7439998388290405, 3.5280001163482666, 5.495...</td>\n",
       "      <td>[6.23799991607666, 10.719999313354492, 15.5419...</td>\n",
       "      <td>2389.755868</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00500</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>65.755997</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.699788570404053, 4.63297176361084, 4.070248...</td>\n",
       "      <td>[9.875999450683594, 19.06999969482422, 24.4039...</td>\n",
       "      <td>[25.033998489379883, 40.49199676513672, 47.711...</td>\n",
       "      <td>2114.018977</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.50000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.393997</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.981052875518799, 3.3781931400299072, 2.8849...</td>\n",
       "      <td>[25.992000579833984, 39.37799835205078, 43.618...</td>\n",
       "      <td>[49.854000091552734, 65.30999755859375, 69.150...</td>\n",
       "      <td>2050.290418</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00100</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>61.552002</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.423874855041504, 5.726641654968262, 5.34470...</td>\n",
       "      <td>[3.1419999599456787, 6.328000068664551, 9.4559...</td>\n",
       "      <td>[10.02199935913086, 17.670000076293945, 24.177...</td>\n",
       "      <td>2123.606887</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.10000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.743996</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.953372955322266, 3.4919228553771973, 2.9701...</td>\n",
       "      <td>[24.079999923706055, 35.63999938964844, 43.851...</td>\n",
       "      <td>[47.80799865722656, 61.909996032714844, 69.631...</td>\n",
       "      <td>2078.815898</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00001</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>3.128000</td>\n",
       "      <td>99</td>\n",
       "      <td>[7.0081658363342285, 6.968955993652344, 6.9426...</td>\n",
       "      <td>[0.07999999821186066, 0.1639999896287918, 0.24...</td>\n",
       "      <td>[0.5519999861717224, 0.7139999866485596, 0.817...</td>\n",
       "      <td>2385.912233</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00050</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>51.643997</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.661400318145752, 6.096831321716309, 5.79028...</td>\n",
       "      <td>[1.7260000705718994, 3.697999954223633, 4.9519...</td>\n",
       "      <td>[5.997999668121338, 11.288000106811523, 14.529...</td>\n",
       "      <td>2093.284003</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00010</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>23.544001</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.906189918518066, 6.781883716583252, 6.65859...</td>\n",
       "      <td>[0.5320000052452087, 0.9259999990463257, 1.200...</td>\n",
       "      <td>[1.9079999923706055, 3.235999822616577, 4.4200...</td>\n",
       "      <td>2391.680837</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.05000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.739998</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.952556133270264, 3.5838823318481445, 3.0702...</td>\n",
       "      <td>[21.04399871826172, 34.0260009765625, 40.74199...</td>\n",
       "      <td>[43.7760009765625, 60.14800262451172, 66.84799...</td>\n",
       "      <td>2110.852565</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.01000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>66.748001</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.352198123931885, 4.156324863433838, 3.61566...</td>\n",
       "      <td>[14.754000663757324, 25.895998001098633, 30.89...</td>\n",
       "      <td>[34.40399932861328, 50.41999816894531, 55.8380...</td>\n",
       "      <td>2100.055886</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.50000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.372002</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.985512733459473, 3.366487741470337, 2.87934...</td>\n",
       "      <td>[25.369998931884766, 39.22200012207031, 45.762...</td>\n",
       "      <td>[49.17599868774414, 64.8479995727539, 71.23999...</td>\n",
       "      <td>2038.272642</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.10000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.820000</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.9135661125183105, 3.467482328414917, 2.9623...</td>\n",
       "      <td>[24.589998245239258, 36.49399948120117, 43.118...</td>\n",
       "      <td>[48.65999984741211, 62.7079963684082, 68.88600...</td>\n",
       "      <td>2103.889424</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        optim       lr   wd   bs  seed   best_acc  max_epochs  \\\n",
       "0   activesgd  0.00005  0.0  256    42  31.323999          99   \n",
       "1   activesgd  0.00001  0.0  256    42  10.150000          99   \n",
       "2   activesgd  0.01000  0.0  256    42  66.699997          99   \n",
       "3         sgd  1.00000  0.0  256    42  66.778000          99   \n",
       "4   activesgd  0.05000  0.0  256    42  67.596001          99   \n",
       "5         sgd  0.00500  0.0  256    42  65.801994          99   \n",
       "6         sgd  0.00100  0.0  256    42  58.764000          99   \n",
       "7   activesgd  1.00000  0.0  256    42  67.021996          99   \n",
       "8   activesgd  0.00010  0.0  256    42  41.852001          99   \n",
       "9         sgd  0.00005  0.0  256    42  13.251999          99   \n",
       "10  activesgd  0.00050  0.0  256    42  57.910000          99   \n",
       "11  activesgd  0.00500  0.0  256    42  65.755997          99   \n",
       "12        sgd  0.50000  0.0  256    42  67.393997          99   \n",
       "13  activesgd  0.00100  0.0  256    42  61.552002          99   \n",
       "14        sgd  0.10000  0.0  256    42  67.743996          99   \n",
       "15        sgd  0.00001  0.0  256    42   3.128000          99   \n",
       "16        sgd  0.00050  0.0  256    42  51.643997          99   \n",
       "17        sgd  0.00010  0.0  256    42  23.544001          99   \n",
       "18        sgd  0.05000  0.0  256    42  67.739998          99   \n",
       "19        sgd  0.01000  0.0  256    42  66.748001          99   \n",
       "20  activesgd  0.50000  0.0  256    42  67.372002          99   \n",
       "21  activesgd  0.10000  0.0  256    42  67.820000          99   \n",
       "\n",
       "                                         train_losses  \\\n",
       "0   [6.9490838050842285, 6.862488746643066, 6.8077...   \n",
       "1   [7.008026123046875, 6.9689202308654785, 6.9414...   \n",
       "2   [5.370937347412109, 4.16212797164917, 3.615478...   \n",
       "3   [5.506335258483887, 3.7905187606811523, 3.1579...   \n",
       "4   [4.948087215423584, 3.5739760398864746, 3.0695...   \n",
       "5   [5.697559833526611, 4.636541843414307, 4.08221...   \n",
       "6   [6.410748481750488, 5.714308738708496, 5.35186...   \n",
       "7   [5.506556510925293, 3.757265090942383, 3.13604...   \n",
       "8   [6.905476093292236, 6.779172420501709, 6.64882...   \n",
       "9   [6.949322700500488, 6.863092422485352, 6.80831...   \n",
       "10  [6.6666998863220215, 6.104923248291016, 5.7913...   \n",
       "11  [5.699788570404053, 4.63297176361084, 4.070248...   \n",
       "12  [4.981052875518799, 3.3781931400299072, 2.8849...   \n",
       "13  [6.423874855041504, 5.726641654968262, 5.34470...   \n",
       "14  [4.953372955322266, 3.4919228553771973, 2.9701...   \n",
       "15  [7.0081658363342285, 6.968955993652344, 6.9426...   \n",
       "16  [6.661400318145752, 6.096831321716309, 5.79028...   \n",
       "17  [6.906189918518066, 6.781883716583252, 6.65859...   \n",
       "18  [4.952556133270264, 3.5838823318481445, 3.0702...   \n",
       "19  [5.352198123931885, 4.156324863433838, 3.61566...   \n",
       "20  [4.985512733459473, 3.366487741470337, 2.87934...   \n",
       "21  [4.9135661125183105, 3.467482328414917, 2.9623...   \n",
       "\n",
       "                                                accs1  \\\n",
       "0   [0.2880000174045563, 0.5459999442100525, 0.726...   \n",
       "1   [0.07999999821186066, 0.16599999368190765, 0.2...   \n",
       "2   [14.927999496459961, 24.697999954223633, 30.07...   \n",
       "3   [17.38800048828125, 32.805999755859375, 39.618...   \n",
       "4   [23.20800018310547, 34.03199768066406, 40.9919...   \n",
       "5   [11.097999572753906, 18.738000869750977, 21.84...   \n",
       "6   [3.3259999752044678, 6.418000221252441, 9.1280...   \n",
       "7   [16.74799919128418, 32.652000427246094, 39.987...   \n",
       "8   [0.5299999713897705, 0.9800000190734863, 1.335...   \n",
       "9   [0.2840000092983246, 0.5260000228881836, 0.777...   \n",
       "10  [1.7439998388290405, 3.5280001163482666, 5.495...   \n",
       "11  [9.875999450683594, 19.06999969482422, 24.4039...   \n",
       "12  [25.992000579833984, 39.37799835205078, 43.618...   \n",
       "13  [3.1419999599456787, 6.328000068664551, 9.4559...   \n",
       "14  [24.079999923706055, 35.63999938964844, 43.851...   \n",
       "15  [0.07999999821186066, 0.1639999896287918, 0.24...   \n",
       "16  [1.7260000705718994, 3.697999954223633, 4.9519...   \n",
       "17  [0.5320000052452087, 0.9259999990463257, 1.200...   \n",
       "18  [21.04399871826172, 34.0260009765625, 40.74199...   \n",
       "19  [14.754000663757324, 25.895998001098633, 30.89...   \n",
       "20  [25.369998931884766, 39.22200012207031, 45.762...   \n",
       "21  [24.589998245239258, 36.49399948120117, 43.118...   \n",
       "\n",
       "                                                accs5   epoch_time  \\\n",
       "0   [1.1979999542236328, 2.001999855041504, 2.6840...  2379.577645   \n",
       "1   [0.550000011920929, 0.699999988079071, 0.87000...  2388.350078   \n",
       "2   [34.194000244140625, 48.827999114990234, 55.23...  2034.706290   \n",
       "3   [37.447998046875, 58.335994720458984, 65.28399...  1976.743409   \n",
       "4   [46.97199630737305, 60.17000198364258, 66.8919...  2380.693789   \n",
       "5   [27.280000686645508, 40.034000396728516, 43.76...  2024.110722   \n",
       "6   [10.505999565124512, 17.5939998626709, 23.3839...  2080.568347   \n",
       "7   [36.50400161743164, 58.444000244140625, 65.695...  2399.069576   \n",
       "8   [1.96399986743927, 3.3519997596740723, 4.65799...  2380.353799   \n",
       "9   [1.1360000371932983, 1.9539998769760132, 2.675...  2113.178408   \n",
       "10  [6.23799991607666, 10.719999313354492, 15.5419...  2389.755868   \n",
       "11  [25.033998489379883, 40.49199676513672, 47.711...  2114.018977   \n",
       "12  [49.854000091552734, 65.30999755859375, 69.150...  2050.290418   \n",
       "13  [10.02199935913086, 17.670000076293945, 24.177...  2123.606887   \n",
       "14  [47.80799865722656, 61.909996032714844, 69.631...  2078.815898   \n",
       "15  [0.5519999861717224, 0.7139999866485596, 0.817...  2385.912233   \n",
       "16  [5.997999668121338, 11.288000106811523, 14.529...  2093.284003   \n",
       "17  [1.9079999923706055, 3.235999822616577, 4.4200...  2391.680837   \n",
       "18  [43.7760009765625, 60.14800262451172, 66.84799...  2110.852565   \n",
       "19  [34.40399932861328, 50.41999816894531, 55.8380...  2100.055886   \n",
       "20  [49.17599868774414, 64.8479995727539, 71.23999...  2038.272642   \n",
       "21  [48.65999984741211, 62.7079963684082, 68.88600...  2103.889424   \n",
       "\n",
       "                                               epochs  \n",
       "0   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "1   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "2   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "3   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "4   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "5   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "6   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "7   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "8   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "9   [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "10  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "11  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "12  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "13  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "14  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "15  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "16  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "17  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "18  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "19  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "20  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "21  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(dictt)\n",
    "# df['wdlr'] = df['lr']*df['wd']\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "aa9dbe22",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1.e-05, 5.e-05, 1.e-04, 5.e-04, 1.e-03, 5.e-03, 1.e-02, 5.e-02,\n",
       "       1.e-01, 5.e-01, 1.e+00])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lrs = df.lr.unique()\n",
    "lrs.sort()\n",
    "lrs"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "96bbf2c5",
   "metadata": {},
   "source": [
    "## SGD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "43683bf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>wd</th>\n",
       "      <th>bs</th>\n",
       "      <th>seed</th>\n",
       "      <th>best_acc</th>\n",
       "      <th>max_epochs</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>accs1</th>\n",
       "      <th>accs5</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>epochs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00005</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>31.323999</td>\n",
       "      <td>99</td>\n",
       "      <td>[6.9490838050842285, 6.862488746643066, 6.8077...</td>\n",
       "      <td>[0.2880000174045563, 0.5459999442100525, 0.726...</td>\n",
       "      <td>[1.1979999542236328, 2.001999855041504, 2.6840...</td>\n",
       "      <td>2379.577645</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.00001</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>10.150000</td>\n",
       "      <td>99</td>\n",
       "      <td>[7.008026123046875, 6.9689202308654785, 6.9414...</td>\n",
       "      <td>[0.07999999821186066, 0.16599999368190765, 0.2...</td>\n",
       "      <td>[0.550000011920929, 0.699999988079071, 0.87000...</td>\n",
       "      <td>2388.350078</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.01000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>66.699997</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.370937347412109, 4.16212797164917, 3.615478...</td>\n",
       "      <td>[14.927999496459961, 24.697999954223633, 30.07...</td>\n",
       "      <td>[34.194000244140625, 48.827999114990234, 55.23...</td>\n",
       "      <td>2034.706290</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.05000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.596001</td>\n",
       "      <td>99</td>\n",
       "      <td>[4.948087215423584, 3.5739760398864746, 3.0695...</td>\n",
       "      <td>[23.20800018310547, 34.03199768066406, 40.9919...</td>\n",
       "      <td>[46.97199630737305, 60.17000198364258, 66.8919...</td>\n",
       "      <td>2380.693789</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.00000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256</td>\n",
       "      <td>42</td>\n",
       "      <td>67.021996</td>\n",
       "      <td>99</td>\n",
       "      <td>[5.506556510925293, 3.757265090942383, 3.13604...</td>\n",
       "      <td>[16.74799919128418, 32.652000427246094, 39.987...</td>\n",
       "      <td>[36.50400161743164, 58.444000244140625, 65.695...</td>\n",
       "      <td>2399.069576</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       optim       lr   wd   bs  seed   best_acc  max_epochs  \\\n",
       "0  activesgd  0.00005  0.0  256    42  31.323999          99   \n",
       "1  activesgd  0.00001  0.0  256    42  10.150000          99   \n",
       "2  activesgd  0.01000  0.0  256    42  66.699997          99   \n",
       "4  activesgd  0.05000  0.0  256    42  67.596001          99   \n",
       "7  activesgd  1.00000  0.0  256    42  67.021996          99   \n",
       "\n",
       "                                        train_losses  \\\n",
       "0  [6.9490838050842285, 6.862488746643066, 6.8077...   \n",
       "1  [7.008026123046875, 6.9689202308654785, 6.9414...   \n",
       "2  [5.370937347412109, 4.16212797164917, 3.615478...   \n",
       "4  [4.948087215423584, 3.5739760398864746, 3.0695...   \n",
       "7  [5.506556510925293, 3.757265090942383, 3.13604...   \n",
       "\n",
       "                                               accs1  \\\n",
       "0  [0.2880000174045563, 0.5459999442100525, 0.726...   \n",
       "1  [0.07999999821186066, 0.16599999368190765, 0.2...   \n",
       "2  [14.927999496459961, 24.697999954223633, 30.07...   \n",
       "4  [23.20800018310547, 34.03199768066406, 40.9919...   \n",
       "7  [16.74799919128418, 32.652000427246094, 39.987...   \n",
       "\n",
       "                                               accs5   epoch_time  \\\n",
       "0  [1.1979999542236328, 2.001999855041504, 2.6840...  2379.577645   \n",
       "1  [0.550000011920929, 0.699999988079071, 0.87000...  2388.350078   \n",
       "2  [34.194000244140625, 48.827999114990234, 55.23...  2034.706290   \n",
       "4  [46.97199630737305, 60.17000198364258, 66.8919...  2380.693789   \n",
       "7  [36.50400161743164, 58.444000244140625, 65.695...  2399.069576   \n",
       "\n",
       "                                              epochs  \n",
       "0  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "1  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "2  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "4  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  \n",
       "7  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sgd = df[df['optim']=='sgd']\n",
    "activesgd = df[df['optim']=='activesgd']\n",
    "activesgd.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "ab19b5cb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[6.0, 4.0]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import numpy as np\n",
    "from pathlib import Path\n",
    "\n",
    "params = {'axes.labelsize': 20,\n",
    "          'axes.titlesize': 20,\n",
    "         }\n",
    "plt.rcParams.update(params)\n",
    "\n",
    "\n",
    "import re\n",
    "import json\n",
    "from matplotlib import cm\n",
    "\n",
    "from collections import defaultdict\n",
    "\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "plt.rcParams.get('figure.figsize')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "aee52ec5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{1e-05: (0.12156862745098039, 0.4666666666666667, 0.7058823529411765, 1.0),\n",
       " 5e-05: (1.0, 0.4980392156862745, 0.054901960784313725, 1.0),\n",
       " 0.0001: (0.17254901960784313, 0.6274509803921569, 0.17254901960784313, 1.0),\n",
       " 0.0005: (0.8392156862745098, 0.15294117647058825, 0.1568627450980392, 1.0),\n",
       " 0.001: (0.5803921568627451, 0.403921568627451, 0.7411764705882353, 1.0),\n",
       " 0.005: (0.5490196078431373, 0.33725490196078434, 0.29411764705882354, 1.0),\n",
       " 0.01: (0.8901960784313725, 0.4666666666666667, 0.7607843137254902, 1.0),\n",
       " 0.05: (0.4980392156862745, 0.4980392156862745, 0.4980392156862745, 1.0),\n",
       " 0.1: (0.7372549019607844, 0.7411764705882353, 0.13333333333333333, 1.0),\n",
       " 0.5: (0.09019607843137255, 0.7450980392156863, 0.8117647058823529, 1.0),\n",
       " 1.0: (0.6196078431372549, 0.8549019607843137, 0.8980392156862745, 1.0)}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cmap = cm.tab20\n",
    "\n",
    "lr2c=dict()\n",
    "for lr in lrs:\n",
    "    index = np.where(lrs==lr)[0].item()\n",
    "    if index>17:\n",
    "        index-=18\n",
    "    lr2c[lr]=cmap(index*2)\n",
    "lr2c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f46fb6ae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fa3565a2580>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "optim1 = 'sgd'\n",
    "optim2 = 'activesgd'\n",
    "\n",
    "fig, axes = plt.subplots(1,2, figsize=(12,4), sharex=True)\n",
    "thresh = 1e-4\n",
    "\n",
    "test_acc11=[]\n",
    "test_acc21=[]\n",
    "test_acc15=[]\n",
    "test_acc25=[]\n",
    "train_loss1=[]\n",
    "train_loss2=[]\n",
    "\n",
    "maxi11=maxi21=0\n",
    "maxi15=maxi25=0\n",
    "mini1=mini2=float('inf')\n",
    "for lr in lrs:\n",
    "    optimizer = optim1\n",
    "    if lr<thresh: continue\n",
    "    \n",
    "#     if lr==0.5: continue\n",
    "    \n",
    "    data = df[(df['optim']==optimizer) & (df['lr']==lr)]\n",
    "    test_accs11 = np.array(data.accs1.iloc[0])\n",
    "    test_accs15 = np.array(data.accs5.iloc[0])\n",
    "    train_losses1 = np.array(data.train_losses.iloc[0])\n",
    "    if maxi11<test_accs11.max(): maxi11 = test_accs11.max()\n",
    "    if maxi15<test_accs15.max(): maxi15 = test_accs15.max()\n",
    "    if mini1>train_losses1.min(): mini1 = train_losses1.min()\n",
    "    \n",
    "    if lr==thresh:\n",
    "        lowMax1 = test_accs11.max()\n",
    "    \n",
    "    test_acc11.append(test_accs11)\n",
    "    test_acc15.append(test_accs15)\n",
    "    train_loss1.append(train_losses1)\n",
    "    \n",
    "    axes[0].plot(test_accs11, label=f\"{lr}\", c=lr2c[lr])\n",
    "\n",
    "for lr in lrs:\n",
    "    optimizer = optim2\n",
    "    if lr<thresh: continue\n",
    "    data = df[(df['optim']==optimizer) & (df['lr']==lr)]\n",
    "    test_accs21 = np.array(data.accs1.iloc[0])\n",
    "    test_accs25 = np.array(data.accs5.iloc[0])\n",
    "    train_losses2 = np.array(data.train_losses.iloc[0])\n",
    "    if maxi21<test_accs21.max(): maxi21 = test_accs21.max()\n",
    "    if maxi25<test_accs25.max(): maxi25 = test_accs25.max()\n",
    "    if mini2>train_losses2.min(): mini2 = train_losses2.min()\n",
    "    \n",
    "    if lr==thresh:\n",
    "        lowMax2 = test_accs21.max()\n",
    "    \n",
    "    test_acc21.append(test_accs21)\n",
    "    test_acc25.append(test_accs25)\n",
    "    train_loss2.append(train_losses2)\n",
    "    \n",
    "    axes[1].plot(test_accs21, label=f\"{lr}\", c=lr2c[lr])\n",
    "    \n",
    "test_acc1 = np.array(test_acc11)\n",
    "test_acc2 = np.array(test_acc21)\n",
    "max1 = test_acc1.max(0)\n",
    "max2 = test_acc2.max(0)\n",
    "min1 = test_acc1.min(0)\n",
    "min2 = test_acc2.min(0)\n",
    "\n",
    "axes[0].fill_between(range(70,100), min1[70:], max1[70:], color='red', alpha=.2)\n",
    "axes[1].fill_between(range(70,100), min2[70:], max2[70:], color='red', alpha=0.2)\n",
    "\n",
    "axes[0].hlines(maxi11, 0, 99, linestyle='dotted')\n",
    "axes[0].hlines(lowMax1, 0, 99, linestyle='dotted')\n",
    "yticks0 = axes[0].get_yticks()\n",
    "yt0 = list(yticks0)\n",
    "yt0.append(maxi11)\n",
    "yt0.append(lowMax1)\n",
    "# yt0.remove(50)\n",
    "yt0.remove(70)\n",
    "axes[0].set_yticks(yt0)\n",
    "\n",
    "axes[1].hlines(maxi21, 0, 99, linestyle='dotted')\n",
    "axes[1].hlines(lowMax2, 0, 99, linestyle='dotted')\n",
    "# axes[1].hlines(min2, 0, 199)\n",
    "yticks1 = axes[1].get_yticks()\n",
    "yt1 = list(yticks1)\n",
    "yt1.append(maxi21)\n",
    "yt1.append(lowMax2)\n",
    "yt1.remove(40)\n",
    "yt1.remove(70)\n",
    "axes[1].set_yticks(yt1)\n",
    "\n",
    "axes[0].yaxis.set_major_formatter(FormatStrFormatter('%0.1f'))\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%0.1f'))\n",
    "\n",
    "axes[0].set_ylim(0, 70)\n",
    "axes[1].set_ylim(0, 70)\n",
    "\n",
    "axes[0].set_xlim(0,99)\n",
    "axes[1].set_xlim(0,99)\n",
    "\n",
    "axes[0].set_title('SGD with momentum')\n",
    "axes[1].set_title('ActiveSGD')\n",
    "axes[0].legend(loc='lower left')\n",
    "axes[1].legend(loc='lower left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7b4d7b0c",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./imagenetsgdtop1.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "bf008164",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fa3593f0bb0>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "optim1 = 'sgd'\n",
    "optim2 = 'activesgd'\n",
    "\n",
    "fig, axes = plt.subplots(1,2, figsize=(12,4), sharex=True)\n",
    "thresh = 1e-4\n",
    "\n",
    "test_acc11=[]\n",
    "test_acc21=[]\n",
    "test_acc15=[]\n",
    "test_acc25=[]\n",
    "train_loss1=[]\n",
    "train_loss2=[]\n",
    "\n",
    "maxi11=maxi21=0\n",
    "maxi15=maxi25=0\n",
    "mini1=mini2=float('inf')\n",
    "for lr in lrs:\n",
    "    optimizer = optim1\n",
    "    if lr<thresh: continue\n",
    "    \n",
    "#     if lr==0.5: continue\n",
    "    \n",
    "    data = df[(df['optim']==optimizer) & (df['lr']==lr)]\n",
    "    test_accs11 = np.array(data.accs1.iloc[0])\n",
    "    test_accs15 = np.array(data.accs5.iloc[0])\n",
    "    train_losses1 = np.array(data.train_losses.iloc[0])\n",
    "    if maxi11<test_accs11.max(): maxi11 = test_accs11.max()\n",
    "    if maxi15<test_accs15.max(): maxi15 = test_accs15.max()\n",
    "    if mini1>train_losses1.min(): mini1 = train_losses1.min()\n",
    "    \n",
    "    if lr==thresh:\n",
    "        lowMax1 = test_accs15.max()\n",
    "    \n",
    "    test_acc11.append(test_accs11)\n",
    "    test_acc15.append(test_accs15)\n",
    "    train_loss1.append(train_losses1)\n",
    "    \n",
    "    axes[0].plot(test_accs15, label=f\"{lr}\", c=lr2c[lr])\n",
    "\n",
    "for lr in lrs:\n",
    "    optimizer = optim2\n",
    "    if lr<thresh: continue\n",
    "    data = df[(df['optim']==optimizer) & (df['lr']==lr)]\n",
    "    test_accs21 = np.array(data.accs1.iloc[0])\n",
    "    test_accs25 = np.array(data.accs5.iloc[0])\n",
    "    train_losses2 = np.array(data.train_losses.iloc[0])\n",
    "    if maxi21<test_accs21.max(): maxi21 = test_accs21.max()\n",
    "    if maxi25<test_accs25.max(): maxi25 = test_accs25.max()\n",
    "    if mini2>train_losses2.min(): mini2 = train_losses2.min()\n",
    "    \n",
    "    if lr==thresh:\n",
    "        lowMax2 = test_accs25.max()\n",
    "    \n",
    "    test_acc21.append(test_accs21)\n",
    "    test_acc25.append(test_accs25)\n",
    "    train_loss2.append(train_losses2)\n",
    "    \n",
    "    axes[1].plot(test_accs25, label=f\"{lr}\", c=lr2c[lr])\n",
    "    \n",
    "test_acc1 = np.array(test_acc15)\n",
    "test_acc2 = np.array(test_acc25)\n",
    "max1 = test_acc1.max(0)\n",
    "max2 = test_acc2.max(0)\n",
    "min1 = test_acc1.min(0)\n",
    "min2 = test_acc2.min(0)\n",
    "\n",
    "axes[0].fill_between(range(70,100), min1[70:], max1[70:], color='red', alpha=.2)\n",
    "axes[1].fill_between(range(70,100), min2[70:], max2[70:], color='red', alpha=0.2)\n",
    "\n",
    "axes[0].hlines(maxi15, 0, 99, linestyle='dotted')\n",
    "axes[0].hlines(lowMax1, 0, 99, linestyle='dotted')\n",
    "yticks0 = axes[0].get_yticks()\n",
    "yt0 = list(yticks0)\n",
    "yt0.append(maxi15)\n",
    "yt0.append(lowMax1)\n",
    "# yt0.remove(50)\n",
    "# yt0.remove(90)\n",
    "axes[0].set_yticks(yt0)\n",
    "\n",
    "axes[1].hlines(maxi25, 0, 99, linestyle='dotted')\n",
    "axes[1].hlines(lowMax2, 0, 99, linestyle='dotted')\n",
    "# axes[1].hlines(min2, 0, 199)\n",
    "yticks1 = axes[1].get_yticks()\n",
    "yt1 = list(yticks1)\n",
    "yt1.append(maxi25)\n",
    "yt1.append(lowMax2)\n",
    "yt1.remove(80)\n",
    "# yt1.remove(90)\n",
    "axes[1].set_yticks(yt1)\n",
    "\n",
    "axes[0].yaxis.set_major_formatter(FormatStrFormatter('%0.1f'))\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%0.1f'))\n",
    "\n",
    "# axes[0].set_ylim(0, 70)\n",
    "# axes[1].set_ylim(0, 70)\n",
    "\n",
    "axes[0].set_xlim(0,99)\n",
    "axes[1].set_xlim(0,99)\n",
    "\n",
    "axes[0].set_title('SGD with momentum')\n",
    "axes[1].set_title('ActiveSGD')\n",
    "axes[0].legend(loc='lower left')\n",
    "axes[1].legend(loc='lower left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "5e5f6e2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./imagenetsgdtop5.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "64f1d370",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fa35b10aa90>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "optim1 = 'sgd'\n",
    "optim2 = 'activesgd'\n",
    "\n",
    "fig, axes = plt.subplots(1,2, figsize=(12,4), sharex=True)\n",
    "thresh = 1e-4\n",
    "\n",
    "test_acc11=[]\n",
    "test_acc21=[]\n",
    "test_acc15=[]\n",
    "test_acc25=[]\n",
    "train_loss1=[]\n",
    "train_loss2=[]\n",
    "\n",
    "maxi11=maxi21=0\n",
    "maxi15=maxi25=0\n",
    "mini1=mini2=float('inf')\n",
    "for lr in lrs:\n",
    "    optimizer = optim1\n",
    "    if lr<thresh: continue\n",
    "    \n",
    "#     if lr==0.5: continue\n",
    "    \n",
    "    data = df[(df['optim']==optimizer) & (df['lr']==lr)]\n",
    "    test_accs11 = np.array(data.accs1.iloc[0])\n",
    "    test_accs15 = np.array(data.accs5.iloc[0])\n",
    "    train_losses1 = np.array(data.train_losses.iloc[0])\n",
    "    if maxi11<test_accs11.max(): maxi11 = test_accs11.max()\n",
    "    if maxi15<test_accs15.max(): maxi15 = test_accs15.max()\n",
    "    if mini1>train_losses1.min(): mini1 = train_losses1.min()\n",
    "    \n",
    "    if lr==thresh:\n",
    "        lowMax1 = test_accs15.max()\n",
    "    \n",
    "    test_acc11.append(test_accs11)\n",
    "    test_acc15.append(test_accs15)\n",
    "    train_loss1.append(train_losses1)\n",
    "    \n",
    "    axes[0].plot(train_losses1, label=f\"{lr}\", c=lr2c[lr])\n",
    "\n",
    "for lr in lrs:\n",
    "    optimizer = optim2\n",
    "    if lr<thresh: continue\n",
    "    data = df[(df['optim']==optimizer) & (df['lr']==lr)]\n",
    "    test_accs21 = np.array(data.accs1.iloc[0])\n",
    "    test_accs25 = np.array(data.accs5.iloc[0])\n",
    "    train_losses2 = np.array(data.train_losses.iloc[0])\n",
    "    if maxi21<test_accs21.max(): maxi21 = test_accs21.max()\n",
    "    if maxi25<test_accs25.max(): maxi25 = test_accs25.max()\n",
    "    if mini2>train_losses2.min(): mini2 = train_losses2.min()\n",
    "    \n",
    "    if lr==thresh:\n",
    "        lowMax2 = test_accs25.max()\n",
    "    \n",
    "    test_acc21.append(test_accs21)\n",
    "    test_acc25.append(test_accs25)\n",
    "    train_loss2.append(train_losses2)\n",
    "    \n",
    "    axes[1].plot(train_losses2, label=f\"{lr}\", c=lr2c[lr])\n",
    "    \n",
    "test_acc1 = np.array(train_loss1)\n",
    "test_acc2 = np.array(train_loss2)\n",
    "max1 = test_acc1.max(0)\n",
    "max2 = test_acc2.max(0)\n",
    "min1 = test_acc1.min(0)\n",
    "min2 = test_acc2.min(0)\n",
    "\n",
    "axes[0].fill_between(range(70,100), min1[70:], max1[70:], color='red', alpha=.2)\n",
    "axes[1].fill_between(range(70,100), min2[70:], max2[70:], color='red', alpha=0.2)\n",
    "\n",
    "axes[0].hlines(mini1, 0, 99, linestyle='dotted')\n",
    "# axes[0].hlines(lowMax1, 0, 99, linestyle='dotted')\n",
    "yticks0 = axes[0].get_yticks()\n",
    "yt0 = list(yticks0)\n",
    "yt0.append(mini1)\n",
    "# yt0.append(lowMax1)\n",
    "yt0.remove(1)\n",
    "# yt0.remove(90)\n",
    "axes[0].set_yticks(yt0)\n",
    "\n",
    "axes[1].hlines(mini2, 0, 99, linestyle='dotted')\n",
    "# axes[1].hlines(lowMax2, 0, 99, linestyle='dotted')\n",
    "# axes[1].hlines(min2, 0, 199)\n",
    "yticks1 = axes[1].get_yticks()\n",
    "yt1 = list(yticks1)\n",
    "yt1.append(mini2)\n",
    "# yt1.append(lowMax2)\n",
    "yt1.remove(1)\n",
    "# yt1.remove(90)\n",
    "axes[1].set_yticks(yt1)\n",
    "\n",
    "axes[0].yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%0.2f'))\n",
    "\n",
    "axes[0].set_ylim(1, 7)\n",
    "axes[1].set_ylim(1, 7)\n",
    "\n",
    "axes[0].set_xlim(0,99)\n",
    "axes[1].set_xlim(0,99)\n",
    "\n",
    "axes[0].set_title('SGD with momentum')\n",
    "axes[1].set_title('ActiveSGD')\n",
    "axes[0].legend(loc='lower left')\n",
    "axes[1].legend(loc='lower left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "a82edf1e",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./imagenetsgdtrain.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> supplementary material/code/ImageNet/non-adaptive/optimizers/ActiveAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveAdam(Optimizer):


    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, lrHigh=.2, lrLow=.5, delr=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize, delr=delr)
        super(ActiveAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)



                # Perform stepweight decay
                if group['delr']:
                    p.mul_(1 - group['weight_decay'])
                else:
                    p.mul_(1 - group['lr'] * group['weight_decay'])


                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']

                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)


                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_sq.sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                # Correction
                exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])

                exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])


                step_size = group['lr']

                p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    # print(f"epoch complete. cumm: {cumm}")
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    



        return loss


==> supplementary material/code/ImageNet/non-adaptive/optimizers/ActiveBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class ActiveBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True, lrHigh=.2, lrLow=.5 ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps, stepSize=stepSize,
                        lrHigh=lrHigh, lrLow=lrLow,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(ActiveBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(ActiveBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                
                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)


                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1 * state['gai']
                    p.data -= step_size * (exp_avg / denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1 * state['gai']

                        p.data -= step_size * (exp_avg / denom)

                    else: # perform SGD style update
                        # p.data.add_( -group['lr']* state['gai'], exp_avg)
                        p.data -= group['lr'] * state['gai'] * exp_avg
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

        return loss


==> supplementary material/code/ImageNet/non-adaptive/optimizers/ActiveRAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveRAdam(Optimizer):
    r"""Implements AdamW algorithm.

    The original Adam algorithm was proposed in `Adam: A Method for Stochastic Optimization`_.
    The AdamW variant was proposed in `Decoupled Weight Decay Regularization`_.

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay coefficient (default: 1e-2)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)

    .. _Adam\: A Method for Stochastic Optimization:
        https://arxiv.org/abs/1412.6980
    .. _Decoupled Weight Decay Regularization:
        https://arxiv.org/abs/1711.05101
    .. _On the Convergence of Adam and Beyond:
        https://openreview.net/forum?id=ryQu7f-RZ
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=1e-2, amsgrad=False, lrHigh=.2, lrLow=.5):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(ActiveRAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveRAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)
#                 print('step', state['step'], 'cumm', state['cumm'], 'grad', p.grad.item())




                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
#                 print('exp_avg',state['exp_avg'])
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # Decay the first and second moment running average coefficient
#                 exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)
#                 print('exp_avg',state['exp_avg'])
#                 exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)

                # RAdam Start1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size
                # RAdam End1

                # Perform stepweight decay
                p.mul_(1 - group['lr'] * group['weight_decay'])

                # more conservative since it's an approximated value
                if N_sma >= 5:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
#                     p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                    p -= step_size*state['gai']*(exp_avg/denom)
                else:
#                     p_data_fp32.add_(-step_size, exp_avg)
                    p -= step_size*state['gai']*exp_avg

#                 # Correction
#                 exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])
# #                 print('exp_avgCorr',exp_avgCorr)
#                 exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])

#                 step_size = group['lr'] / bias_correction1
#                 step_size = group['lr']
#                 gai = state['gai']
#                 numer = exp_avg.mul(state['gai'])
#                 numer = exp_avg * gai
#                 print(numer, ' equals ', exp_avg, gai, state['gai'])
#                 p.addcdiv_(numer, denom, value=-step_size)
#                 p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)



        return loss


==> supplementary material/code/ImageNet/non-adaptive/optimizers/ActiveSGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class ActiveSGD(Optimizer):

    def __init__(self, params, stepSize, lr=required, momentum=0.9, dampening=0,
                 weight_decay=0, nesterov=False, lrLow=0.9, lrHigh=0.1):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, stepSize=stepSize, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov,
                        lrLow=0.9, lrHigh=0.1)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(ActiveSGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveSGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']
            lrLow = group['lrLow']
            lrHigh = group['lrHigh']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    # d_p = d_p.add(p, alpha=weight_decay)
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                
                param_state = self.state[p]
                # State initialization
                if len(param_state) == 0:
                    param_state['step'] = 0

                    param_state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                    buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()

                else:
                    buf = param_state['momentum_buffer']
                    buf.mul_(momentum).add_(d_p, alpha=1 - dampening)

                # Accumulate gradients for the epoch
                param_state['cumm']+=(p.grad)

                param_state['step'] += 1

                if nesterov:
                    d_p = d_p.add(buf, alpha=momentum)
                else:
                    d_p = buf

                # p.add_(d_p, alpha=-group['lr'])
                # parameter update
                p -= group['lr']*param_state['gai']*d_p


                # SetLR if i>0
                if param_state['step']/group['stepSize'] > 1 and param_state['step']%group['stepSize']==0:
                    tmp2 = param_state['gradOld'].clone()##could be eliminated
                    tmp3 = param_state['cumm'].clone()##could be eliminated
                    tmp5 = param_state['gai'].clone()##may be the one that needs cloning

                    param_state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = param_state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if param_state['step']%group['stepSize']==0:
                    cumm = param_state['cumm']
                    param_state['gradOld'] = cumm.clone()
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)


        return loss

==> supplementary material/code/ImageNet/non-adaptive/optimizers/AdaBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class AdaBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdaBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(AdaBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var'] 

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1
                    p.data.addcdiv_(-step_size, exp_avg, denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1

                        p.data.addcdiv_(-step_size, exp_avg, denom)

                    else: # perform SGD style update
                        p.data.add_( -group['lr'], exp_avg)

        return loss


==> supplementary material/code/ImageNet/non-adaptive/optimizers/RAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class RAdam(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(RAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                state['step'] += 1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size

                if group['weight_decay'] != 0:
                    p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)

                # more conservative since it's an approximated value
                if N_sma >= 5:                    
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
                    p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                else:
                    p_data_fp32.add_(-step_size, exp_avg)

                p.data.copy_(p_data_fp32)

        return loss

class RAdam_4step(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0, update_all=False, additional_four=False):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.update_all = update_all # whether update the first 4 steps
        self.additional_four = additional_four # whether use additional 4 steps for SGD
        self.buffer = [[None, None] for ind in range(10)]
        super(RAdam_4step, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam_4step, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam_4step does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = -4 if self.additional_four else 0 #since this exp requires exactly 4 step, it is hard coded 
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                if state['step'] > 0:

                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    buffered = self.buffer[int(state_step % 10)]
                    if state_step == buffered[0]:
                        step_size = buffered[1]
                    else:
                        buffered[0] = state_step
                        beta2_t = beta2 ** state['step']

                        if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                            N_sma_max = 2 / (1 - beta2) - 1
                            N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                            step_size = group['lr'] * math.sqrt((N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state_step)
                        elif  self.update_all:
                            step_size = group['lr'] / (1 - beta1 ** state_step)
                        else:
                            step_size = 0
                        buffered[1] = step_size

                    if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)).add_(group['eps'])
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                    elif self.update_all:
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)) 
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                else:
                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    if group['weight_decay'] != 0:
                        p_data_fp32.add_(-group['weight_decay'] * 0.1, p_data_fp32)

                    step_size = 0.1 / (1 - beta1 ** state_step)
                    p_data_fp32.add_(-step_size, exp_avg)
                    p.data.copy_(p_data_fp32)

        return loss

==> supplementary material/code/ImageNet/non-adaptive/optimizers/SGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class SGD(Optimizer):
    r"""Implements stochastic gradient descent (optionally with momentum).
    Nesterov momentum is based on the formula from
    `On the importance of initialization and momentum in deep learning`__.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
        momentum (float, optional): momentum factor (default: 0)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        dampening (float, optional): dampening for momentum (default: 0)
        nesterov (bool, optional): enables Nesterov momentum (default: False)
    Example:
        >>> optimizer = torch.optim.SGD(model.parameters(), lr=0.1, momentum=0.9)
        >>> optimizer.zero_grad()
        >>> loss_fn(model(input), target).backward()
        >>> optimizer.step()
    __ http://www.cs.toronto.edu/%7Ehinton/absps/momentum.pdf
    .. note::
        The implementation of SGD with Momentum/Nesterov subtly differs from
        Sutskever et. al. and implementations in some other frameworks.
        Considering the specific case of Momentum, the update can be written as
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + g_{t+1}, \\
                p_{t+1} & = p_{t} - \text{lr} * v_{t+1},
            \end{aligned}
        where :math:`p`, :math:`g`, :math:`v` and :math:`\mu` denote the 
        parameters, gradient, velocity, and momentum respectively.
        This is in contrast to Sutskever et. al. and
        other frameworks which employ an update of the form
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + \text{lr} * g_{t+1}, \\
                p_{t+1} & = p_{t} - v_{t+1}.
            \end{aligned}
        The Nesterov version is analogously modified.
    """

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(SGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                if momentum != 0:
                    param_state = self.state[p]
                    if 'momentum_buffer' not in param_state:
                        buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                    else:
                        buf = param_state['momentum_buffer']
                        buf.mul_(momentum).add_(d_p, alpha=1 - dampening)
                    if nesterov:
                        d_p = d_p.add(buf, alpha=momentum)
                    else:
                        d_p = buf

                p.add_(d_p, alpha=-group['lr'])

        return loss

==> supplementary material/code/ImageNet/non-adaptive/sgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:4         
#SBATCH --tasks-per-node=4  
#SBATCH --cpus-per-task=4
#SBATCH --mem=32G      
#SBATCH --time=0-11:59
#SBATCH --output=sgd-%A-%a.out

cd $SLURM_TMPDIR
module load python
virtualenv -q --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision tqdm --no-index -q

echo "r$SLURM_NODEID modules installed successfully: num cpus $SLURM_CPUS_ON_NODE"

squeue -h -j $SLURM_JOB_ID -o %L
tar -xf $SCRATCH/imagenet_object_localization_patched2019.tar.gz -C $SLURM_TMPDIR ILSVRC/Data/CLS-LOC/train ILSVRC/Data/CLS-LOC/val
echo "r$SLURM_NODEID master: train/val extracted"
squeue -h -j $SLURM_JOB_ID -o %L

cd $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val
cp $project/valprep.sh $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val
chmod +x $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val/valprep.sh
$SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val/valprep.sh
echo "r$SLURM_NODEID valprep.sh done!"
squeue -h -j $SLURM_JOB_ID -o %L
rm $SLURM_TMPDIR/ILSVRC/Data/CLS-LOC/val/valprep.sh

cd $project/soat/imagenet0

export OMP_NUM_THREADS=4

python -m torch.distributed.run --nnodes=1 --nproc_per_node=4 test.py --lr $SLURM_ARRAY_TASK_ID --optim sgd --seed 42



==> supplementary material/code/ImageNet/non-adaptive/test.py <==
import os
import time
import datetime
from tqdm import tqdm
import torch
import torch.nn as nn
import numpy as np

import torchvision
import torchvision.transforms as transforms
from torchvision.datasets import ImageFolder
from torch.utils.data import DataLoader

import torch.distributed as dist
import torch.utils.data.distributed
import torch.backends.cudnn as cudnn
import torch.multiprocessing as mp
import random
import argparse
from torch.optim import AdamW
from optimizers.ActiveAdam import ActiveAdam
from optimizers.ActiveRAdam import ActiveRAdam
from optimizers.ActiveBelief import ActiveBelief
from optimizers.AdaBelief import AdaBelief
from optimizers.RAdam import RAdam
from optimizers.ActiveSGD import ActiveSGD
from optimizers.SGD import SGD

from pathlib import Path
import json
import subprocess
from torch.distributed.elastic.multiprocessing.errors import record

import warnings
warnings.filterwarnings("ignore")

print('Imports successful!!!')

# model_names = sorted(name for name in models.__dict__
#     if name.islower() and not name.startswith("__")
#     and callable(models.__dict__[name]))

parser = argparse.ArgumentParser(description='PyTorch Elastic Training')
# parser.add_argument('data', metavar='DIR',
#                     help='path to dataset')
parser.add_argument('--model_size', default=18, type=int,
                    help=' (default: resnet18)')
parser.add_argument('-j', '--workers', default=4, type=int, metavar='N',
                    help='number of data loading workers (default: 4)')
parser.add_argument('--epochs', default=100, type=int, metavar='N',
                    help='number of total epochs to run')
parser.add_argument('--start-epoch', default=0, type=int, metavar='N',
                    help='manual epoch number (useful on restarts)')
parser.add_argument('-b', '--batch_size', default=256, type=int,
                    metavar='N',
                    help='mini-batch size (default: 256), this is the total '
                         'batch size of all GPUs on the current node when '
                         'using Data Parallel or Distributed Data Parallel')
# parser.add_argument('--decay_epoch', default=30, type=int, metavar='N',
#                     help='multiple of epochs to decay LR')
parser.add_argument('--when', nargs='+', type=int, default=[70,80])
parser.add_argument('--optim', default='activeadam', help='ActiveRAdam, Adam, RAdam, AdaBelief, ActiveBelief')
parser.add_argument('--lr', '--learning-rate', default=1, type=int,
                    metavar='LR', help='initial learning rate', dest='lr')
parser.add_argument('--lr_gamma', default=0.1, type=float, metavar='N', help='learning rate decay factor')

parser.add_argument('--wd', '--weight_decay', default=-1, type=int,
                    metavar='W', help='weight decay (default: 0)',
                    dest='weight_decay')
parser.add_argument('--world-size', default=-1, type=int,
                    help='number of nodes for distributed training')
parser.add_argument('--print_freq', default=500, type=int, help='')

parser.add_argument('--dist-url', default='tcp://224.66.41.62:23456', type=str,
                    help='url used to set up distributed training')
parser.add_argument('--dist-backend', default='nccl', type=str,
                    help='distributed backend')
parser.add_argument('--seed', default=42, type=int,
                    help='seed for initializing training. ')
parser.add_argument('--tol_minutes', default=30, type=int,
                    help='Minutes below which the job will be cancelled and another submitted')
# parser.add_argument('--gpu', default=None, type=int,
#                     help='GPU id to use.')
# parser.add_argument('--multiprocessing-distributed', action='store_true',
#                     help='Use multi-processing distributed training to launch '
#                          'N processes per node, which has N GPUs. This is the '
#                          'fastest way to use PyTorch for either single node or '
#                          'multi node data parallel training')
@record
def main():
    args = parser.parse_args()

    tmp = os.environ.get('SLURM_TMPDIR')
    print('node:', os.environ.get('SLURM_NODEID'), ':\n' ,os.listdir(tmp))

    projectddp = Path(os.environ.get('project'))/'soat'/'imagenet0'
    pathLog = projectddp/'logs'
    checkpointDir = projectddp/'checkpoints'

    random.seed(args.seed)
    torch.manual_seed(args.seed)
    cudnn.deterministic = True
    cudnn.benchmark = True

    ngpus_per_node = torch.cuda.device_count()

    torch.distributed.init_process_group(backend='nccl',
                                     init_method='env://',
                                     timeout=datetime.timedelta(0, 1800))

    rank = int(os.environ['LOCAL_RANK'])
    
    if rank==0:
        if not pathLog.exists():
            pathLog.mkdir()
        print(f"=> creating model resnet{args.model_size}")

    if int(args.model_size)==18:
        model = torchvision.models.resnet.resnet18(pretrained=False)
    elif int(args.model_size)==34:
        model = torchvision.models.resnet.resnet34(pretrained=False)
    elif int(args.model_size)==50:
        model = torchvision.models.resnet.resnet50(pretrained=False)

    torch.cuda.set_device(rank)

    lrList = [
        1e-5,
        5e-5,
        1e-4,
        5e-4,
        1e-3,
        5e-3,
        1e-2,
        5e-2,
        1e-1,
        5e-1,
        1.,
    ]
    lridx = int(args.lr)
    args.lr = lrList[lridx]

    args.weight_decay = 0
    # # batch_size list
    # bsList = [
    #     32,
    #     64,
    #     128,
    #     256,
    #     512,
    #     1024,
    #     2048,
    #     2048*2,
    #     2048*4,
    #     # 2048*8,
    # ]
    # bsidx = args.batch_size
    # args.batch_size = bsList[args.batch_size]

    bs = int(args.batch_size / ngpus_per_node)
    args.workers = int((args.workers + ngpus_per_node - 1) / ngpus_per_node)

    # OMP_NUM_THREADS = os.environ.get('OMP_NUM_THREADS')
    # print(f'num_workers: {args.workers}, OMP_NUM_THREADS: {OMP_NUM_THREADS}')

    # os.environ['OMP_NUM_THREADS'] = str(args.workers)
    # OMP_NUM_THREADS = os.environ.get('OMP_NUM_THREADS')
    # print(f'OMP_NUM_THREADS: {OMP_NUM_THREADS}')
    
    model = model.cuda(rank)
    model = torch.nn.parallel.DistributedDataParallel(model,
                                                  device_ids=[rank],
                                                  output_device=rank)   
    # define loss function (criterion) and optimizer
    criterion = nn.CrossEntropyLoss().cuda(rank)

    
    # Data loading code
    normalize = torchvision.transforms.Normalize(mean=[0.485, 0.456, 0.406],
                                        std=[0.229, 0.224, 0.225])
    transform_train = transforms.Compose([
        transforms.RandomResizedCrop(224),
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        normalize])
    transform_val = transforms.Compose([                                            
        transforms.Resize(256),
        transforms.CenterCrop(224),
        transforms.ToTensor(),
        normalize])

    datadir = os.path.join(tmp, 'ILSVRC/Data/CLS-LOC/')
    traindir = os.path.join(datadir, 'train')
    valdir = os.path.join(datadir, 'val')

    dataset_train = ImageFolder(traindir, transform_train)
    dataset_valid = ImageFolder(valdir, transform_val)

    train_sampler = torch.utils.data.distributed.DistributedSampler(dataset_train, seed=args.seed)

    def seed_worker(worker_id):
        worker_seed = torch.initial_seed() % 2**32
        np.random.seed(worker_seed)
        random.seed(worker_seed)

    g = torch.Generator()
    g.manual_seed(0)
    train_loader = DataLoader(dataset_train, batch_size=bs, shuffle=(train_sampler is None),
                            worker_init_fn=seed_worker, generator=g, sampler=train_sampler,
                            num_workers=args.workers, pin_memory=True)
    val_loader = DataLoader(dataset_valid, batch_size=bs, shuffle=False,
                            num_workers=args.workers, pin_memory=True)
    # train_loader = torch.utils.data.DataLoader(
    #     dataset_train, batch_size=bs, shuffle=(train_sampler is None),
    #     num_workers=args.workers, pin_memory=True, sampler=train_sampler)   

    # val_loader = torch.utils.data.DataLoader(
    #     dataset_valid,
    #     batch_size=bs, shuffle=False,
    #     num_workers=args.workers, pin_memory=True)
    
    stepSize = len(train_loader)

    # if args.weight_decay==-1:
    #     args.weight_decay = 1e-2/args.lr
    # print(args.weight_decay)
    args.optim = args.optim.lower()

    fName = f'{args.optim}_{args.lr}_{args.weight_decay}_{args.batch_size}_{args.seed}'
    if rank==0:
        print(f'len trainloader: {stepSize}')
        print(fName) 

    if args.optim == 'adamw':
        optimizer = AdamW(model.parameters(), args.lr,
                                    weight_decay=args.weight_decay)
    elif args.optim == 'sgd':
        optimizer = SGD(model.parameters(), args.lr, momentum=.9,
                         weight_decay=args.weight_decay)

    elif args.optim == 'radam':
        optimizer = RAdam(model.parameters(), args.lr,
                          weight_decay=args.weight_decay)
    elif args.optim == 'adabelief':
        optimizer = AdaBelief(model.parameters(), args.lr,
                          weight_decay=args.weight_decay) 

    elif args.optim == 'activeadamcons':
        print(f'lrLow={args.lrLow}, lrHigh={args.lrHigh}')
        optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=args.lrLow, lrHigh=args.lrHigh)

    elif args.optim == 'activesgd':
        optimizer = ActiveSGD(model.parameters(), stepSize, args.lr, 
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeadam':
        optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeradam':
        optimizer = ActiveRAdam(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activebelief':
        optimizer = ActiveBelief(model.parameters(), stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    else:
        print('optim not implemented')
 
    if rank==0:
        print(optimizer)

    accs1=[]
    accs5=[]
    train_losses=[]
    best_acc=0
    '''
    load checkpoint
    '''
    if (checkpointDir/f'{fName}.pt').exists():
        if rank==0:
            print(f'loading checkpoint {fName}')
        checkpoint = torch.load(checkpointDir/f'{fName}.pt')
        model.load_state_dict(checkpoint['model_state_dict'])
        optimizer.load_state_dict(checkpoint['optimizer_state_dict'])

        start_epoch = checkpoint['epoch'] + 1
        train_losses = checkpoint['train_losses']
        accs1 = checkpoint['accs1']
        accs5 = checkpoint['accs5']
        best_acc = checkpoint['best_acc']
    else:
        start_epoch = 0
    torch.distributed.barrier()

    if start_epoch>=(args.epochs): quit()

    if rank==0: print(f'Starting epoch {start_epoch}')
    for epoch in range(start_epoch, args.epochs):

        ################# resubmit job if no time left
        jid = os.environ['SLURM_JOB_ID']
        output = subprocess.run(["squeue", "-h", "-j", jid, "-o", "%L"], capture_output=True, text=True)
        minutes = time_calculator(output.stdout)
        if rank==0: print(f'{minutes} minutes left in the job')
        if minutes<args.tol_minutes:
            if rank==0:
                print('No time left!!!')
                output = subprocess.call(["sbatch", "--array", f"{lridx}", f"{args.optim}.sh"])

            quit()
            print('still running!!!!')
        #################
        start = time.time()
        train_sampler.set_epoch(epoch)

        adjust_learning_rate(optimizer, epoch, args.when, gamma=args.lr_gamma)
        # train for one epoch
        loss = train(train_loader, model, criterion, optimizer, epoch, rank, args)
        # evaluate on validation set
        acc1, acc5 = validate(val_loader, model, criterion, rank, args)
        acc1, acc5, loss = acc1.item(), acc5.item(), loss.item()

        end = time.time()

        if rank==0:
            print(f'acc{epoch}:{acc1}')
            print(f'time: {end-start}\n')
        if acc1>best_acc and rank==0: 
            best_acc=acc1
            print(f'best acc: {best_acc}\n\n')

        accs1.append(acc1)
        accs5.append(acc5)
        train_losses.append(loss)
        
        if rank==0:
            torch.save({
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'train_losses': train_losses,
                'accs1': accs1,
                'accs5': accs5,
                'best_acc': best_acc,
                }, checkpointDir/f'{fName}.pt')

            log = {
                'train_losses': train_losses,
                "accs1": accs1,
                'accs5': accs5,
                'epoch_time': end - start,
                'epochs': list(range(epoch+1)),
            }
            with open(pathLog/f'{fName}.json', 'w') as fp:
                json.dump(log, fp)

        torch.distributed.barrier()
    # print(f'Total time: {time.time()-start}')
    
def train(train_loader, model, criterion, optimizer, epoch, rank, args):
    batch_time = AverageMeter('Time', ':6.3f')
    data_time = AverageMeter('Data', ':6.3f')
    losses = AverageMeter('Loss', ':.4e')
    if rank==0:
        pbar = tqdm(total=len(train_loader))
    # progress = ProgressMeter(
    #     len(train_loader),
    #     [losses],
    #     prefix="Epoch: [{}]".format(epoch))
    # switch to train mode
    model.train()


    for i, (images, target) in enumerate(train_loader):
        images = images.cuda(rank, non_blocking=True)
        target = target.cuda(rank, non_blocking=True)

        # compute output
        output = model(images)
        loss = criterion(output, target) 

        losses.update(loss.detach(), images.size(0))

        # compute gradient and do SGD step
        optimizer.zero_grad()
        loss.backward()
        optimizer.step()
        if i % args.print_freq == 0 and rank==0:
            pbar.update(i)
        # optimStep = optimizer.state_dict()['state'][0]['step']
        # print(f'optimStep: {optimStep}:{i+1}')

    return losses.avg

def validate(val_loader, model, criterion, rank, args):

    top1 = AverageMeter('Acc@1', ':6.2f')
    top5 = AverageMeter('Acc@5', ':6.2f')
    if rank==0:
        pbar = tqdm(total=len(val_loader))
    # progress = ProgressMeter(
    #     len(val_loader),
    #     [top1, top5],
    #     prefix='Test: ')
    # switch to evaluate mode
    model.eval()

    with torch.no_grad():

        for i, (images, target) in enumerate(val_loader):
            
            images = images.cuda(rank, non_blocking=True)
            target = target.cuda(rank, non_blocking=True)

            # compute output
            output = model(images)

            # measure accuracy
            acc1, acc5 = accuracy(output, target, topk=(1, 5))

            top1.update(acc1[0], images.size(0))
            top5.update(acc5[0], images.size(0))
            if i % args.print_freq == 0 and rank==0:
                pbar.update(i)

    return top1.avg*100, top5.avg*100

def adjust_learning_rate(optimizer, epoch, when=[70,80], gamma=0.1):
    # if epoch % step_size==0 and epoch>0:
    if epoch in when:
        print(f'lr decayed at epoch {epoch}')
        for param_group in optimizer.param_groups:
            param_group['lr'] *= gamma

class AverageMeter(object):
    """Computes and stores the average and current value"""
    def __init__(self, name, fmt=':f'):
        self.name = name
        self.fmt = fmt
        self.reset()

    def reset(self):
        self.val = 0
        self.avg = 0
        self.sum = 0
        self.count = 0

    def update(self, val, n=1):
        self.val = val
        self.sum += val * n
        self.count += n
        self.avg = self.sum / self.count

    def __str__(self):
        fmtstr = '{name} {val' + self.fmt + '} ({avg' + self.fmt + '})'
        return fmtstr.format(**self.__dict__)


def accuracy(output, target, topk=(1,)):
    """Computes the accuracy over the k top predictions for the specified values of k"""
    with torch.no_grad():
        maxk = max(topk)
        batch_size = target.size(0)

        _, pred = output.topk(maxk, 1, True, True)
        pred = pred.t()
        correct = pred.eq(target.view(1, -1).expand_as(pred))

        res = []
        for k in topk:
            correct_k = correct[:k].reshape(-1).float().sum(0, keepdim=True)
            res.append(correct_k.div_(batch_size))
        return res

def time_calculator(s):
    day=hour=minute=0
    if '-' in s:
        day = int(s.split('-')[0])
        s = (s.split('-')[1])
    s = s.split(':')

    if len(s)==3:
        hour = int(s[0])
        minute = int(s[1])
    elif len(s)==2:
        minute = int(s[0])
    total_time = 24*60*day + 60*hour + minute
    return total_time

# class ProgressMeter(object):
#     def __init__(self, num_batches, meters, prefix=""):
#         self.batch_fmtstr = self._get_batch_fmtstr(num_batches)
#         self.meters = meters
#         self.prefix = prefix

#     def display(self, batch):
#         entries = [self.prefix + self.batch_fmtstr.format(batch)]
#         entries += [str(meter) for meter in self.meters]
#         print('\t'.join(entries))

#     def _get_batch_fmtstr(self, num_batches):
#         num_digits = len(str(num_batches // 1))
#         fmt = '{:' + str(num_digits) + 'd}'
#         return '[' + fmt + '/' + fmt.format(num_batches) + ']'

if __name__=='__main__':
   main()

==> supplementary material/code/PASCAL VOC/activeadam.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:1          # Request 2 GPU "generic resources”.
#SBATCH --tasks-per-node=1   # Request 1 process per GPU. You will get 1 CPU per process by default. Request more CPUs with the "cpus-per-task" parameter to enable multiple data-loader workers to load data in parallel.
#SBATCH --cpus-per-task=4
#SBATCH --mem=32G      
#SBATCH --time=0-3:00
#SBATCH --output=activeadam-%A-%a.out

cd $project/soat/voc
cp $SCRATCH/VOCtrainval_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtest_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtrainval_11-May-2012.tar $SLURM_TMPDIR

tar -xf $SLURM_TMPDIR/VOCtrainval_06-Nov-2007.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtrainval_11-May-2012.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtest_06-Nov-2007.tar -C $SLURM_TMPDIR

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision pycocotools --no-index
 
export OMP_NUM_THREADS=4 

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim activeadam --seed 42

==> supplementary material/code/PASCAL VOC/activesgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:1          # Request 2 GPU "generic resources”.
#SBATCH --tasks-per-node=1   # Request 1 process per GPU. You will get 1 CPU per process by default. Request more CPUs with the "cpus-per-task" parameter to enable multiple data-loader workers to load data in parallel.
#SBATCH --cpus-per-task=4
#SBATCH --mem=32G      
#SBATCH --time=0-3:00
#SBATCH --output=activesgd-%A-%a.out

cd $project/soat/voc
cp $SCRATCH/VOCtrainval_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtest_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtrainval_11-May-2012.tar $SLURM_TMPDIR

tar -xf $SLURM_TMPDIR/VOCtrainval_06-Nov-2007.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtrainval_11-May-2012.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtest_06-Nov-2007.tar -C $SLURM_TMPDIR

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision pycocotools --no-index
 
export OMP_NUM_THREADS=4 

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim activesgd --seed 42

==> supplementary material/code/PASCAL VOC/adamw.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:1          # Request 2 GPU "generic resources”.
#SBATCH --tasks-per-node=1   # Request 1 process per GPU. You will get 1 CPU per process by default. Request more CPUs with the "cpus-per-task" parameter to enable multiple data-loader workers to load data in parallel.
#SBATCH --cpus-per-task=4
#SBATCH --mem=32G      
#SBATCH --time=0-3:00
#SBATCH --output=adamw-%A-%a.out

cd $project/soat/voc
cp $SCRATCH/VOCtrainval_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtest_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtrainval_11-May-2012.tar $SLURM_TMPDIR

tar -xf $SLURM_TMPDIR/VOCtrainval_06-Nov-2007.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtrainval_11-May-2012.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtest_06-Nov-2007.tar -C $SLURM_TMPDIR

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision pycocotools --no-index
 
export OMP_NUM_THREADS=4 

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim adamw --seed 42

==> supplementary material/code/PASCAL VOC/main.py <==
import os
import time
import datetime

import torch
# import torch.nn as nn
import torch.optim as optim

from references.detection import coco_eval
from references.detection import utils
from references.detection import transforms as T

from references.detection.engine import train_one_epoch, evaluate

import torchvision as tv
# import torchvision.transforms as transforms
# from torchvision.datasets import CIFAR10, CIFAR100
import torchvision.models as models
from torch.utils.data import DataLoader

import torch.distributed as dist
import torch.utils.data.distributed
import torch.backends.cudnn as cudnn
import torch.multiprocessing as mp
import random
import argparse
from torch.optim import AdamW
# from models.resnet import *
from optimizers.ActiveAdam import ActiveAdam
from optimizers.ActiveRAdam import ActiveRAdam
from optimizers.ActiveBelief import ActiveBelief
from optimizers.AdaBelief import AdaBelief
from optimizers.RAdam import RAdam
from optimizers.ActiveSGD import ActiveSGD
from optimizers.SGD import SGD
import math
import numpy as np
from pathlib import Path
import json
import subprocess
from torch.distributed.elastic.multiprocessing.errors import record
print('imports successful!!!')

parser = argparse.ArgumentParser(description='PyTorch Elastic Training')
# parser.add_argument('data', metavar='DIR',
#                     help='path to dataset')
# parser.add_argument('-a', '--arch', metavar='ARCH', default='resnet18',
#                     help=' (default: resnet18)')
parser.add_argument('-j', '--workers', default=1, type=int, metavar='N',
                    help='number of data loading workers (default: 4)')
parser.add_argument('--epochs', default=20, type=int, metavar='N',
                    help='number of total epochs to run')
parser.add_argument('--start-epoch', default=0, type=int, metavar='N',
                    help='manual epoch number (useful on restarts)')
parser.add_argument('-b', '--batch_size', default=2, type=int,
                    metavar='N',
                    help='mini-batch size (default: 256), this is the total '
                         'batch size of all GPUs on the current node when '
                         'using Data Parallel or Distributed Data Parallel')
parser.add_argument('--decay_epoch', default=3, type=int, metavar='N',
                    help='multiple of epochs to decay LR')
parser.add_argument('--optim', default='ActiveAdam', help='ActiveRAdam, Adam, RAdam, AdaBelief, ActiveBelief')
parser.add_argument('--lr', '--learning-rate', default=0, type=int,
                    metavar='LR', help='initial learning rate', dest='lr')
parser.add_argument('--lr_gamma', default=0.1, type=float, metavar='N', help='learning rate decay factor')

parser.add_argument('--wd', '--weight-decay', default=1e-4, type=float,
                    metavar='W', help='weight decay (default: 0)',
                    dest='weight_decay')
parser.add_argument('--world-size', default=-1, type=int,
                    help='number of nodes for distributed training')

parser.add_argument('--dist-url', default='tcp://224.66.41.62:23456', type=str,
                    help='url used to set up distributed training')
parser.add_argument('--dist-backend', default='nccl', type=str,
                    help='distributed backend')
parser.add_argument('--seed', default=42, type=int,
                    help='seed for initializing training. ')
parser.add_argument('--tol_minutes', default=90, type=int,
                    help='Minutes below which the job will be cancelled and another submitted')
@record
def main():
    args = parser.parse_args()

    projectddp = Path(os.environ.get('project'))/'soat/voc'
    pathLog = projectddp/'logs'

    tmp = Path(os.environ.get('SLURM_TMPDIR'))
    print(tmp)
    checkpointDir = Path(os.environ.get('SCRATCH'))/'checkpoints_voc'

    random.seed(args.seed)
    torch.manual_seed(args.seed)
    cudnn.deterministic = True
    cudnn.benchmark = False
 
    # ngpus_per_node = torch.cuda.device_count()

    # torch.distributed.init_process_group(backend='nccl',
    #                                  init_method='env://',
    #                                  timeout=datetime.timedelta(0, 1800))

    # rank = int(os.environ['LOCAL_RANK'])
    # torch.cuda.set_device(rank)
    # if rank==0:
    #     if not pathLog.exists():
    #         pathLog.mkdir()
    # batch_size list
    lrList = [
        5e-2,
        1e-2,
        5e-3,
        1e-3,
        5e-4,
        1e-4,
        5e-5,
        1e-5,
        5e-6,
        1e-6,
    ]
    lridx = int(args.lr)
    args.lr = lrList[lridx]
 
    # bs = int(args.batch_size / ngpus_per_node)
    bs = args.batch_size
    # args.workers = int((args.workers + ngpus_per_node - 1) / ngpus_per_node)

    train_transforms = T.Compose([T.RandomHorizontalFlip()])
     


    ds1 = VOCDataset(root=tmp, transforms=train_transforms, split='trainval', year='2012')
    ds2 = VOCDataset(root=tmp, transforms=train_transforms, split='trainval', year='2007')
    trainset = torch.utils.data.ConcatDataset([ds1,ds2])
    print(f'length trainset: {len(trainset)}')

    validset = VOCDataset(root=tmp, transforms=None, split='test', year='2007')

    # train_sampler = torch.utils.data.distributed.DistributedSampler(trainset, seed=args.seed)
    def seed_worker(worker_id):
        worker_seed = torch.initial_seed() % 2**32
        np.random.seed(worker_seed)
        random.seed(worker_seed)

    g = torch.Generator()
    g.manual_seed(0)

    train_loader = torch.utils.data.DataLoader(
                    trainset, batch_size=bs, shuffle=True, 
                    worker_init_fn=seed_worker, generator=g,
                    num_workers=args.workers,
                    collate_fn=utils.collate_fn)
    valid_loader = torch.utils.data.DataLoader(
                    validset, batch_size=bs, shuffle=False, 
                    num_workers=args.workers,
                    collate_fn=utils.collate_fn)

    model = tv.models.detection.fasterrcnn_resnet50_fpn(pretrained=False, pretrained_backbone=True,
                                                        progress=False, num_classes=21).cuda()
    # model = model.cuda(rank)
    # model = torch.nn.parallel.DistributedDataParallel(model,
    #                                               device_ids=[rank],
    #                                               output_device=rank) 
    params = [p for p in model.parameters() if p.requires_grad]
    stepSize = len(train_loader)
    args.optim = args.optim.lower()
    fName = f'{args.optim}_{args.lr}_{args.batch_size}_{args.weight_decay}_{args.seed}'
    # if rank==0:
    print(f'len trainloader: {stepSize}')
    print(fName) 

    if args.optim == 'adamw':
        optimizer = AdamW(params, args.lr,
                                    weight_decay=args.weight_decay)
    elif args.optim == 'sgd':
        optimizer = SGD(params, args.lr, momentum=.9,
                         weight_decay=args.weight_decay)

    elif args.optim == 'radam':
        optimizer = RAdam(params, args.lr,
                          weight_decay=args.weight_decay)
    elif args.optim == 'adabelief':
        optimizer = AdaBelief(params, args.lr,
                          weight_decay=args.weight_decay) 

    elif args.optim == 'activeadamcons':
        print(f'lrLow={args.lrLow}, lrHigh={args.lrHigh}')
        optimizer = ActiveAdam(params, stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=args.lrLow, lrHigh=args.lrHigh)

    elif args.optim == 'activesgd':
        optimizer = ActiveSGD(params, stepSize, args.lr, weight_decay=args.weight_decay, 
                        lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activesgdagg':
        optimizer = ActiveSGD(params, stepSize, args.lr, weight_decay=args.weight_decay, 
                        lrLow=0.5, lrHigh=2.)
    elif args.optim == 'activesgdaggg':
        optimizer = ActiveSGD(params, stepSize, args.lr, weight_decay=args.weight_decay, 
                        lrLow=0.5, lrHigh=5.) 

    elif args.optim == 'activeadam':
        optimizer = ActiveAdam(params, stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeadamagg':
        optimizer = ActiveAdam(params, stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.5, lrHigh=2.0)
    elif args.optim == 'activeradam':
        optimizer = ActiveRAdam(params, stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activebelief':
        optimizer = ActiveBelief(params, stepSize, args.lr,
                          weight_decay=args.weight_decay, lrLow=0.9, lrHigh=0.1)
    else:
        print('optim not implemented')

    # if rank==0:
    
    lr_scheduler = torch.optim.lr_scheduler.StepLR(optimizer,
                                               step_size=3,
                                               gamma=0.1)
    print(optimizer)
    print(lr_scheduler)
    
    train_losses=[]
    mAP_5_95_IoUs = []
    mAP_5_IoUs = []
    best_mAP_5_IoU = 0
    '''
    load checkpoint
    '''
    if (checkpointDir/f'{fName}.pt').exists():
        print(f'loading checkpoint {fName}')
        checkpoint = torch.load(checkpointDir/f'{fName}.pt')
        model.load_state_dict(checkpoint['model_state_dict'])
        optimizer.load_state_dict(checkpoint['optimizer_state_dict'])
        lr_scheduler.load_state_dict(checkpoint['scheduler_state_dict'])

        start_epoch = checkpoint['epoch'] + 1
        train_losses = checkpoint['train_losses']
        mAP_5_95_IoUs = checkpoint['mAP_5_95_IoUs']
        mAP_5_IoUs = checkpoint['mAP_5_IoUs']
        best_mAP_5_IoU = checkpoint['best_mAP_5_IoU']
    else:
        start_epoch = 0

    if start_epoch>=(args.epochs): quit()

    print(f'Starting epoch {start_epoch}')
    for epoch in range(start_epoch, args.epochs):
        ################# resubmit job if no time left
        jid = os.environ['SLURM_JOB_ID']
        output = subprocess.run(["squeue", "-h", "-j", jid, "-o", "%L"], capture_output=True, text=True)
        minutes = time_calculator(output.stdout)
        print(f'{minutes} minutes left in the job')
        if minutes<args.tol_minutes:
        
            print('No time left!!!')
            output = subprocess.call(["sbatch", "--array", f"{lridx}", f"{args.optim}.sh"])
 
            quit()
            print('still running!!!!')
        #################
        start = time.time()
        # train for one epoch, printing every 10 iterations
        train_loss = train_one_epoch(model, optimizer, train_loader, 'cuda', epoch, print_freq=500)
        train_loss = train_loss.meters['loss'].avg # float
        try:
            optStep = optimizer.state_dict().get('state').get(0).get('step')
            print(f'train of epoch {epoch} optimizer step: {optStep}')
        except:
            optStep=0
        # update the learning rate
        lr_scheduler.step()
        # evaluate on the test dataset
        test_losses = evaluate(model, valid_loader, device='cuda')
        end = time.time()

        test_loss = test_losses.coco_eval['bbox'].stats
        mAP_5_95_IoU = test_loss[0]
        mAP_5_IoU = test_loss[1]

        train_losses.append(train_loss)
        mAP_5_95_IoUs.append(mAP_5_95_IoU)
        mAP_5_IoUs.append(mAP_5_IoU)

        if mAP_5_IoU>best_mAP_5_IoU:
            best_mAP_5_IoU = mAP_5_IoU

        torch.save({
            'epoch': epoch,
            'model_state_dict': model.state_dict(),
            'optimizer_state_dict': optimizer.state_dict(),
            'scheduler_state_dict': lr_scheduler.state_dict(),
            'train_losses': train_losses,
            'mAP_5_95_IoUs': mAP_5_95_IoUs,
            'mAP_5_IoUs': mAP_5_IoUs,
            'best_mAP_5_IoU': best_mAP_5_IoU,
            }, checkpointDir/f'{fName}.pt')

        log = {
            'train_losses': train_losses,
            "mAP_5_95_IoUs": mAP_5_95_IoUs,
            'mAP_5_IoUs': mAP_5_IoUs,
            'best_mAP_5_IoU': best_mAP_5_IoU,
            'epoch_time': end - start,
            'epochs': list(range(epoch+1)),
        }
        with open(pathLog/f'{fName}.json', 'w') as fp:
            json.dump(log, fp)
 

class VOCDataset(object):
    def __init__(self, root='./', transforms=None, split='trainval', year='2012'):
        '''
        input transforms from: https://github.com/paperswithcode/torchbench/blob/master/torchbench/semantic_segmentation/pascalvoc.py
        '''
        self.root = root
        self.transforms = transforms
        self.split = split
        # load all image files, sorting them to
        # ensure that they are aligned
        self.data = tv.datasets.VOCDetection(root=root, year=year, download=False, 
                                   image_set=split)
        
        self.inp_trans = tv.transforms.Compose([
#             tv.transforms.Resize((520, 480)),
            tv.transforms.ToTensor(),
#             tv.transforms.Normalize(mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225])
        ])
        classes=[
            'person',
            'bird', 'cat', 'cow', 'dog', 'horse', 'sheep',
            'aeroplane', 'bicycle', 'boat', 'bus', 'car', 'motorbike', 'train',
            'bottle', 'chair', 'diningtable', 'pottedplant', 'sofa', 'tvmonitor',
            ]
        self.classes = {c:i for i, c in enumerate(classes, 1)}
        # i2c = {i:c for c,i in classes.items()}
    
    def __len__(self):
        return len(self.data)
    def __getitem__(self, idx):
        img, tar = self.data[idx]
        img=self.inp_trans(img)
        tar = tar['annotation']['object']
        
        labels = torch.tensor([self.classes[t['name']] for t in tar], dtype=torch.int64)
        
        boxList=[]
        for t in tar:
            b=t['bndbox']
            bbox=[float(b['xmin']), float(b['ymin']), float(b['xmax']), float(b['ymax'])]
            boxList.append(bbox)
        boxes = torch.tensor(boxList, dtype=torch.float32)
        
        area = (boxes[:, 3] - boxes[:, 1]) * (boxes[:, 2] - boxes[:, 0])
        iscrowd = torch.zeros((len(labels),), dtype=torch.int64)
#         print(boxes)
#         boxes = torch.tensor([list(map(int, t['bndbox'].values())) for t in tar], dtype=torch.float32)
        image_id = torch.tensor([idx])
        target = {}
        target["boxes"] = boxes
        target["labels"] = labels
        target["image_id"] = image_id
        target["area"] = area
        target["iscrowd"] = iscrowd
        if self.transforms is not None:
            img, target = self.transforms(img, target)
            
        return img, target
def time_calculator(s):
    day=hour=minute=0
    if '-' in s:
        day = int(s.split('-')[0])
        s = (s.split('-')[1])
    s = s.split(':')

    if len(s)==3:
        hour = int(s[0])
        minute = int(s[1])
    elif len(s)==2:
        minute = int(s[0])
    total_time = 24*60*day + 60*hour + minute
    return total_time


if __name__=='__main__':
   main()

==> supplementary material/code/PASCAL VOC/optimizers/ActiveAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveAdam(Optimizer):


    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, lrHigh=.2, lrLow=.5, delr=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize, delr=delr)
        super(ActiveAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)



                # Perform stepweight decay
                if group['delr']:
                    p.mul_(1 - group['weight_decay'])
                else:
                    p.mul_(1 - group['lr'] * group['weight_decay'])


                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']

                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)


                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_sq.sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                # Correction
                exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])

                exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])


                step_size = group['lr']

                p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    # print(f"epoch complete. cumm: {cumm}")
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    



        return loss


==> supplementary material/code/PASCAL VOC/optimizers/ActiveBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class ActiveBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True, lrHigh=.2, lrLow=.5 ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps, stepSize=stepSize,
                        lrHigh=lrHigh, lrLow=lrLow,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(ActiveBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(ActiveBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                
                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)


                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1 * state['gai']
                    p.data -= step_size * (exp_avg / denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1 * state['gai']

                        p.data -= step_size * (exp_avg / denom)

                    else: # perform SGD style update
                        # p.data.add_( -group['lr']* state['gai'], exp_avg)
                        p.data -= group['lr'] * state['gai'] * exp_avg
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

        return loss


==> supplementary material/code/PASCAL VOC/optimizers/ActiveRAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveRAdam(Optimizer):
    r"""Implements AdamW algorithm.

    The original Adam algorithm was proposed in `Adam: A Method for Stochastic Optimization`_.
    The AdamW variant was proposed in `Decoupled Weight Decay Regularization`_.

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay coefficient (default: 1e-2)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)

    .. _Adam\: A Method for Stochastic Optimization:
        https://arxiv.org/abs/1412.6980
    .. _Decoupled Weight Decay Regularization:
        https://arxiv.org/abs/1711.05101
    .. _On the Convergence of Adam and Beyond:
        https://openreview.net/forum?id=ryQu7f-RZ
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=1e-2, amsgrad=False, lrHigh=.2, lrLow=.5):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(ActiveRAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveRAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)
#                 print('step', state['step'], 'cumm', state['cumm'], 'grad', p.grad.item())




                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
#                 print('exp_avg',state['exp_avg'])
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # Decay the first and second moment running average coefficient
#                 exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)
#                 print('exp_avg',state['exp_avg'])
#                 exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)

                # RAdam Start1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size
                # RAdam End1

                # Perform stepweight decay
                p.mul_(1 - group['lr'] * group['weight_decay'])

                # more conservative since it's an approximated value
                if N_sma >= 5:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
#                     p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                    p -= step_size*state['gai']*(exp_avg/denom)
                else:
#                     p_data_fp32.add_(-step_size, exp_avg)
                    p -= step_size*state['gai']*exp_avg

#                 # Correction
#                 exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])
# #                 print('exp_avgCorr',exp_avgCorr)
#                 exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])

#                 step_size = group['lr'] / bias_correction1
#                 step_size = group['lr']
#                 gai = state['gai']
#                 numer = exp_avg.mul(state['gai'])
#                 numer = exp_avg * gai
#                 print(numer, ' equals ', exp_avg, gai, state['gai'])
#                 p.addcdiv_(numer, denom, value=-step_size)
#                 p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)



        return loss


==> supplementary material/code/PASCAL VOC/optimizers/ActiveSGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class ActiveSGD(Optimizer):

    def __init__(self, params, stepSize, lr=required, momentum=0.9, dampening=0,
                 weight_decay=0, nesterov=False, lrLow=0.9, lrHigh=0.1):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, stepSize=stepSize, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov,
                        lrLow=lrLow, lrHigh=lrHigh)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(ActiveSGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveSGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']
            lrLow = group['lrLow']
            lrHigh = group['lrHigh']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    # d_p = d_p.add(p, alpha=weight_decay)
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                
                param_state = self.state[p]
                # State initialization
                if len(param_state) == 0:
                    param_state['step'] = 0

                    param_state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                    buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()

                else:
                    buf = param_state['momentum_buffer']
                    buf.mul_(momentum).add_(d_p, alpha=1 - dampening)

                # Accumulate gradients for the epoch
                param_state['cumm']+=(p.grad)

                param_state['step'] += 1

                if nesterov:
                    d_p = d_p.add(buf, alpha=momentum)
                else:
                    d_p = buf

                # p.add_(d_p, alpha=-group['lr'])
                # parameter update
                p -= group['lr']*param_state['gai']*d_p


                # SetLR if i>0
                if param_state['step']/group['stepSize'] > 1 and param_state['step']%group['stepSize']==0:
                    tmp2 = param_state['gradOld'].clone()##could be eliminated
                    tmp3 = param_state['cumm'].clone()##could be eliminated
                    tmp5 = param_state['gai'].clone()##may be the one that needs cloning

                    param_state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = param_state['gai']
                    print(f"ActiveSGD gain changed step:{param_state['step']}, stepSize:{group['stepSize']}")
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if param_state['step']%group['stepSize']==0:
                    cumm = param_state['cumm']
                    param_state['gradOld'] = cumm.clone()
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)


        return loss

==> supplementary material/code/PASCAL VOC/optimizers/AdaBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class AdaBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdaBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(AdaBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var'] 

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1
                    p.data.addcdiv_(-step_size, exp_avg, denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1

                        p.data.addcdiv_(-step_size, exp_avg, denom)

                    else: # perform SGD style update
                        p.data.add_( -group['lr'], exp_avg)

        return loss


==> supplementary material/code/PASCAL VOC/optimizers/RAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class RAdam(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(RAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                state['step'] += 1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size

                if group['weight_decay'] != 0:
                    p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)

                # more conservative since it's an approximated value
                if N_sma >= 5:                    
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
                    p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                else:
                    p_data_fp32.add_(-step_size, exp_avg)

                p.data.copy_(p_data_fp32)

        return loss

class RAdam_4step(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0, update_all=False, additional_four=False):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.update_all = update_all # whether update the first 4 steps
        self.additional_four = additional_four # whether use additional 4 steps for SGD
        self.buffer = [[None, None] for ind in range(10)]
        super(RAdam_4step, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam_4step, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam_4step does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = -4 if self.additional_four else 0 #since this exp requires exactly 4 step, it is hard coded 
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                if state['step'] > 0:

                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    buffered = self.buffer[int(state_step % 10)]
                    if state_step == buffered[0]:
                        step_size = buffered[1]
                    else:
                        buffered[0] = state_step
                        beta2_t = beta2 ** state['step']

                        if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                            N_sma_max = 2 / (1 - beta2) - 1
                            N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                            step_size = group['lr'] * math.sqrt((N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state_step)
                        elif  self.update_all:
                            step_size = group['lr'] / (1 - beta1 ** state_step)
                        else:
                            step_size = 0
                        buffered[1] = step_size

                    if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)).add_(group['eps'])
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                    elif self.update_all:
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)) 
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                else:
                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    if group['weight_decay'] != 0:
                        p_data_fp32.add_(-group['weight_decay'] * 0.1, p_data_fp32)

                    step_size = 0.1 / (1 - beta1 ** state_step)
                    p_data_fp32.add_(-step_size, exp_avg)
                    p.data.copy_(p_data_fp32)

        return loss

==> supplementary material/code/PASCAL VOC/optimizers/SGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class SGD(Optimizer):
    r"""Implements stochastic gradient descent (optionally with momentum).
    Nesterov momentum is based on the formula from
    `On the importance of initialization and momentum in deep learning`__.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
        momentum (float, optional): momentum factor (default: 0)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        dampening (float, optional): dampening for momentum (default: 0)
        nesterov (bool, optional): enables Nesterov momentum (default: False)
    Example:
        >>> optimizer = torch.optim.SGD(model.parameters(), lr=0.1, momentum=0.9)
        >>> optimizer.zero_grad()
        >>> loss_fn(model(input), target).backward()
        >>> optimizer.step()
    __ http://www.cs.toronto.edu/%7Ehinton/absps/momentum.pdf
    .. note::
        The implementation of SGD with Momentum/Nesterov subtly differs from
        Sutskever et. al. and implementations in some other frameworks.
        Considering the specific case of Momentum, the update can be written as
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + g_{t+1}, \\
                p_{t+1} & = p_{t} - \text{lr} * v_{t+1},
            \end{aligned}
        where :math:`p`, :math:`g`, :math:`v` and :math:`\mu` denote the 
        parameters, gradient, velocity, and momentum respectively.
        This is in contrast to Sutskever et. al. and
        other frameworks which employ an update of the form
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + \text{lr} * g_{t+1}, \\
                p_{t+1} & = p_{t} - v_{t+1}.
            \end{aligned}
        The Nesterov version is analogously modified.
    """

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(SGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                if momentum != 0:
                    param_state = self.state[p]
                    if 'momentum_buffer' not in param_state:
                        buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                    else:
                        buf = param_state['momentum_buffer']
                        buf.mul_(momentum).add_(d_p, alpha=1 - dampening)
                    if nesterov:
                        d_p = d_p.add(buf, alpha=momentum)
                    else:
                        d_p = buf

                p.add_(d_p, alpha=-group['lr'])

        return loss

==> supplementary material/code/PASCAL VOC/pascal.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "e6e55b76",
   "metadata": {},
   "source": [
    "# imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "538ccaac",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "209c86db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs')"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "path = Path.cwd()/'logs'\n",
    "path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "916ab2c8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_0.05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_0.01_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_0.0005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_0.01_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_0.005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_5e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_5e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_0.01_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_0.0005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_0.01_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_0.0005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_0.005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_5e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_1e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_1e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_0.005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_5e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_5e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_1e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_1e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_5e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_0.0001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_0.001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_0.001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_0.0001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_0.005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_5e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_5e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_0.0001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_1e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_1e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_0.05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_0.0001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_0.05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_0.01_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_0.0001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_0.001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_0.05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_1e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_5e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_5e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_1e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_0.001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_0.001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_0.0001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_0.0005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_1e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_0.01_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_5e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adabelief_0.005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_0.005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/adamw_5e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_1e-06_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_0.001_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activesgd_0.0005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activebelief_0.0005_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/sgd_1e-05_2_0_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/VOC decay0/logs/activeadam_1e-06_2_0_42.json')]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files = [f for f in path.iterdir()]\n",
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c206af48",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['activeadam', '0.05', '2', '0', '42']"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = files[0]\n",
    "fname = f.stem\n",
    "meta = fname.split('_')\n",
    "meta"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b8265eb3",
   "metadata": {},
   "source": [
    "For SGDs, we use lr_range = lr_range * 50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d253944e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1e-07, 0.0005, 5e-05, 0.025)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lrMin = 1e-7\n",
    "lrMax = 5e-4\n",
    "\n",
    "lrMinSGD = 5e-5\n",
    "lrMaxSGD = lrMax * 50\n",
    "lrMin, lrMax, lrMinSGD, lrMaxSGD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5ce27003",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_meta(f):\n",
    "    fname = f.stem\n",
    "    meta = fname.split('_')\n",
    "    optim = meta[0]\n",
    "    lr = float(meta[1])\n",
    "#     wd = float(meta[2])\n",
    "#     scheduler = ((meta[3]).split('.'))[1]\n",
    "    bs = int(meta[2])\n",
    "    wd = float(meta[3])\n",
    "    seed = int(meta[4])\n",
    "    try:\n",
    "        with open(f, 'r') as file:\n",
    "            data = json.load(file)\n",
    "    except:\n",
    "        print(f)\n",
    "    return optim, lr, bs, wd, seed, data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "08f1f4b5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'optim': ['activeadam',\n",
       "  'activeadam',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'adabelief',\n",
       "  'activebelief',\n",
       "  'adamw',\n",
       "  'adabelief',\n",
       "  'activesgd',\n",
       "  'activesgd',\n",
       "  'adabelief',\n",
       "  'adamw',\n",
       "  'activebelief',\n",
       "  'adamw',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'sgd',\n",
       "  'activeadam',\n",
       "  'activebelief',\n",
       "  'activeadam',\n",
       "  'activeadam',\n",
       "  'sgd',\n",
       "  'activebelief',\n",
       "  'adamw',\n",
       "  'adabelief',\n",
       "  'activesgd',\n",
       "  'adabelief',\n",
       "  'adamw',\n",
       "  'sgd',\n",
       "  'adabelief',\n",
       "  'adamw',\n",
       "  'activebelief',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activebelief',\n",
       "  'activeadam'],\n",
       " 'lr': [0.0005,\n",
       "  5e-05,\n",
       "  0.0005,\n",
       "  0.01,\n",
       "  0.0005,\n",
       "  5e-05,\n",
       "  1e-06,\n",
       "  1e-06,\n",
       "  0.005,\n",
       "  5e-05,\n",
       "  1e-05,\n",
       "  1e-05,\n",
       "  5e-06,\n",
       "  0.0001,\n",
       "  0.0001,\n",
       "  0.005,\n",
       "  5e-05,\n",
       "  5e-06,\n",
       "  0.0001,\n",
       "  1e-05,\n",
       "  0.0001,\n",
       "  0.0001,\n",
       "  1e-05,\n",
       "  5e-06,\n",
       "  5e-06,\n",
       "  0.001,\n",
       "  0.0001,\n",
       "  0.0005,\n",
       "  0.01,\n",
       "  5e-05,\n",
       "  5e-05,\n",
       "  1e-06,\n",
       "  0.001,\n",
       "  0.0005,\n",
       "  0.0005,\n",
       "  1e-06],\n",
       " 'bs': [2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2,\n",
       "  2],\n",
       " 'wd': [0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0],\n",
       " 'seed': [42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42],\n",
       " 'best_95': [0.09924884135623611,\n",
       "  0.41233673412470007,\n",
       "  0.39319323192711697,\n",
       "  0.3772128222899099,\n",
       "  0.3319263577940285,\n",
       "  0.4185734209927757,\n",
       "  0.31342469215227536,\n",
       "  0.2413069048582294,\n",
       "  0.4126642638931776,\n",
       "  0.3309130489080215,\n",
       "  0.37568958569099553,\n",
       "  0.4112426670665119,\n",
       "  0.3667052750288274,\n",
       "  0.35279791990041426,\n",
       "  0.3588274232608481,\n",
       "  0.40672101638007946,\n",
       "  0.3044018860267898,\n",
       "  0.39863678367985794,\n",
       "  0.42398440253362046,\n",
       "  0.41554850588102904,\n",
       "  0.35737682431731294,\n",
       "  0.3423321154626602,\n",
       "  0.38713774304638193,\n",
       "  0.38627012951983947,\n",
       "  0.3496817616811114,\n",
       "  0.4101242565730072,\n",
       "  0.41757049410316466,\n",
       "  0.10145755214999597,\n",
       "  0.3720624068070379,\n",
       "  0.4097173321271425,\n",
       "  0.41242141838738333,\n",
       "  0.2724245545641011,\n",
       "  0.3991988276213423,\n",
       "  0.40401235379491013,\n",
       "  0.33642397848528766,\n",
       "  0.3376597901868304],\n",
       " 'best_test': [0.25650377407901576,\n",
       "  0.698761166988274,\n",
       "  0.7194228503806579,\n",
       "  0.6641727682944939,\n",
       "  0.6170853876638737,\n",
       "  0.7251504207917893,\n",
       "  0.648602448492936,\n",
       "  0.5503477317674381,\n",
       "  0.7078524058635391,\n",
       "  0.6662823606484977,\n",
       "  0.7074236296779088,\n",
       "  0.7253159051336211,\n",
       "  0.7043317030872661,\n",
       "  0.6332751868891213,\n",
       "  0.6984226158014287,\n",
       "  0.7028640370007789,\n",
       "  0.6359210884107322,\n",
       "  0.7242352635499695,\n",
       "  0.7190173121527063,\n",
       "  0.7264194237751047,\n",
       "  0.6374382133186022,\n",
       "  0.6843476840902969,\n",
       "  0.7133787362759396,\n",
       "  0.7195273923475045,\n",
       "  0.6890510291975842,\n",
       "  0.7247173827722609,\n",
       "  0.7157306988174439,\n",
       "  0.255455529503571,\n",
       "  0.6596929809817064,\n",
       "  0.7190216601787869,\n",
       "  0.6960812064084306,\n",
       "  0.5961357002401239,\n",
       "  0.7185471897624842,\n",
       "  0.7207816585392177,\n",
       "  0.6262619407331984,\n",
       "  0.678747320899578],\n",
       " 'train_losses': [[0.6264846324920654,\n",
       "   0.5245238542556763,\n",
       "   0.5877164006233215,\n",
       "   0.5372970104217529,\n",
       "   0.5823299884796143,\n",
       "   0.5111706256866455,\n",
       "   0.5631535649299622,\n",
       "   0.5107539892196655,\n",
       "   0.5585505962371826,\n",
       "   0.5086027979850769,\n",
       "   0.5567237734794617,\n",
       "   0.5239642858505249,\n",
       "   0.5305936932563782,\n",
       "   0.5066642761230469,\n",
       "   0.5490841269493103,\n",
       "   0.4930430054664612,\n",
       "   0.5244788527488708,\n",
       "   0.5495533347129822,\n",
       "   0.5446774363517761,\n",
       "   0.4964732527732849],\n",
       "  [0.5346417427062988,\n",
       "   0.4306092858314514,\n",
       "   0.4337681233882904,\n",
       "   0.3567485213279724,\n",
       "   0.3620229661464691,\n",
       "   0.3261454403400421,\n",
       "   0.3174710273742676,\n",
       "   0.2655870318412781,\n",
       "   0.2736903727054596,\n",
       "   0.23003177344799042,\n",
       "   0.2477918416261673,\n",
       "   0.2062257081270218,\n",
       "   0.22471599280834198,\n",
       "   0.1924765557050705,\n",
       "   0.20046564936637878,\n",
       "   0.17561182379722595,\n",
       "   0.19329765439033508,\n",
       "   0.17302432656288147,\n",
       "   0.17630329728126526,\n",
       "   0.14897340536117554],\n",
       "  [0.5535373687744141,\n",
       "   0.4569006860256195,\n",
       "   0.4791575074195862,\n",
       "   0.4146777093410492,\n",
       "   0.4404307007789612,\n",
       "   0.37513041496276855,\n",
       "   0.41286325454711914,\n",
       "   0.331216037273407,\n",
       "   0.3712659478187561,\n",
       "   0.29024744033813477,\n",
       "   0.3451089859008789,\n",
       "   0.27735206484794617,\n",
       "   0.31703096628189087,\n",
       "   0.2546532154083252,\n",
       "   0.28669002652168274,\n",
       "   0.2392050325870514,\n",
       "   0.2828924059867859,\n",
       "   0.21836566925048828,\n",
       "   0.25697070360183716,\n",
       "   0.21045787632465363],\n",
       "  [0.5672189593315125,\n",
       "   0.44821634888648987,\n",
       "   0.46018630266189575,\n",
       "   0.40552598237991333,\n",
       "   0.4077543616294861,\n",
       "   0.374430388212204,\n",
       "   0.38576021790504456,\n",
       "   0.3149665892124176,\n",
       "   0.3260422348976135,\n",
       "   0.28876882791519165,\n",
       "   0.30262085795402527,\n",
       "   0.29478031396865845,\n",
       "   0.30594179034233093,\n",
       "   0.2470816671848297,\n",
       "   0.27181297540664673,\n",
       "   0.2377774715423584,\n",
       "   0.2619478106498718,\n",
       "   0.22202014923095703,\n",
       "   0.2545357346534729,\n",
       "   0.2295440435409546],\n",
       "  [0.5780791640281677,\n",
       "   0.4602453112602234,\n",
       "   0.5055991411209106,\n",
       "   0.4061970114707947,\n",
       "   0.423257052898407,\n",
       "   0.37257063388824463,\n",
       "   0.3954559564590454,\n",
       "   0.3557283878326416,\n",
       "   0.3865204155445099,\n",
       "   0.3378538489341736,\n",
       "   0.3856239914894104,\n",
       "   0.344306617975235,\n",
       "   0.3695976138114929,\n",
       "   0.3636779189109802,\n",
       "   0.3610847592353821,\n",
       "   0.34021705389022827,\n",
       "   0.38780444860458374,\n",
       "   0.35667115449905396,\n",
       "   0.3877254128456116,\n",
       "   0.37084633111953735],\n",
       "  [0.5470107197761536,\n",
       "   0.44116535782814026,\n",
       "   0.45638808608055115,\n",
       "   0.3865872323513031,\n",
       "   0.39582565426826477,\n",
       "   0.3405483365058899,\n",
       "   0.34522658586502075,\n",
       "   0.28263264894485474,\n",
       "   0.30765125155448914,\n",
       "   0.2510007321834564,\n",
       "   0.2784889340400696,\n",
       "   0.22719299793243408,\n",
       "   0.25200939178466797,\n",
       "   0.1970260590314865,\n",
       "   0.22073431313037872,\n",
       "   0.1780707836151123,\n",
       "   0.20543797314167023,\n",
       "   0.15894369781017303,\n",
       "   0.17936192452907562,\n",
       "   0.1516963541507721],\n",
       "  [0.5945188403129578,\n",
       "   0.5052535533905029,\n",
       "   0.5626417994499207,\n",
       "   0.47297826409339905,\n",
       "   0.5519379377365112,\n",
       "   0.44884586334228516,\n",
       "   0.5317478775978088,\n",
       "   0.43417221307754517,\n",
       "   0.5007216334342957,\n",
       "   0.4077332615852356,\n",
       "   0.4766205847263336,\n",
       "   0.4027983546257019,\n",
       "   0.46579235792160034,\n",
       "   0.3917821943759918,\n",
       "   0.4524415135383606,\n",
       "   0.37012824416160583,\n",
       "   0.4428202211856842,\n",
       "   0.3628241717815399,\n",
       "   0.42836427688598633,\n",
       "   0.3436278700828552],\n",
       "  [0.6539908051490784,\n",
       "   0.5272586941719055,\n",
       "   0.5948773622512817,\n",
       "   0.5190747976303101,\n",
       "   0.5807930827140808,\n",
       "   0.49573683738708496,\n",
       "   0.5542666912078857,\n",
       "   0.4861324429512024,\n",
       "   0.5384631752967834,\n",
       "   0.4682196080684662,\n",
       "   0.5267269611358643,\n",
       "   0.4576965272426605,\n",
       "   0.5153167247772217,\n",
       "   0.45144423842430115,\n",
       "   0.5062905550003052,\n",
       "   0.4479752480983734,\n",
       "   0.49775686860084534,\n",
       "   0.44060420989990234,\n",
       "   0.4998771548271179,\n",
       "   0.4310460686683655],\n",
       "  [0.5532261729240417,\n",
       "   0.4252638816833496,\n",
       "   0.44286251068115234,\n",
       "   0.3617720901966095,\n",
       "   0.37936562299728394,\n",
       "   0.31846797466278076,\n",
       "   0.3334727883338928,\n",
       "   0.28889328241348267,\n",
       "   0.29522910714149475,\n",
       "   0.24838709831237793,\n",
       "   0.26608115434646606,\n",
       "   0.2258937656879425,\n",
       "   0.23830661177635193,\n",
       "   0.19801361858844757,\n",
       "   0.2029428780078888,\n",
       "   0.17578887939453125,\n",
       "   0.2094438523054123,\n",
       "   0.15917575359344482,\n",
       "   0.17744390666484833,\n",
       "   0.1468234360218048],\n",
       "  [0.6193231344223022,\n",
       "   0.5048186182975769,\n",
       "   0.5891580581665039,\n",
       "   0.4842448830604553,\n",
       "   0.5480143427848816,\n",
       "   0.4733341336250305,\n",
       "   0.5266419649124146,\n",
       "   0.4471530020236969,\n",
       "   0.5163605213165283,\n",
       "   0.4290951192378998,\n",
       "   0.4969998300075531,\n",
       "   0.42022380232810974,\n",
       "   0.489371120929718,\n",
       "   0.40267127752304077,\n",
       "   0.47550660371780396,\n",
       "   0.39159873127937317,\n",
       "   0.457024484872818,\n",
       "   0.3812310993671417,\n",
       "   0.44434577226638794,\n",
       "   0.3658826947212219],\n",
       "  [0.5679012537002563,\n",
       "   0.4685744345188141,\n",
       "   0.5146675705909729,\n",
       "   0.4370075762271881,\n",
       "   0.4658239781856537,\n",
       "   0.3861202299594879,\n",
       "   0.44687604904174805,\n",
       "   0.36393460631370544,\n",
       "   0.42004886269569397,\n",
       "   0.34194859862327576,\n",
       "   0.40122190117836,\n",
       "   0.32157132029533386,\n",
       "   0.3687220811843872,\n",
       "   0.29507043957710266,\n",
       "   0.34964078664779663,\n",
       "   0.27325743436813354,\n",
       "   0.33364349603652954,\n",
       "   0.26285624504089355,\n",
       "   0.3084232807159424,\n",
       "   0.2397812306880951],\n",
       "  [0.5328081250190735,\n",
       "   0.41558632254600525,\n",
       "   0.4362613260746002,\n",
       "   0.348363995552063,\n",
       "   0.39238423109054565,\n",
       "   0.3012256324291229,\n",
       "   0.326913446187973,\n",
       "   0.261933296918869,\n",
       "   0.2961541712284088,\n",
       "   0.22225692868232727,\n",
       "   0.2589366137981415,\n",
       "   0.2226802557706833,\n",
       "   0.2337026596069336,\n",
       "   0.19278357923030853,\n",
       "   0.21074572205543518,\n",
       "   0.17534616589546204,\n",
       "   0.2042340785264969,\n",
       "   0.16178151965141296,\n",
       "   0.17907044291496277,\n",
       "   0.1378832757472992],\n",
       "  [0.5955062508583069,\n",
       "   0.4946044981479645,\n",
       "   0.5357755422592163,\n",
       "   0.44207102060317993,\n",
       "   0.497952938079834,\n",
       "   0.4294375479221344,\n",
       "   0.4857355058193207,\n",
       "   0.3965957462787628,\n",
       "   0.44991883635520935,\n",
       "   0.3745144009590149,\n",
       "   0.4219854772090912,\n",
       "   0.3487074077129364,\n",
       "   0.3987806439399719,\n",
       "   0.33383914828300476,\n",
       "   0.38842806220054626,\n",
       "   0.3202360272407532,\n",
       "   0.3650020360946655,\n",
       "   0.2969522178173065,\n",
       "   0.3509479761123657,\n",
       "   0.2916732430458069],\n",
       "  [0.5738754868507385,\n",
       "   0.45985326170921326,\n",
       "   0.4573393762111664,\n",
       "   0.3990263342857361,\n",
       "   0.4086886942386627,\n",
       "   0.33776000142097473,\n",
       "   0.35451024770736694,\n",
       "   0.32259443402290344,\n",
       "   0.3414240777492523,\n",
       "   0.31766870617866516,\n",
       "   0.3047437071800232,\n",
       "   0.31082382798194885,\n",
       "   0.28751179575920105,\n",
       "   0.2999870479106903,\n",
       "   0.297582745552063,\n",
       "   0.31771939992904663,\n",
       "   0.2850487232208252,\n",
       "   0.31421834230422974,\n",
       "   0.2655901610851288,\n",
       "   0.30440983176231384],\n",
       "  [0.6068999767303467,\n",
       "   0.4843897819519043,\n",
       "   0.555026650428772,\n",
       "   0.4750188887119293,\n",
       "   0.518942654132843,\n",
       "   0.4434095323085785,\n",
       "   0.5029535293579102,\n",
       "   0.42468562722206116,\n",
       "   0.4841670095920563,\n",
       "   0.3935733735561371,\n",
       "   0.4633461833000183,\n",
       "   0.3778429329395294,\n",
       "   0.43289536237716675,\n",
       "   0.35815078020095825,\n",
       "   0.4179357588291168,\n",
       "   0.33764347434043884,\n",
       "   0.3937913775444031,\n",
       "   0.32168594002723694,\n",
       "   0.37601765990257263,\n",
       "   0.31236541271209717],\n",
       "  [0.5598472952842712,\n",
       "   0.4283018708229065,\n",
       "   0.4484822750091553,\n",
       "   0.3719707131385803,\n",
       "   0.3928093910217285,\n",
       "   0.3286226689815521,\n",
       "   0.3335380554199219,\n",
       "   0.29385995864868164,\n",
       "   0.3001198172569275,\n",
       "   0.24804282188415527,\n",
       "   0.2720286250114441,\n",
       "   0.22527551651000977,\n",
       "   0.24176529049873352,\n",
       "   0.2101835310459137,\n",
       "   0.23477213084697723,\n",
       "   0.19681940972805023,\n",
       "   0.20950622856616974,\n",
       "   0.17392204701900482,\n",
       "   0.18366464972496033,\n",
       "   0.1629946231842041],\n",
       "  [0.6230419874191284,\n",
       "   0.5079927444458008,\n",
       "   0.5899027585983276,\n",
       "   0.4958609640598297,\n",
       "   0.5468370318412781,\n",
       "   0.47311654686927795,\n",
       "   0.5363746285438538,\n",
       "   0.44604969024658203,\n",
       "   0.5183132886886597,\n",
       "   0.43923816084861755,\n",
       "   0.5084506273269653,\n",
       "   0.4279821515083313,\n",
       "   0.49831467866897583,\n",
       "   0.41093307733535767,\n",
       "   0.47228074073791504,\n",
       "   0.40232664346694946,\n",
       "   0.47424355149269104,\n",
       "   0.39818671345710754,\n",
       "   0.4669440686702728,\n",
       "   0.3897392451763153],\n",
       "  [0.5566046833992004,\n",
       "   0.45622944831848145,\n",
       "   0.4716516137123108,\n",
       "   0.38782933354377747,\n",
       "   0.42907649278640747,\n",
       "   0.3323306441307068,\n",
       "   0.37607240676879883,\n",
       "   0.3044288158416748,\n",
       "   0.3389078676700592,\n",
       "   0.26097506284713745,\n",
       "   0.3009355068206787,\n",
       "   0.23649899661540985,\n",
       "   0.2689894139766693,\n",
       "   0.252792090177536,\n",
       "   0.20370936393737793,\n",
       "   0.23686163127422333,\n",
       "   0.18721841275691986,\n",
       "   0.21287257969379425,\n",
       "   0.17685160040855408,\n",
       "   0.19840538501739502],\n",
       "  [0.5362498164176941,\n",
       "   0.4367064833641052,\n",
       "   0.4522177278995514,\n",
       "   0.37356439232826233,\n",
       "   0.39080753922462463,\n",
       "   0.3128482401371002,\n",
       "   0.32490304112434387,\n",
       "   0.27747488021850586,\n",
       "   0.28866127133369446,\n",
       "   0.24829041957855225,\n",
       "   0.25564756989479065,\n",
       "   0.21672800183296204,\n",
       "   0.22801434993743896,\n",
       "   0.1855427771806717,\n",
       "   0.20582084357738495,\n",
       "   0.1757960021495819,\n",
       "   0.1871120184659958,\n",
       "   0.1547914296388626,\n",
       "   0.16369149088859558,\n",
       "   0.144771009683609],\n",
       "  [0.5402184128761292,\n",
       "   0.4251348376274109,\n",
       "   0.43500956892967224,\n",
       "   0.3575408458709717,\n",
       "   0.38964399695396423,\n",
       "   0.31161096692085266,\n",
       "   0.33358001708984375,\n",
       "   0.25611621141433716,\n",
       "   0.2837405204772949,\n",
       "   0.21950633823871613,\n",
       "   0.2469692975282669,\n",
       "   0.2014005482196808,\n",
       "   0.2262275665998459,\n",
       "   0.1740340292453766,\n",
       "   0.2108033150434494,\n",
       "   0.15437892079353333,\n",
       "   0.17830048501491547,\n",
       "   0.14171095192432404,\n",
       "   0.1686297506093979,\n",
       "   0.13191407918930054],\n",
       "  [0.5555502772331238,\n",
       "   0.46527019143104553,\n",
       "   0.4744674265384674,\n",
       "   0.3971371650695801,\n",
       "   0.398710697889328,\n",
       "   0.3470627963542938,\n",
       "   0.36348065733909607,\n",
       "   0.3029809296131134,\n",
       "   0.33546313643455505,\n",
       "   0.2956147789955139,\n",
       "   0.32719042897224426,\n",
       "   0.2901622951030731,\n",
       "   0.3066783547401428,\n",
       "   0.27534955739974976,\n",
       "   0.30478641390800476,\n",
       "   0.2619515061378479,\n",
       "   0.30452436208724976,\n",
       "   0.2762095034122467,\n",
       "   0.30421528220176697,\n",
       "   0.2710474729537964],\n",
       "  [0.6091799139976501,\n",
       "   0.4918379783630371,\n",
       "   0.5533943176269531,\n",
       "   0.4658219814300537,\n",
       "   0.5143247246742249,\n",
       "   0.4461192488670349,\n",
       "   0.5046384334564209,\n",
       "   0.4231169819831848,\n",
       "   0.47900477051734924,\n",
       "   0.4068422317504883,\n",
       "   0.46587157249450684,\n",
       "   0.3905772864818573,\n",
       "   0.44401925802230835,\n",
       "   0.37992802262306213,\n",
       "   0.4420725703239441,\n",
       "   0.35903283953666687,\n",
       "   0.42503637075424194,\n",
       "   0.3491702675819397,\n",
       "   0.41402095556259155,\n",
       "   0.3315260410308838],\n",
       "  [0.5831643342971802,\n",
       "   0.46954503655433655,\n",
       "   0.5024625062942505,\n",
       "   0.4314417243003845,\n",
       "   0.4659763276576996,\n",
       "   0.388464093208313,\n",
       "   0.44249916076660156,\n",
       "   0.35688942670822144,\n",
       "   0.41493672132492065,\n",
       "   0.3349221348762512,\n",
       "   0.38390102982521057,\n",
       "   0.30844828486442566,\n",
       "   0.3506576418876648,\n",
       "   0.2777297794818878,\n",
       "   0.3286477327346802,\n",
       "   0.2502543330192566,\n",
       "   0.30607959628105164,\n",
       "   0.23368850350379944,\n",
       "   0.28680986166000366,\n",
       "   0.22357578575611115],\n",
       "  [0.5544819831848145,\n",
       "   0.4480626583099365,\n",
       "   0.4626297950744629,\n",
       "   0.3920023739337921,\n",
       "   0.4201692044734955,\n",
       "   0.34524276852607727,\n",
       "   0.37638431787490845,\n",
       "   0.30397874116897583,\n",
       "   0.3309904932975769,\n",
       "   0.2737371325492859,\n",
       "   0.3067268431186676,\n",
       "   0.23908455669879913,\n",
       "   0.28514471650123596,\n",
       "   0.22646740078926086,\n",
       "   0.2557212710380554,\n",
       "   0.20375290513038635,\n",
       "   0.24002008140087128,\n",
       "   0.19080355763435364,\n",
       "   0.22649748623371124,\n",
       "   0.1822010725736618],\n",
       "  [0.6013683080673218,\n",
       "   0.47950583696365356,\n",
       "   0.5354005098342896,\n",
       "   0.4593825936317444,\n",
       "   0.49997225403785706,\n",
       "   0.42461293935775757,\n",
       "   0.47917479276657104,\n",
       "   0.40976256132125854,\n",
       "   0.4535158574581146,\n",
       "   0.3802211284637451,\n",
       "   0.4376751482486725,\n",
       "   0.35950911045074463,\n",
       "   0.4187747538089752,\n",
       "   0.34770864248275757,\n",
       "   0.40878352522850037,\n",
       "   0.3352997601032257,\n",
       "   0.3984813690185547,\n",
       "   0.32210975885391235,\n",
       "   0.3806537985801697,\n",
       "   0.3115556240081787],\n",
       "  [0.5580655932426453,\n",
       "   0.4432005286216736,\n",
       "   0.4702063202857971,\n",
       "   0.3884177803993225,\n",
       "   0.40271201729774475,\n",
       "   0.3329728841781616,\n",
       "   0.37075144052505493,\n",
       "   0.2913711667060852,\n",
       "   0.32288578152656555,\n",
       "   0.2538304328918457,\n",
       "   0.30096951127052307,\n",
       "   0.23520410060882568,\n",
       "   0.2636375427246094,\n",
       "   0.20227964222431183,\n",
       "   0.23583677411079407,\n",
       "   0.1952475607395172,\n",
       "   0.22109051048755646,\n",
       "   0.17214901745319366,\n",
       "   0.20786254107952118,\n",
       "   0.15297900140285492],\n",
       "  [0.5242016315460205,\n",
       "   0.429206520318985,\n",
       "   0.43682733178138733,\n",
       "   0.3823246657848358,\n",
       "   0.3683128356933594,\n",
       "   0.3348103165626526,\n",
       "   0.32983118295669556,\n",
       "   0.27969735860824585,\n",
       "   0.3001791834831238,\n",
       "   0.2550821006298065,\n",
       "   0.26573413610458374,\n",
       "   0.21301598846912384,\n",
       "   0.24811682105064392,\n",
       "   0.20198743045330048,\n",
       "   0.22071869671344757,\n",
       "   0.1860588937997818,\n",
       "   0.1949857771396637,\n",
       "   0.16479477286338806,\n",
       "   0.18951556086540222,\n",
       "   0.14975836873054504],\n",
       "  [0.6260611414909363,\n",
       "   0.5048739910125732,\n",
       "   0.5961145162582397,\n",
       "   0.5298784971237183,\n",
       "   0.5712434649467468,\n",
       "   0.516070544719696,\n",
       "   0.5796922445297241,\n",
       "   0.5313796401023865,\n",
       "   0.5767755508422852,\n",
       "   0.4976286292076111,\n",
       "   0.5501905679702759,\n",
       "   0.5022374987602234,\n",
       "   0.5584725141525269,\n",
       "   0.5189339518547058,\n",
       "   0.5610312223434448,\n",
       "   0.48811832070350647,\n",
       "   0.5870383977890015,\n",
       "   0.5070689916610718,\n",
       "   0.6813309788703918,\n",
       "   0.7003730535507202],\n",
       "  [0.5407921075820923,\n",
       "   0.45966964960098267,\n",
       "   0.463975727558136,\n",
       "   0.4080739915370941,\n",
       "   0.4043537676334381,\n",
       "   0.3511115610599518,\n",
       "   0.36738115549087524,\n",
       "   0.3146887719631195,\n",
       "   0.33647990226745605,\n",
       "   0.28631848096847534,\n",
       "   0.3059745132923126,\n",
       "   0.2810634672641754,\n",
       "   0.30836859345436096,\n",
       "   0.28197333216667175,\n",
       "   0.29274001717567444,\n",
       "   0.24304386973381042,\n",
       "   0.27292245626449585,\n",
       "   0.23217685520648956,\n",
       "   0.29581505060195923,\n",
       "   0.2771642804145813],\n",
       "  [0.5532412528991699,\n",
       "   0.4438173174858093,\n",
       "   0.448718786239624,\n",
       "   0.3662061095237732,\n",
       "   0.39293354749679565,\n",
       "   0.32673779129981995,\n",
       "   0.340389221906662,\n",
       "   0.2752435803413391,\n",
       "   0.3066868782043457,\n",
       "   0.24648432433605194,\n",
       "   0.27920520305633545,\n",
       "   0.22607681155204773,\n",
       "   0.25384777784347534,\n",
       "   0.2048249989748001,\n",
       "   0.23184779286384583,\n",
       "   0.19735315442085266,\n",
       "   0.21377423405647278,\n",
       "   0.17618612945079803,\n",
       "   0.1991107165813446,\n",
       "   0.16151545941829681],\n",
       "  [0.5309743881225586,\n",
       "   0.42885637283325195,\n",
       "   0.4555482864379883,\n",
       "   0.358034610748291,\n",
       "   0.34747153520584106,\n",
       "   0.3167961835861206,\n",
       "   0.3129400908946991,\n",
       "   0.2708263099193573,\n",
       "   0.2754075825214386,\n",
       "   0.22841906547546387,\n",
       "   0.25275367498397827,\n",
       "   0.22607079148292542,\n",
       "   0.23721981048583984,\n",
       "   0.19854292273521423,\n",
       "   0.2158825844526291,\n",
       "   0.17152658104896545,\n",
       "   0.2059604376554489,\n",
       "   0.16989818215370178,\n",
       "   0.19092164933681488,\n",
       "   0.16162823140621185],\n",
       "  [0.6436278820037842,\n",
       "   0.5262290239334106,\n",
       "   0.5867595076560974,\n",
       "   0.5210651159286499,\n",
       "   0.567940890789032,\n",
       "   0.4879222810268402,\n",
       "   0.5629202723503113,\n",
       "   0.4808472990989685,\n",
       "   0.5352091789245605,\n",
       "   0.46050968766212463,\n",
       "   0.527201771736145,\n",
       "   0.4513707160949707,\n",
       "   0.5065344572067261,\n",
       "   0.44374901056289673,\n",
       "   0.4950438439846039,\n",
       "   0.4226558804512024,\n",
       "   0.4814196228981018,\n",
       "   0.41281500458717346,\n",
       "   0.47956085205078125,\n",
       "   0.40070635080337524],\n",
       "  [0.5532057881355286,\n",
       "   0.4348660409450531,\n",
       "   0.4616158902645111,\n",
       "   0.38682764768600464,\n",
       "   0.41069579124450684,\n",
       "   0.3435095250606537,\n",
       "   0.3616621196269989,\n",
       "   0.2903923988342285,\n",
       "   0.33142876625061035,\n",
       "   0.2653745114803314,\n",
       "   0.28054073452949524,\n",
       "   0.24602332711219788,\n",
       "   0.27541646361351013,\n",
       "   0.22639286518096924,\n",
       "   0.2512069344520569,\n",
       "   0.2092730551958084,\n",
       "   0.24511221051216125,\n",
       "   0.19580397009849548,\n",
       "   0.2189408540725708,\n",
       "   0.1894049346446991],\n",
       "  [0.5500901937484741,\n",
       "   0.4574407935142517,\n",
       "   0.4852839410305023,\n",
       "   0.40671825408935547,\n",
       "   0.4386252462863922,\n",
       "   0.3678269386291504,\n",
       "   0.40546947717666626,\n",
       "   0.31827443838119507,\n",
       "   0.3601531386375427,\n",
       "   0.2949731945991516,\n",
       "   0.33033233880996704,\n",
       "   0.2690872550010681,\n",
       "   0.29720786213874817,\n",
       "   0.24312321841716766,\n",
       "   0.27606001496315,\n",
       "   0.21598561108112335,\n",
       "   0.25179964303970337,\n",
       "   0.20765681564807892,\n",
       "   0.2328946590423584,\n",
       "   0.186682790517807],\n",
       "  [0.5625364780426025,\n",
       "   0.46643882989883423,\n",
       "   0.4797609746456146,\n",
       "   0.4252100884914398,\n",
       "   0.457058846950531,\n",
       "   0.3756275475025177,\n",
       "   0.3904447555541992,\n",
       "   0.3484761714935303,\n",
       "   0.3636711537837982,\n",
       "   0.33863505721092224,\n",
       "   0.34879061579704285,\n",
       "   0.3253704309463501,\n",
       "   0.3715212941169739,\n",
       "   0.3361285328865051,\n",
       "   0.34995147585868835,\n",
       "   0.3280513882637024,\n",
       "   0.36224597692489624,\n",
       "   0.37135711312294006,\n",
       "   0.38689297437667847,\n",
       "   0.3807332515716553],\n",
       "  [0.596843421459198,\n",
       "   0.5061908960342407,\n",
       "   0.5570416450500488,\n",
       "   0.46947017312049866,\n",
       "   0.5405615568161011,\n",
       "   0.45067232847213745,\n",
       "   0.5146591663360596,\n",
       "   0.418480783700943,\n",
       "   0.4837605953216553,\n",
       "   0.39318403601646423,\n",
       "   0.4740224778652191,\n",
       "   0.38313278555870056,\n",
       "   0.4492902159690857,\n",
       "   0.3619925379753113,\n",
       "   0.4336915910243988,\n",
       "   0.34744489192962646,\n",
       "   0.4084963798522949,\n",
       "   0.4059474468231201,\n",
       "   0.3333926498889923,\n",
       "   0.37789663672447205]],\n",
       " 'mAP_5_95_IoUs': [array([0.02596042, 0.0625922 , 0.0812978 , 0.0790009 , 0.07885532,\n",
       "         0.08247302, 0.07246619, 0.07059712, 0.07104885, 0.08307429,\n",
       "         0.07132981, 0.09015254, 0.07629032, 0.08224853, 0.07027136,\n",
       "         0.0881462 , 0.07858898, 0.07254807, 0.0820417 , 0.09924884]),\n",
       "  array([0.17095685, 0.27667076, 0.30255282, 0.34863547, 0.3463841 ,\n",
       "         0.35207696, 0.34570494, 0.387079  , 0.36942795, 0.38997919,\n",
       "         0.39122365, 0.40155911, 0.39364285, 0.40024968, 0.40957596,\n",
       "         0.40285441, 0.40528104, 0.40274902, 0.41233673, 0.40579173]),\n",
       "  array([0.16473525, 0.25408644, 0.27163245, 0.32220592, 0.32238064,\n",
       "         0.35602689, 0.34045697, 0.36938434, 0.36001635, 0.37787656,\n",
       "         0.36686342, 0.38033671, 0.35852122, 0.39103751, 0.36622562,\n",
       "         0.38387574, 0.37228937, 0.38912237, 0.38469822, 0.39319323]),\n",
       "  array([0.14266422, 0.2436871 , 0.25586032, 0.29862621, 0.31057066,\n",
       "         0.32972012, 0.31073171, 0.34834286, 0.34060302, 0.36371239,\n",
       "         0.33211915, 0.36325783, 0.35359373, 0.36898665, 0.37092432,\n",
       "         0.36524843, 0.37145365, 0.37721282, 0.36908156, 0.34613409]),\n",
       "  array([0.11505604, 0.20863849, 0.24281394, 0.2886028 , 0.28867494,\n",
       "         0.32125007, 0.28570011, 0.31791558, 0.30466545, 0.33192636,\n",
       "         0.3171006 , 0.32758557, 0.30062824, 0.31876916, 0.30877912,\n",
       "         0.30694272, 0.29223063, 0.31006078, 0.27695749, 0.3012889 ]),\n",
       "  array([0.18273996, 0.29137925, 0.28786433, 0.34994504, 0.34483134,\n",
       "         0.37737337, 0.37096378, 0.38904842, 0.37804635, 0.39638775,\n",
       "         0.38238368, 0.40125167, 0.38884067, 0.41183032, 0.40178321,\n",
       "         0.41656672, 0.40445947, 0.41857342, 0.40675721, 0.41150484]),\n",
       "  array([0.05146623, 0.11258765, 0.13810102, 0.17400452, 0.18645389,\n",
       "         0.21125277, 0.22108201, 0.23950958, 0.24634721, 0.26320347,\n",
       "         0.26765506, 0.27853571, 0.28333516, 0.2883469 , 0.29200359,\n",
       "         0.29937199, 0.30137494, 0.30902188, 0.30806116, 0.31342469]),\n",
       "  array([0.0058367 , 0.02716112, 0.05264311, 0.08018469, 0.09698594,\n",
       "         0.11727265, 0.12837499, 0.14903803, 0.15372636, 0.17104287,\n",
       "         0.17017473, 0.19081213, 0.18862851, 0.20730501, 0.20680895,\n",
       "         0.21964771, 0.21969381, 0.23309757, 0.22910759, 0.2413069 ]),\n",
       "  array([0.17267519, 0.28227532, 0.29250784, 0.34047704, 0.32321587,\n",
       "         0.36089862, 0.35558847, 0.37676559, 0.37385932, 0.38726307,\n",
       "         0.37660929, 0.38890735, 0.39247392, 0.40684686, 0.40322597,\n",
       "         0.410229  , 0.40201821, 0.41266426, 0.41219238, 0.41182892]),\n",
       "  array([0.01913465, 0.06963302, 0.10479906, 0.14642184, 0.15609661,\n",
       "         0.19209577, 0.20110455, 0.23113517, 0.22944538, 0.25957135,\n",
       "         0.25484231, 0.27834718, 0.27704603, 0.29775274, 0.29456691,\n",
       "         0.30972664, 0.307324  , 0.32284117, 0.31958533, 0.33091305]),\n",
       "  array([0.1166366 , 0.20826704, 0.2427172 , 0.28259517, 0.29365143,\n",
       "         0.31819857, 0.31834699, 0.34013819, 0.33285885, 0.35266615,\n",
       "         0.34390982, 0.36211092, 0.35517181, 0.36895026, 0.36118274,\n",
       "         0.37297776, 0.35745047, 0.37529859, 0.36466944, 0.37568959]),\n",
       "  array([0.19877847, 0.29737575, 0.31024674, 0.36063202, 0.3490334 ,\n",
       "         0.38333387, 0.3768538 , 0.39552138, 0.37846124, 0.40279526,\n",
       "         0.39202801, 0.39923969, 0.39297536, 0.40151211, 0.39823306,\n",
       "         0.40596584, 0.39957435, 0.41124267, 0.40807058, 0.40747458]),\n",
       "  array([0.07395192, 0.15361128, 0.18299613, 0.22802543, 0.24476247,\n",
       "         0.2748906 , 0.27985757, 0.30403086, 0.30480411, 0.32169727,\n",
       "         0.32442917, 0.34043346, 0.33375214, 0.34911169, 0.34507899,\n",
       "         0.35852891, 0.35341594, 0.36223576, 0.35859668, 0.36670528]),\n",
       "  array([0.13849526, 0.23520823, 0.26570955, 0.30824409, 0.2964718 ,\n",
       "         0.33327965, 0.33082012, 0.33932887, 0.33171838, 0.3465603 ,\n",
       "         0.34885377, 0.319627  , 0.34559149, 0.33708466, 0.34046741,\n",
       "         0.35279792, 0.34006842, 0.34083964, 0.34903598, 0.3505631 ]),\n",
       "  array([0.05347871, 0.13377881, 0.16146645, 0.21198795, 0.22413951,\n",
       "         0.26076439, 0.26610938, 0.29063032, 0.29184444, 0.31194963,\n",
       "         0.31160518, 0.32980555, 0.32678452, 0.33861204, 0.33832812,\n",
       "         0.34954317, 0.34618648, 0.35458119, 0.35376195, 0.35882742]),\n",
       "  array([0.16556538, 0.27571544, 0.28645738, 0.34181679, 0.3252712 ,\n",
       "         0.36987304, 0.33618068, 0.3820996 , 0.35960662, 0.37540095,\n",
       "         0.38326552, 0.39148664, 0.38579327, 0.39601286, 0.39678724,\n",
       "         0.40672102, 0.37959314, 0.40567791, 0.39916213, 0.40651979]),\n",
       "  array([0.01871323, 0.07069033, 0.10301265, 0.14566411, 0.15757172,\n",
       "         0.18616666, 0.1899503 , 0.21754681, 0.21980978, 0.24377984,\n",
       "         0.24109109, 0.25875806, 0.25884662, 0.27207756, 0.2753876 ,\n",
       "         0.28607266, 0.28471356, 0.29463904, 0.29556906, 0.30440189]),\n",
       "  array([0.17211536, 0.25056879, 0.27808314, 0.31985563, 0.32474365,\n",
       "         0.35567548, 0.35037944, 0.37311833, 0.36460898, 0.38091616,\n",
       "         0.37247808, 0.3854616 , 0.37565986, 0.38533794, 0.39238435,\n",
       "         0.38240399, 0.39106777, 0.39213345, 0.39473672, 0.39863678]),\n",
       "  array([0.18311856, 0.2810828 , 0.30866846, 0.34995949, 0.3502657 ,\n",
       "         0.37891593, 0.37382108, 0.39787908, 0.36587397, 0.40135495,\n",
       "         0.38983495, 0.40610961, 0.40786309, 0.41180454, 0.41223339,\n",
       "         0.41759819, 0.41121447, 0.41294228, 0.41864862, 0.4239844 ]),\n",
       "  array([0.20008482, 0.29724451, 0.31055894, 0.36662217, 0.3488363 ,\n",
       "         0.38423941, 0.37624523, 0.3911959 , 0.3849866 , 0.39387434,\n",
       "         0.3930132 , 0.39953028, 0.40199639, 0.41476339, 0.4088499 ,\n",
       "         0.40681058, 0.41334196, 0.41332912, 0.41295177, 0.41554851]),\n",
       "  array([0.12909323, 0.23950898, 0.26018412, 0.30721582, 0.29013996,\n",
       "         0.33404863, 0.3241661 , 0.34884143, 0.33450954, 0.34797326,\n",
       "         0.3348409 , 0.35737682, 0.34995137, 0.35143589, 0.33961859,\n",
       "         0.35244557, 0.35702949, 0.35472936, 0.35546885, 0.35387015]),\n",
       "  array([0.05353631, 0.13232016, 0.16046529, 0.2088288 , 0.22313206,\n",
       "         0.25341437, 0.26037032, 0.28097756, 0.28194714, 0.3009424 ,\n",
       "         0.30056858, 0.31371628, 0.31242011, 0.32569049, 0.32230781,\n",
       "         0.33168927, 0.32774716, 0.33730951, 0.33390531, 0.34233212]),\n",
       "  array([0.11826927, 0.20850384, 0.24503513, 0.28167572, 0.29071673,\n",
       "         0.32270538, 0.32486087, 0.34812705, 0.34350516, 0.36204236,\n",
       "         0.35560573, 0.36838537, 0.36284944, 0.37714393, 0.36929132,\n",
       "         0.37954921, 0.3742101 , 0.38517587, 0.37828758, 0.38713774]),\n",
       "  array([0.1694732 , 0.25097104, 0.27759244, 0.32322094, 0.32766887,\n",
       "         0.35063498, 0.34783087, 0.36597521, 0.36473261, 0.37451476,\n",
       "         0.36460265, 0.37830687, 0.37572939, 0.37816662, 0.37798052,\n",
       "         0.3832028 , 0.38002655, 0.38399519, 0.38504999, 0.38627013]),\n",
       "  array([0.07343876, 0.15092474, 0.18249325, 0.22759024, 0.24273829,\n",
       "         0.26685458, 0.27544353, 0.29255562, 0.29710164, 0.31102018,\n",
       "         0.31170835, 0.32157502, 0.32328476, 0.33363389, 0.32885748,\n",
       "         0.34148758, 0.33548296, 0.34415458, 0.34027942, 0.34968176]),\n",
       "  array([0.187831  , 0.28814577, 0.29122345, 0.3443923 , 0.32862484,\n",
       "         0.37375354, 0.36305258, 0.38312191, 0.37970583, 0.39110947,\n",
       "         0.36175968, 0.40109886, 0.37878294, 0.40281505, 0.39061508,\n",
       "         0.40681879, 0.39845387, 0.41012426, 0.39735422, 0.41011247]),\n",
       "  array([0.17656145, 0.29576967, 0.30537828, 0.35511949, 0.33503917,\n",
       "         0.37377799, 0.36041683, 0.39337619, 0.37602117, 0.40141851,\n",
       "         0.37447075, 0.40712096, 0.38956207, 0.40640199, 0.39775756,\n",
       "         0.41757049, 0.40416831, 0.40833317, 0.40818311, 0.40792228]),\n",
       "  array([0.02677373, 0.0658322 , 0.07130055, 0.0852413 , 0.08674488,\n",
       "         0.10145755, 0.08596282, 0.0786748 , 0.06502684, 0.09794391,\n",
       "         0.08339193, 0.09548378, 0.06343184, 0.08485046, 0.08015034,\n",
       "         0.08968553, 0.05999375, 0.08368907, 0.        , 0.        ]),\n",
       "  array([0.15887513, 0.24549097, 0.25043439, 0.31247378, 0.30996023,\n",
       "         0.33534966, 0.32548162, 0.35926278, 0.34419719, 0.3533453 ,\n",
       "         0.34469983, 0.35485202, 0.33904655, 0.35712204, 0.34344496,\n",
       "         0.36358489, 0.35705552, 0.37206241, 0.34266005, 0.34937018]),\n",
       "  array([0.18309677, 0.29168133, 0.29616466, 0.3526956 , 0.34192367,\n",
       "         0.37087978, 0.36535762, 0.38382855, 0.37309609, 0.39856261,\n",
       "         0.38215105, 0.39686284, 0.3910829 , 0.39623985, 0.39467301,\n",
       "         0.40549148, 0.39895392, 0.40971733, 0.3955856 , 0.40293613]),\n",
       "  array([0.1771306 , 0.28985677, 0.29455487, 0.3417747 , 0.33229306,\n",
       "         0.37027569, 0.34575331, 0.37233685, 0.3654026 , 0.38379913,\n",
       "         0.3902725 , 0.39586792, 0.40108503, 0.39314808, 0.38985524,\n",
       "         0.41242142, 0.39965331, 0.40375361, 0.41122621, 0.40819411]),\n",
       "  array([0.00601525, 0.02651321, 0.05316739, 0.08124694, 0.09991412,\n",
       "         0.12491295, 0.13706467, 0.16180017, 0.16424113, 0.18951298,\n",
       "         0.1924898 , 0.21451925, 0.21591226, 0.23048626, 0.23275852,\n",
       "         0.24761159, 0.24902304, 0.26162513, 0.26432309, 0.27242455]),\n",
       "  array([0.18519386, 0.28753806, 0.29327859, 0.34549824, 0.33495012,\n",
       "         0.36318753, 0.35225532, 0.38567856, 0.37379911, 0.39149474,\n",
       "         0.38340148, 0.39106834, 0.37723896, 0.39462008, 0.39055691,\n",
       "         0.39197355, 0.39094946, 0.38873659, 0.39086299, 0.39919883]),\n",
       "  array([0.16638317, 0.25548833, 0.27049667, 0.32365024, 0.31554242,\n",
       "         0.3558799 , 0.34468541, 0.37723146, 0.36394146, 0.38107316,\n",
       "         0.37087286, 0.38408339, 0.37980148, 0.39589282, 0.38712918,\n",
       "         0.39883435, 0.38901339, 0.39629876, 0.3902059 , 0.40401235]),\n",
       "  array([0.12545335, 0.20755026, 0.24921459, 0.28484016, 0.29353347,\n",
       "         0.31023774, 0.31508229, 0.31548629, 0.31384288, 0.33642398,\n",
       "         0.31775995, 0.33319171, 0.3299976 , 0.33476146, 0.31479423,\n",
       "         0.33481878, 0.32081541, 0.31139572, 0.30123324, 0.30315869]),\n",
       "  array([0.05099039, 0.11258234, 0.13929943, 0.17195366, 0.19420283,\n",
       "         0.21625868, 0.23158828, 0.25050325, 0.26234454, 0.27815076,\n",
       "         0.28402559, 0.29538174, 0.30247091, 0.31163082, 0.31482624,\n",
       "         0.32142677, 0.32616862, 0.32944199, 0.3326629 , 0.33765979])],\n",
       " 'mAP_5_IoUs': [array([0.08096838, 0.16627016, 0.21301615, 0.20801502, 0.20963508,\n",
       "         0.21218074, 0.20105601, 0.1831067 , 0.19249283, 0.22190909,\n",
       "         0.19475699, 0.2342696 , 0.2051557 , 0.2208489 , 0.19644871,\n",
       "         0.23408203, 0.21126187, 0.1992591 , 0.22012763, 0.25650377]),\n",
       "  array([0.41993971, 0.58165867, 0.62514867, 0.65833955, 0.66032084,\n",
       "         0.65502512, 0.65231832, 0.68542423, 0.67186278, 0.6780546 ,\n",
       "         0.68387866, 0.68724974, 0.68492239, 0.69015189, 0.69876117,\n",
       "         0.68375177, 0.68915951, 0.68301632, 0.68569196, 0.6793317 ]),\n",
       "  array([0.4283627 , 0.56591915, 0.6046568 , 0.64884863, 0.66690662,\n",
       "         0.68685746, 0.68828495, 0.70358763, 0.70346699, 0.7062133 ,\n",
       "         0.70843129, 0.70651924, 0.69513442, 0.71942285, 0.7062743 ,\n",
       "         0.7135691 , 0.7070535 , 0.71605276, 0.71632502, 0.71915266]),\n",
       "  array([0.36692376, 0.5386204 , 0.55643303, 0.59184742, 0.62514259,\n",
       "         0.62814507, 0.60749637, 0.64991295, 0.64444172, 0.65843502,\n",
       "         0.62360457, 0.65108128, 0.64848393, 0.65019194, 0.65947985,\n",
       "         0.64304735, 0.66417277, 0.66013672, 0.65124889, 0.6198368 ]),\n",
       "  array([0.29508788, 0.46390668, 0.51531322, 0.581473  , 0.582893  ,\n",
       "         0.61094378, 0.5771602 , 0.59646085, 0.59528347, 0.61708539,\n",
       "         0.60492455, 0.6116009 , 0.58056223, 0.60081901, 0.58935463,\n",
       "         0.58625468, 0.55903109, 0.58278926, 0.53604384, 0.57405082]),\n",
       "  array([0.47122659, 0.61541642, 0.62252579, 0.67899649, 0.6819757 ,\n",
       "         0.70236598, 0.70617025, 0.70860345, 0.70660344, 0.70717311,\n",
       "         0.7031036 , 0.71094476, 0.71256033, 0.72010182, 0.71730989,\n",
       "         0.72408816, 0.71826413, 0.72515042, 0.72323281, 0.71509741]),\n",
       "  array([0.17368552, 0.32645764, 0.37937112, 0.44610175, 0.47033372,\n",
       "         0.50861299, 0.52413861, 0.54871754, 0.56356654, 0.57933038,\n",
       "         0.59006445, 0.60166708, 0.61123218, 0.61852038, 0.6242399 ,\n",
       "         0.62878606, 0.63432018, 0.64176751, 0.64620183, 0.64860245]),\n",
       "  array([0.02226135, 0.09522553, 0.17085992, 0.23978794, 0.28365971,\n",
       "         0.32750187, 0.35418282, 0.39388956, 0.40416644, 0.4324146 ,\n",
       "         0.43888332, 0.47012363, 0.47243235, 0.49545617, 0.50059153,\n",
       "         0.51725197, 0.51925464, 0.53626422, 0.5340636 , 0.55034773]),\n",
       "  array([0.4292162 , 0.58616913, 0.59992136, 0.65797187, 0.64835412,\n",
       "         0.67250061, 0.67508807, 0.68690213, 0.687514  , 0.69250871,\n",
       "         0.68419766, 0.69090246, 0.70194706, 0.70144856, 0.70785241,\n",
       "         0.69925437, 0.69116372, 0.70248838, 0.70098106, 0.69710545]),\n",
       "  array([0.06876477, 0.21478024, 0.30711929, 0.38698258, 0.41702997,\n",
       "         0.46920063, 0.49171142, 0.53352046, 0.53553426, 0.57542031,\n",
       "         0.56889832, 0.60164677, 0.60189857, 0.62772737, 0.62583971,\n",
       "         0.64151342, 0.64156154, 0.65730998, 0.65687022, 0.66628236]),\n",
       "  array([0.33712103, 0.50086863, 0.55535756, 0.60513816, 0.62372709,\n",
       "         0.64460968, 0.65475056, 0.6743014 , 0.67909193, 0.6843263 ,\n",
       "         0.69036167, 0.69292915, 0.70083586, 0.70010672, 0.70268843,\n",
       "         0.70489081, 0.69839554, 0.70639224, 0.70742363, 0.70738651]),\n",
       "  array([0.50000277, 0.61950682, 0.65122773, 0.68995778, 0.6896894 ,\n",
       "         0.71194866, 0.71041343, 0.71468651, 0.71033459, 0.7221775 ,\n",
       "         0.72128964, 0.71653783, 0.71877876, 0.71559262, 0.72264558,\n",
       "         0.72183215, 0.71806304, 0.7219078 , 0.72531591, 0.71808016]),\n",
       "  array([0.22789786, 0.4047268 , 0.46414871, 0.53026596, 0.56078972,\n",
       "         0.59845254, 0.60616528, 0.63458075, 0.63991852, 0.65778966,\n",
       "         0.66320384, 0.67842966, 0.68059544, 0.68893208, 0.69308387,\n",
       "         0.6951962 , 0.69894359, 0.69746316, 0.7043317 , 0.7019089 ]),\n",
       "  array([0.3493191 , 0.50171886, 0.54337407, 0.60226514, 0.58851433,\n",
       "         0.6305209 , 0.6219375 , 0.6259639 , 0.61849933, 0.63061848,\n",
       "         0.62805504, 0.5909624 , 0.62792577, 0.61937017, 0.61161382,\n",
       "         0.63327519, 0.62548936, 0.6146464 , 0.63156511, 0.62898831]),\n",
       "  array([0.17696091, 0.36254429, 0.42403662, 0.50521372, 0.53053255,\n",
       "         0.5770132 , 0.58650263, 0.61378895, 0.623264  , 0.64194399,\n",
       "         0.64925522, 0.66373054, 0.66415833, 0.67515071, 0.68008361,\n",
       "         0.68511398, 0.68943959, 0.69341951, 0.69601262, 0.69842262]),\n",
       "  array([0.42291884, 0.57775257, 0.60783723, 0.65610763, 0.63647216,\n",
       "         0.6843015 , 0.65296552, 0.6932101 , 0.66999637, 0.68106082,\n",
       "         0.68659497, 0.68977102, 0.68422291, 0.69737353, 0.69939515,\n",
       "         0.70286404, 0.67031837, 0.6996812 , 0.68843153, 0.69600613]),\n",
       "  array([0.06764346, 0.21510104, 0.3054766 , 0.38320857, 0.41712626,\n",
       "         0.45969285, 0.47391216, 0.50998136, 0.51784527, 0.55074632,\n",
       "         0.55165729, 0.57639819, 0.57498481, 0.59450241, 0.60085868,\n",
       "         0.61402156, 0.61336576, 0.62444072, 0.62648609, 0.63592109]),\n",
       "  array([0.43797893, 0.56404108, 0.61158482, 0.65513071, 0.6685085 ,\n",
       "         0.68753963, 0.70044553, 0.70710668, 0.7102907 , 0.7119607 ,\n",
       "         0.71424691, 0.71558083, 0.71724819, 0.72222151, 0.71586118,\n",
       "         0.71946091, 0.7146759 , 0.72143716, 0.71570461, 0.72423526]),\n",
       "  array([0.45898648, 0.59362088, 0.62920978, 0.66684773, 0.67588369,\n",
       "         0.69346659, 0.69676556, 0.70604416, 0.67871851, 0.70362179,\n",
       "         0.70475025, 0.70450929, 0.70982825, 0.71048027, 0.70716216,\n",
       "         0.71240378, 0.70399029, 0.70780553, 0.7128434 , 0.71901731]),\n",
       "  array([0.50243943, 0.61971276, 0.65527335, 0.69358729, 0.69359627,\n",
       "         0.70906218, 0.70498131, 0.71363306, 0.71114866, 0.71768213,\n",
       "         0.71978168, 0.71233044, 0.72641942, 0.72154867, 0.72010212,\n",
       "         0.71227867, 0.72608688, 0.71725486, 0.72129949, 0.72108875]),\n",
       "  array([0.3229316 , 0.50372267, 0.53983329, 0.60464222, 0.57857918,\n",
       "         0.63016881, 0.60859389, 0.63713201, 0.62223954, 0.62810342,\n",
       "         0.61856777, 0.63743821, 0.63450653, 0.6302905 , 0.6170484 ,\n",
       "         0.62846684, 0.63324001, 0.63672679, 0.62989609, 0.63426671]),\n",
       "  array([0.17785059, 0.35892005, 0.42243692, 0.49972142, 0.52935918,\n",
       "         0.56650799, 0.57605744, 0.60147003, 0.60874379, 0.62835204,\n",
       "         0.63472254, 0.64450657, 0.64785069, 0.66150046, 0.66153202,\n",
       "         0.67072332, 0.670351  , 0.67617305, 0.67838437, 0.68434768]),\n",
       "  array([0.33752645, 0.50313374, 0.55737486, 0.60596835, 0.62718166,\n",
       "         0.64981823, 0.66608304, 0.67669485, 0.68607422, 0.69091745,\n",
       "         0.69850666, 0.69794433, 0.7045894 , 0.70847866, 0.70914302,\n",
       "         0.70911023, 0.71000721, 0.71160898, 0.71332468, 0.71337874]),\n",
       "  array([0.43843745, 0.56588712, 0.60816073, 0.65479905, 0.6728545 ,\n",
       "         0.68679028, 0.69515307, 0.70147083, 0.71109405, 0.70886946,\n",
       "         0.70692715, 0.70993351, 0.71418254, 0.71182122, 0.71952739,\n",
       "         0.70763285, 0.7187692 , 0.70776124, 0.71640116, 0.71279574]),\n",
       "  array([0.22860241, 0.39995554, 0.46227427, 0.53184984, 0.55459217,\n",
       "         0.58967861, 0.60308082, 0.62257132, 0.63002144, 0.64441993,\n",
       "         0.64963604, 0.6556636 , 0.66637072, 0.67033563, 0.67590699,\n",
       "         0.68132002, 0.68189549, 0.6863964 , 0.68905103, 0.68644582]),\n",
       "  array([0.47310393, 0.6089344 , 0.62864764, 0.6740269 , 0.66997103,\n",
       "         0.70165546, 0.70048064, 0.70319431, 0.71468274, 0.71222409,\n",
       "         0.69406479, 0.71626438, 0.70773345, 0.72471738, 0.71686281,\n",
       "         0.72145149, 0.72028683, 0.72236122, 0.71794742, 0.72240727]),\n",
       "  array([0.44664397, 0.61279817, 0.62549374, 0.67338373, 0.65907073,\n",
       "         0.69240392, 0.6819327 , 0.70461473, 0.68879289, 0.70511362,\n",
       "         0.69069385, 0.70898311, 0.70395584, 0.70114141, 0.70157431,\n",
       "         0.7157307 , 0.70757648, 0.70193177, 0.71185905, 0.70485689]),\n",
       "  array([0.08357417, 0.17335441, 0.19574426, 0.22218319, 0.22450447,\n",
       "         0.25545553, 0.22718849, 0.20722234, 0.18063598, 0.25275537,\n",
       "         0.22233433, 0.24858475, 0.17606123, 0.22262703, 0.21837757,\n",
       "         0.23534483, 0.16541999, 0.22000273, 0.        , 0.        ]),\n",
       "  array([0.39757771, 0.53172065, 0.54313533, 0.61522472, 0.62457526,\n",
       "         0.63774643, 0.62771358, 0.65969298, 0.6474981 , 0.6487848 ,\n",
       "         0.64115232, 0.64160809, 0.63411752, 0.64708461, 0.62755319,\n",
       "         0.65030777, 0.64263151, 0.6573223 , 0.6275664 , 0.63075855]),\n",
       "  array([0.47035294, 0.61589525, 0.63297224, 0.67797052, 0.67617079,\n",
       "         0.69211665, 0.7008815 , 0.70446836, 0.6974358 , 0.7157309 ,\n",
       "         0.70411787, 0.71326923, 0.71067465, 0.7160872 , 0.7139619 ,\n",
       "         0.71527049, 0.71358143, 0.71902166, 0.71281149, 0.70928057]),\n",
       "  array([0.44247742, 0.59473641, 0.6090174 , 0.64860338, 0.64827427,\n",
       "         0.67707767, 0.64998004, 0.67547942, 0.67244996, 0.67998509,\n",
       "         0.68714082, 0.68275308, 0.69608121, 0.67591682, 0.67750006,\n",
       "         0.69161315, 0.68398052, 0.68698398, 0.69117878, 0.68677964]),\n",
       "  array([0.02305787, 0.09390917, 0.17257759, 0.24499135, 0.29204945,\n",
       "         0.3423186 , 0.37158636, 0.41586415, 0.42650716, 0.46642602,\n",
       "         0.47782207, 0.50833995, 0.51427721, 0.53425716, 0.53852846,\n",
       "         0.55905954, 0.56349121, 0.57864437, 0.587844  , 0.5961357 ]),\n",
       "  array([0.47310837, 0.61076712, 0.62967387, 0.67662941, 0.68287456,\n",
       "         0.6926095 , 0.69573287, 0.70833813, 0.70866615, 0.71399269,\n",
       "         0.7161694 , 0.71255776, 0.70336948, 0.71326056, 0.71119967,\n",
       "         0.70987525, 0.7161913 , 0.70859538, 0.71062833, 0.71854719]),\n",
       "  array([0.43237265, 0.56727057, 0.6044835 , 0.6519803 , 0.66111366,\n",
       "         0.68945556, 0.69076715, 0.70774374, 0.70964024, 0.71066137,\n",
       "         0.7106107 , 0.70877205, 0.7155992 , 0.72033195, 0.71883987,\n",
       "         0.72036797, 0.71683773, 0.7199501 , 0.71958983, 0.72078166]),\n",
       "  array([0.32289325, 0.46242759, 0.53327812, 0.57319818, 0.58132949,\n",
       "         0.59784544, 0.60578135, 0.60196101, 0.60180576, 0.62626194,\n",
       "         0.60637023, 0.62014787, 0.61253647, 0.61637547, 0.58585047,\n",
       "         0.61266264, 0.59419081, 0.58281367, 0.56731538, 0.5689678 ]),\n",
       "  array([0.17012004, 0.32320596, 0.38109411, 0.44241029, 0.4808729 ,\n",
       "         0.51271406, 0.54191282, 0.56639305, 0.58327347, 0.59757062,\n",
       "         0.61320332, 0.62550064, 0.63684012, 0.64672413, 0.65353267,\n",
       "         0.65706505, 0.66590975, 0.668752  , 0.67096243, 0.67874732])],\n",
       " 'epoch_time': [2820.3266084194183,\n",
       "  3180.585355758667,\n",
       "  2729.0865049362183,\n",
       "  4992.958856582642,\n",
       "  4692.519445180893,\n",
       "  2874.0278306007385,\n",
       "  5064.3782551288605,\n",
       "  2843.3657245635986,\n",
       "  5072.060475826263,\n",
       "  5045.392553806305,\n",
       "  5018.26518535614,\n",
       "  5057.300122499466,\n",
       "  2862.6123485565186,\n",
       "  4698.634304285049,\n",
       "  5014.233902931213,\n",
       "  5057.475544452667,\n",
       "  2839.5566313266754,\n",
       "  5222.7860679626465,\n",
       "  5092.1725652217865,\n",
       "  5112.055277109146,\n",
       "  5143.287568092346,\n",
       "  5005.733176469803,\n",
       "  4921.796494722366,\n",
       "  2734.150557279587,\n",
       "  4962.6608946323395,\n",
       "  5024.791551113129,\n",
       "  2826.328868865967,\n",
       "  2806.416048526764,\n",
       "  2834.924889087677,\n",
       "  5061.755974531174,\n",
       "  5073.636251449585,\n",
       "  5043.730237483978,\n",
       "  2704.40482544899,\n",
       "  2795.3568201065063,\n",
       "  5123.436839342117,\n",
       "  2907.91686463356],\n",
       " 'epochs': [[0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19],\n",
       "  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]],\n",
       " 'max_epochs': [19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19,\n",
       "  19]}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dictt = {\n",
    "    \n",
    "    'optim':[],\n",
    "    'lr':[],\n",
    "    'bs':[],\n",
    "    'wd':[],\n",
    "    'seed':[],\n",
    "    'best_95':[],\n",
    "    'best_test':[],\n",
    "    'train_losses':[],\n",
    "    'mAP_5_95_IoUs':[],\n",
    "    'mAP_5_IoUs':[],\n",
    "    'epoch_time':[],\n",
    "    'epochs':[],\n",
    "    'max_epochs':[],\n",
    "}\n",
    "for f in files:\n",
    "    optim, lr, bs, wd, seed, data = extract_meta(f)\n",
    "    \n",
    "    if (optim=='sgd' or optim=='activesgd') and (lr>lrMaxSGD or lr<lrMinSGD):\n",
    "        continue\n",
    "    if (optim!='sgd' and optim!='activesgd') and (lr>lrMax or lr<lrMin):\n",
    "        continue\n",
    "    \n",
    "#     if bs!=128:\n",
    "#         continue\n",
    "    \n",
    "    dictt['optim'].append(optim)\n",
    "    dictt['lr'].append(lr)\n",
    "    dictt['wd'].append(wd)\n",
    "#     dictt['scheduler'].append(scheduler)\n",
    "    dictt['bs'].append(bs)\n",
    "    dictt['seed'].append(seed)\n",
    "    dictt['mAP_5_95_IoUs'].append(np.array(data.get('mAP_5_95_IoUs')))\n",
    "    dictt['mAP_5_IoUs'].append(np.array(data.get('mAP_5_IoUs')))\n",
    "    dictt['best_95'].append(max(data.get('mAP_5_95_IoUs')))\n",
    "    dictt['best_test'].append(max(data.get('mAP_5_IoUs')))\n",
    "    dictt['train_losses'].append(data.get('train_losses'))\n",
    "\n",
    "    dictt['epoch_time'].append(data.get('epoch_time'))\n",
    "    dictt['epochs'].append(data.get('epochs'))\n",
    "    dictt['max_epochs'].append(max(data.get('epochs')))\n",
    "dictt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a0169fd6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>bs</th>\n",
       "      <th>wd</th>\n",
       "      <th>seed</th>\n",
       "      <th>best_95</th>\n",
       "      <th>best_test</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>mAP_5_95_IoUs</th>\n",
       "      <th>mAP_5_IoUs</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>epochs</th>\n",
       "      <th>max_epochs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.00050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42</td>\n",
       "      <td>0.099249</td>\n",
       "      <td>0.256504</td>\n",
       "      <td>[0.6264846324920654, 0.5245238542556763, 0.587...</td>\n",
       "      <td>[0.025960416745176015, 0.06259220377028638, 0....</td>\n",
       "      <td>[0.08096837880832028, 0.16627015503446252, 0.2...</td>\n",
       "      <td>2820.326608</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.00005</td>\n",
       "      <td>2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42</td>\n",
       "      <td>0.412337</td>\n",
       "      <td>0.698761</td>\n",
       "      <td>[0.5346417427062988, 0.4306092858314514, 0.433...</td>\n",
       "      <td>[0.1709568547189744, 0.27667076069651814, 0.30...</td>\n",
       "      <td>[0.4199397087612014, 0.5816586717000215, 0.625...</td>\n",
       "      <td>3180.585356</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.00050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42</td>\n",
       "      <td>0.393193</td>\n",
       "      <td>0.719423</td>\n",
       "      <td>[0.5535373687744141, 0.4569006860256195, 0.479...</td>\n",
       "      <td>[0.16473524560567035, 0.2540864392402738, 0.27...</td>\n",
       "      <td>[0.42836270489890793, 0.5659191451977782, 0.60...</td>\n",
       "      <td>2729.086505</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.01000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42</td>\n",
       "      <td>0.377213</td>\n",
       "      <td>0.664173</td>\n",
       "      <td>[0.5672189593315125, 0.44821634888648987, 0.46...</td>\n",
       "      <td>[0.14266422342202106, 0.24368709954728324, 0.2...</td>\n",
       "      <td>[0.36692376029625956, 0.5386204038541604, 0.55...</td>\n",
       "      <td>4992.958857</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.00050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.0</td>\n",
       "      <td>42</td>\n",
       "      <td>0.331926</td>\n",
       "      <td>0.617085</td>\n",
       "      <td>[0.5780791640281677, 0.4602453112602234, 0.505...</td>\n",
       "      <td>[0.11505604219462598, 0.20863849199556025, 0.2...</td>\n",
       "      <td>[0.2950878757297609, 0.46390668314629907, 0.51...</td>\n",
       "      <td>4692.519445</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        optim       lr  bs   wd  seed   best_95  best_test  \\\n",
       "0  activeadam  0.00050   2  0.0    42  0.099249   0.256504   \n",
       "1  activeadam  0.00005   2  0.0    42  0.412337   0.698761   \n",
       "2         sgd  0.00050   2  0.0    42  0.393193   0.719423   \n",
       "3   activesgd  0.01000   2  0.0    42  0.377213   0.664173   \n",
       "4   adabelief  0.00050   2  0.0    42  0.331926   0.617085   \n",
       "\n",
       "                                        train_losses  \\\n",
       "0  [0.6264846324920654, 0.5245238542556763, 0.587...   \n",
       "1  [0.5346417427062988, 0.4306092858314514, 0.433...   \n",
       "2  [0.5535373687744141, 0.4569006860256195, 0.479...   \n",
       "3  [0.5672189593315125, 0.44821634888648987, 0.46...   \n",
       "4  [0.5780791640281677, 0.4602453112602234, 0.505...   \n",
       "\n",
       "                                       mAP_5_95_IoUs  \\\n",
       "0  [0.025960416745176015, 0.06259220377028638, 0....   \n",
       "1  [0.1709568547189744, 0.27667076069651814, 0.30...   \n",
       "2  [0.16473524560567035, 0.2540864392402738, 0.27...   \n",
       "3  [0.14266422342202106, 0.24368709954728324, 0.2...   \n",
       "4  [0.11505604219462598, 0.20863849199556025, 0.2...   \n",
       "\n",
       "                                          mAP_5_IoUs   epoch_time  \\\n",
       "0  [0.08096837880832028, 0.16627015503446252, 0.2...  2820.326608   \n",
       "1  [0.4199397087612014, 0.5816586717000215, 0.625...  3180.585356   \n",
       "2  [0.42836270489890793, 0.5659191451977782, 0.60...  2729.086505   \n",
       "3  [0.36692376029625956, 0.5386204038541604, 0.55...  4992.958857   \n",
       "4  [0.2950878757297609, 0.46390668314629907, 0.51...  4692.519445   \n",
       "\n",
       "                                              epochs  max_epochs  \n",
       "0  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...          19  \n",
       "1  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...          19  \n",
       "2  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...          19  \n",
       "3  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...          19  \n",
       "4  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...          19  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(dictt)\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8e45a0cf",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>bs</th>\n",
       "      <th>best_95</th>\n",
       "      <th>best_test</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>mAP_5_95_IoUs</th>\n",
       "      <th>mAP_5_IoUs</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>max_epochs</th>\n",
       "      <th>best_epoch</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.000500</td>\n",
       "      <td>2</td>\n",
       "      <td>0.099249</td>\n",
       "      <td>0.256504</td>\n",
       "      <td>[0.6264846324920654, 0.5245238542556763, 0.587...</td>\n",
       "      <td>[0.025960416745176015, 0.06259220377028638, 0....</td>\n",
       "      <td>[0.08096837880832028, 0.16627015503446252, 0.2...</td>\n",
       "      <td>2820.326608</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.412337</td>\n",
       "      <td>0.698761</td>\n",
       "      <td>[0.5346417427062988, 0.4306092858314514, 0.433...</td>\n",
       "      <td>[0.1709568547189744, 0.27667076069651814, 0.30...</td>\n",
       "      <td>[0.4199397087612014, 0.5816586717000215, 0.625...</td>\n",
       "      <td>3180.585356</td>\n",
       "      <td>19</td>\n",
       "      <td>14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.000500</td>\n",
       "      <td>2</td>\n",
       "      <td>0.393193</td>\n",
       "      <td>0.719423</td>\n",
       "      <td>[0.5535373687744141, 0.4569006860256195, 0.479...</td>\n",
       "      <td>[0.16473524560567035, 0.2540864392402738, 0.27...</td>\n",
       "      <td>[0.42836270489890793, 0.5659191451977782, 0.60...</td>\n",
       "      <td>2729.086505</td>\n",
       "      <td>19</td>\n",
       "      <td>13</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.010000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.377213</td>\n",
       "      <td>0.664173</td>\n",
       "      <td>[0.5672189593315125, 0.44821634888648987, 0.46...</td>\n",
       "      <td>[0.14266422342202106, 0.24368709954728324, 0.2...</td>\n",
       "      <td>[0.36692376029625956, 0.5386204038541604, 0.55...</td>\n",
       "      <td>4992.958857</td>\n",
       "      <td>19</td>\n",
       "      <td>16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.000500</td>\n",
       "      <td>2</td>\n",
       "      <td>0.331926</td>\n",
       "      <td>0.617085</td>\n",
       "      <td>[0.5780791640281677, 0.4602453112602234, 0.505...</td>\n",
       "      <td>[0.11505604219462598, 0.20863849199556025, 0.2...</td>\n",
       "      <td>[0.2950878757297609, 0.46390668314629907, 0.51...</td>\n",
       "      <td>4692.519445</td>\n",
       "      <td>19</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>activebelief</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.418573</td>\n",
       "      <td>0.725150</td>\n",
       "      <td>[0.5470107197761536, 0.44116535782814026, 0.45...</td>\n",
       "      <td>[0.1827399645711872, 0.2913792454358238, 0.287...</td>\n",
       "      <td>[0.4712265943394047, 0.6154164244939309, 0.622...</td>\n",
       "      <td>2874.027831</td>\n",
       "      <td>19</td>\n",
       "      <td>17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>adamw</td>\n",
       "      <td>0.000001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.313425</td>\n",
       "      <td>0.648602</td>\n",
       "      <td>[0.5945188403129578, 0.5052535533905029, 0.562...</td>\n",
       "      <td>[0.05146622922985127, 0.1125876488340814, 0.13...</td>\n",
       "      <td>[0.17368551822299638, 0.32645764175456005, 0.3...</td>\n",
       "      <td>5064.378255</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.000001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.241307</td>\n",
       "      <td>0.550348</td>\n",
       "      <td>[0.6539908051490784, 0.5272586941719055, 0.594...</td>\n",
       "      <td>[0.005836703959948983, 0.02716111704601369, 0....</td>\n",
       "      <td>[0.0222613542475583, 0.09522553075200597, 0.17...</td>\n",
       "      <td>2843.365725</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.005000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.412664</td>\n",
       "      <td>0.707852</td>\n",
       "      <td>[0.5532261729240417, 0.4252638816833496, 0.442...</td>\n",
       "      <td>[0.17267519100210577, 0.28227532428013447, 0.2...</td>\n",
       "      <td>[0.4292162044755737, 0.586169128231184, 0.5999...</td>\n",
       "      <td>5072.060476</td>\n",
       "      <td>19</td>\n",
       "      <td>14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.330913</td>\n",
       "      <td>0.666282</td>\n",
       "      <td>[0.6193231344223022, 0.5048186182975769, 0.589...</td>\n",
       "      <td>[0.019134653699172943, 0.06963302033089877, 0....</td>\n",
       "      <td>[0.06876476871900324, 0.21478023639195953, 0.3...</td>\n",
       "      <td>5045.392554</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.000010</td>\n",
       "      <td>2</td>\n",
       "      <td>0.375690</td>\n",
       "      <td>0.707424</td>\n",
       "      <td>[0.5679012537002563, 0.4685744345188141, 0.514...</td>\n",
       "      <td>[0.1166366025606252, 0.20826704389866058, 0.24...</td>\n",
       "      <td>[0.3371210303198105, 0.5008686275459586, 0.555...</td>\n",
       "      <td>5018.265185</td>\n",
       "      <td>19</td>\n",
       "      <td>18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>adamw</td>\n",
       "      <td>0.000010</td>\n",
       "      <td>2</td>\n",
       "      <td>0.411243</td>\n",
       "      <td>0.725316</td>\n",
       "      <td>[0.5328081250190735, 0.41558632254600525, 0.43...</td>\n",
       "      <td>[0.19877847463913423, 0.29737574919767334, 0.3...</td>\n",
       "      <td>[0.5000027666105957, 0.6195068191255367, 0.651...</td>\n",
       "      <td>5057.300122</td>\n",
       "      <td>19</td>\n",
       "      <td>18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>activebelief</td>\n",
       "      <td>0.000005</td>\n",
       "      <td>2</td>\n",
       "      <td>0.366705</td>\n",
       "      <td>0.704332</td>\n",
       "      <td>[0.5955062508583069, 0.4946044981479645, 0.535...</td>\n",
       "      <td>[0.07395191760983598, 0.15361127560678914, 0.1...</td>\n",
       "      <td>[0.22789785576388574, 0.4047267992820106, 0.46...</td>\n",
       "      <td>2862.612349</td>\n",
       "      <td>19</td>\n",
       "      <td>18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>adamw</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.352798</td>\n",
       "      <td>0.633275</td>\n",
       "      <td>[0.5738754868507385, 0.45985326170921326, 0.45...</td>\n",
       "      <td>[0.13849526021049582, 0.23520823047095174, 0.2...</td>\n",
       "      <td>[0.34931910437043634, 0.5017188568719655, 0.54...</td>\n",
       "      <td>4698.634304</td>\n",
       "      <td>19</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.358827</td>\n",
       "      <td>0.698423</td>\n",
       "      <td>[0.6068999767303467, 0.4843897819519043, 0.555...</td>\n",
       "      <td>[0.05347870535805031, 0.13377881303210426, 0.1...</td>\n",
       "      <td>[0.17696090752797025, 0.3625442856190027, 0.42...</td>\n",
       "      <td>5014.233903</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.005000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.406721</td>\n",
       "      <td>0.702864</td>\n",
       "      <td>[0.5598472952842712, 0.4283018708229065, 0.448...</td>\n",
       "      <td>[0.16556538308846053, 0.27571543602828896, 0.2...</td>\n",
       "      <td>[0.42291884415658115, 0.5777525679436473, 0.60...</td>\n",
       "      <td>5057.475544</td>\n",
       "      <td>19</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.304402</td>\n",
       "      <td>0.635921</td>\n",
       "      <td>[0.6230419874191284, 0.5079927444458008, 0.589...</td>\n",
       "      <td>[0.01871323177898339, 0.07069033498509893, 0.1...</td>\n",
       "      <td>[0.06764346006005492, 0.2151010378534187, 0.30...</td>\n",
       "      <td>2839.556631</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.000005</td>\n",
       "      <td>2</td>\n",
       "      <td>0.398637</td>\n",
       "      <td>0.724235</td>\n",
       "      <td>[0.5566046833992004, 0.45622944831848145, 0.47...</td>\n",
       "      <td>[0.17211535828551747, 0.2505687890937574, 0.27...</td>\n",
       "      <td>[0.4379789297448797, 0.5640410845937078, 0.611...</td>\n",
       "      <td>5222.786068</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>activebelief</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.423984</td>\n",
       "      <td>0.719017</td>\n",
       "      <td>[0.5362498164176941, 0.4367064833641052, 0.452...</td>\n",
       "      <td>[0.18311856066800147, 0.281082797550762, 0.308...</td>\n",
       "      <td>[0.4589864786845627, 0.5936208758388845, 0.629...</td>\n",
       "      <td>5092.172565</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.000010</td>\n",
       "      <td>2</td>\n",
       "      <td>0.415549</td>\n",
       "      <td>0.726419</td>\n",
       "      <td>[0.5402184128761292, 0.4251348376274109, 0.435...</td>\n",
       "      <td>[0.20008481979060322, 0.297244512752909, 0.310...</td>\n",
       "      <td>[0.5024394339505406, 0.6197127639258004, 0.655...</td>\n",
       "      <td>5112.055277</td>\n",
       "      <td>19</td>\n",
       "      <td>12</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.357377</td>\n",
       "      <td>0.637438</td>\n",
       "      <td>[0.5555502772331238, 0.46527019143104553, 0.47...</td>\n",
       "      <td>[0.12909323156203195, 0.23950897761389056, 0.2...</td>\n",
       "      <td>[0.3229316030915396, 0.5037226651057372, 0.539...</td>\n",
       "      <td>5143.287568</td>\n",
       "      <td>19</td>\n",
       "      <td>11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.342332</td>\n",
       "      <td>0.684348</td>\n",
       "      <td>[0.6091799139976501, 0.4918379783630371, 0.553...</td>\n",
       "      <td>[0.053536306379298876, 0.13232015781849132, 0....</td>\n",
       "      <td>[0.1778505906093686, 0.3589200523261608, 0.422...</td>\n",
       "      <td>5005.733176</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>activebelief</td>\n",
       "      <td>0.000010</td>\n",
       "      <td>2</td>\n",
       "      <td>0.387138</td>\n",
       "      <td>0.713379</td>\n",
       "      <td>[0.5831643342971802, 0.46954503655433655, 0.50...</td>\n",
       "      <td>[0.11826926548979319, 0.20850384380263198, 0.2...</td>\n",
       "      <td>[0.33752645494912586, 0.5031337439371183, 0.55...</td>\n",
       "      <td>4921.796495</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>adamw</td>\n",
       "      <td>0.000005</td>\n",
       "      <td>2</td>\n",
       "      <td>0.386270</td>\n",
       "      <td>0.719527</td>\n",
       "      <td>[0.5544819831848145, 0.4480626583099365, 0.462...</td>\n",
       "      <td>[0.16947319573895162, 0.25097103955738226, 0.2...</td>\n",
       "      <td>[0.43843745232678355, 0.5658871175324016, 0.60...</td>\n",
       "      <td>2734.150557</td>\n",
       "      <td>19</td>\n",
       "      <td>14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.000005</td>\n",
       "      <td>2</td>\n",
       "      <td>0.349682</td>\n",
       "      <td>0.689051</td>\n",
       "      <td>[0.6013683080673218, 0.47950583696365356, 0.53...</td>\n",
       "      <td>[0.07343876180425288, 0.1509247429574422, 0.18...</td>\n",
       "      <td>[0.22860240763946788, 0.39995554266880323, 0.4...</td>\n",
       "      <td>4962.660895</td>\n",
       "      <td>19</td>\n",
       "      <td>18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.001000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.410124</td>\n",
       "      <td>0.724717</td>\n",
       "      <td>[0.5580655932426453, 0.4432005286216736, 0.470...</td>\n",
       "      <td>[0.18783099804621653, 0.28814577150046816, 0.2...</td>\n",
       "      <td>[0.4731039258309845, 0.6089344002330324, 0.628...</td>\n",
       "      <td>5024.791551</td>\n",
       "      <td>19</td>\n",
       "      <td>13</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.000100</td>\n",
       "      <td>2</td>\n",
       "      <td>0.417570</td>\n",
       "      <td>0.715731</td>\n",
       "      <td>[0.5242016315460205, 0.429206520318985, 0.4368...</td>\n",
       "      <td>[0.17656145320070732, 0.29576966616802963, 0.3...</td>\n",
       "      <td>[0.44664397062536676, 0.6127981713885701, 0.62...</td>\n",
       "      <td>2826.328869</td>\n",
       "      <td>19</td>\n",
       "      <td>15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>adamw</td>\n",
       "      <td>0.000500</td>\n",
       "      <td>2</td>\n",
       "      <td>0.101458</td>\n",
       "      <td>0.255456</td>\n",
       "      <td>[0.6260611414909363, 0.5048739910125732, 0.596...</td>\n",
       "      <td>[0.026773733164201997, 0.06583219541959079, 0....</td>\n",
       "      <td>[0.08357416940550813, 0.17335441415559327, 0.1...</td>\n",
       "      <td>2806.416049</td>\n",
       "      <td>19</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.010000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.372062</td>\n",
       "      <td>0.659693</td>\n",
       "      <td>[0.5407921075820923, 0.45966964960098267, 0.46...</td>\n",
       "      <td>[0.15887513052891347, 0.2454909662212015, 0.25...</td>\n",
       "      <td>[0.3975777060122768, 0.5317206484790951, 0.543...</td>\n",
       "      <td>2834.924889</td>\n",
       "      <td>19</td>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>adabelief</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.409717</td>\n",
       "      <td>0.719022</td>\n",
       "      <td>[0.5532412528991699, 0.4438173174858093, 0.448...</td>\n",
       "      <td>[0.1830967704912094, 0.2916813335082321, 0.296...</td>\n",
       "      <td>[0.47035294169834946, 0.6158952481290683, 0.63...</td>\n",
       "      <td>5061.755975</td>\n",
       "      <td>19</td>\n",
       "      <td>17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>adamw</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>2</td>\n",
       "      <td>0.412421</td>\n",
       "      <td>0.696081</td>\n",
       "      <td>[0.5309743881225586, 0.42885637283325195, 0.45...</td>\n",
       "      <td>[0.17713059755675326, 0.2898567650892317, 0.29...</td>\n",
       "      <td>[0.4424774188611094, 0.5947364126174315, 0.609...</td>\n",
       "      <td>5073.636251</td>\n",
       "      <td>19</td>\n",
       "      <td>12</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>activebelief</td>\n",
       "      <td>0.000001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.272425</td>\n",
       "      <td>0.596136</td>\n",
       "      <td>[0.6436278820037842, 0.5262290239334106, 0.586...</td>\n",
       "      <td>[0.0060152462193971985, 0.02651320638788702, 0...</td>\n",
       "      <td>[0.02305787338494766, 0.09390916765828572, 0.1...</td>\n",
       "      <td>5043.730237</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>sgd</td>\n",
       "      <td>0.001000</td>\n",
       "      <td>2</td>\n",
       "      <td>0.399199</td>\n",
       "      <td>0.718547</td>\n",
       "      <td>[0.5532057881355286, 0.4348660409450531, 0.461...</td>\n",
       "      <td>[0.18519385973425714, 0.28753806251279435, 0.2...</td>\n",
       "      <td>[0.4731083746175419, 0.6107671178935965, 0.629...</td>\n",
       "      <td>2704.404825</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>0.000500</td>\n",
       "      <td>2</td>\n",
       "      <td>0.404012</td>\n",
       "      <td>0.720782</td>\n",
       "      <td>[0.5500901937484741, 0.4574407935142517, 0.485...</td>\n",
       "      <td>[0.1663831654316051, 0.2554883293761835, 0.270...</td>\n",
       "      <td>[0.4323726479843212, 0.567270573511376, 0.6044...</td>\n",
       "      <td>2795.356820</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>activebelief</td>\n",
       "      <td>0.000500</td>\n",
       "      <td>2</td>\n",
       "      <td>0.336424</td>\n",
       "      <td>0.626262</td>\n",
       "      <td>[0.5625364780426025, 0.46643882989883423, 0.47...</td>\n",
       "      <td>[0.12545334604395317, 0.2075502571196539, 0.24...</td>\n",
       "      <td>[0.3228932507374834, 0.46242759366114455, 0.53...</td>\n",
       "      <td>5123.436839</td>\n",
       "      <td>19</td>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>0.000001</td>\n",
       "      <td>2</td>\n",
       "      <td>0.337660</td>\n",
       "      <td>0.678747</td>\n",
       "      <td>[0.596843421459198, 0.5061908960342407, 0.5570...</td>\n",
       "      <td>[0.05099038565062647, 0.11258233575649244, 0.1...</td>\n",
       "      <td>[0.17012003671905898, 0.3232059636457904, 0.38...</td>\n",
       "      <td>2907.916865</td>\n",
       "      <td>19</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           optim        lr  bs   best_95  best_test  \\\n",
       "0     activeadam  0.000500   2  0.099249   0.256504   \n",
       "1     activeadam  0.000050   2  0.412337   0.698761   \n",
       "2            sgd  0.000500   2  0.393193   0.719423   \n",
       "3      activesgd  0.010000   2  0.377213   0.664173   \n",
       "4      adabelief  0.000500   2  0.331926   0.617085   \n",
       "5   activebelief  0.000050   2  0.418573   0.725150   \n",
       "6          adamw  0.000001   2  0.313425   0.648602   \n",
       "7      adabelief  0.000001   2  0.241307   0.550348   \n",
       "8      activesgd  0.005000   2  0.412664   0.707852   \n",
       "9      activesgd  0.000050   2  0.330913   0.666282   \n",
       "10     adabelief  0.000010   2  0.375690   0.707424   \n",
       "11         adamw  0.000010   2  0.411243   0.725316   \n",
       "12  activebelief  0.000005   2  0.366705   0.704332   \n",
       "13         adamw  0.000100   2  0.352798   0.633275   \n",
       "14     activesgd  0.000100   2  0.358827   0.698423   \n",
       "15           sgd  0.005000   2  0.406721   0.702864   \n",
       "16           sgd  0.000050   2  0.304402   0.635921   \n",
       "17    activeadam  0.000005   2  0.398637   0.724235   \n",
       "18  activebelief  0.000100   2  0.423984   0.719017   \n",
       "19    activeadam  0.000010   2  0.415549   0.726419   \n",
       "20    activeadam  0.000100   2  0.357377   0.637438   \n",
       "21           sgd  0.000100   2  0.342332   0.684348   \n",
       "22  activebelief  0.000010   2  0.387138   0.713379   \n",
       "23         adamw  0.000005   2  0.386270   0.719527   \n",
       "24     adabelief  0.000005   2  0.349682   0.689051   \n",
       "25     activesgd  0.001000   2  0.410124   0.724717   \n",
       "26     adabelief  0.000100   2  0.417570   0.715731   \n",
       "27         adamw  0.000500   2  0.101458   0.255456   \n",
       "28           sgd  0.010000   2  0.372062   0.659693   \n",
       "29     adabelief  0.000050   2  0.409717   0.719022   \n",
       "30         adamw  0.000050   2  0.412421   0.696081   \n",
       "31  activebelief  0.000001   2  0.272425   0.596136   \n",
       "32           sgd  0.001000   2  0.399199   0.718547   \n",
       "33     activesgd  0.000500   2  0.404012   0.720782   \n",
       "34  activebelief  0.000500   2  0.336424   0.626262   \n",
       "35    activeadam  0.000001   2  0.337660   0.678747   \n",
       "\n",
       "                                         train_losses  \\\n",
       "0   [0.6264846324920654, 0.5245238542556763, 0.587...   \n",
       "1   [0.5346417427062988, 0.4306092858314514, 0.433...   \n",
       "2   [0.5535373687744141, 0.4569006860256195, 0.479...   \n",
       "3   [0.5672189593315125, 0.44821634888648987, 0.46...   \n",
       "4   [0.5780791640281677, 0.4602453112602234, 0.505...   \n",
       "5   [0.5470107197761536, 0.44116535782814026, 0.45...   \n",
       "6   [0.5945188403129578, 0.5052535533905029, 0.562...   \n",
       "7   [0.6539908051490784, 0.5272586941719055, 0.594...   \n",
       "8   [0.5532261729240417, 0.4252638816833496, 0.442...   \n",
       "9   [0.6193231344223022, 0.5048186182975769, 0.589...   \n",
       "10  [0.5679012537002563, 0.4685744345188141, 0.514...   \n",
       "11  [0.5328081250190735, 0.41558632254600525, 0.43...   \n",
       "12  [0.5955062508583069, 0.4946044981479645, 0.535...   \n",
       "13  [0.5738754868507385, 0.45985326170921326, 0.45...   \n",
       "14  [0.6068999767303467, 0.4843897819519043, 0.555...   \n",
       "15  [0.5598472952842712, 0.4283018708229065, 0.448...   \n",
       "16  [0.6230419874191284, 0.5079927444458008, 0.589...   \n",
       "17  [0.5566046833992004, 0.45622944831848145, 0.47...   \n",
       "18  [0.5362498164176941, 0.4367064833641052, 0.452...   \n",
       "19  [0.5402184128761292, 0.4251348376274109, 0.435...   \n",
       "20  [0.5555502772331238, 0.46527019143104553, 0.47...   \n",
       "21  [0.6091799139976501, 0.4918379783630371, 0.553...   \n",
       "22  [0.5831643342971802, 0.46954503655433655, 0.50...   \n",
       "23  [0.5544819831848145, 0.4480626583099365, 0.462...   \n",
       "24  [0.6013683080673218, 0.47950583696365356, 0.53...   \n",
       "25  [0.5580655932426453, 0.4432005286216736, 0.470...   \n",
       "26  [0.5242016315460205, 0.429206520318985, 0.4368...   \n",
       "27  [0.6260611414909363, 0.5048739910125732, 0.596...   \n",
       "28  [0.5407921075820923, 0.45966964960098267, 0.46...   \n",
       "29  [0.5532412528991699, 0.4438173174858093, 0.448...   \n",
       "30  [0.5309743881225586, 0.42885637283325195, 0.45...   \n",
       "31  [0.6436278820037842, 0.5262290239334106, 0.586...   \n",
       "32  [0.5532057881355286, 0.4348660409450531, 0.461...   \n",
       "33  [0.5500901937484741, 0.4574407935142517, 0.485...   \n",
       "34  [0.5625364780426025, 0.46643882989883423, 0.47...   \n",
       "35  [0.596843421459198, 0.5061908960342407, 0.5570...   \n",
       "\n",
       "                                        mAP_5_95_IoUs  \\\n",
       "0   [0.025960416745176015, 0.06259220377028638, 0....   \n",
       "1   [0.1709568547189744, 0.27667076069651814, 0.30...   \n",
       "2   [0.16473524560567035, 0.2540864392402738, 0.27...   \n",
       "3   [0.14266422342202106, 0.24368709954728324, 0.2...   \n",
       "4   [0.11505604219462598, 0.20863849199556025, 0.2...   \n",
       "5   [0.1827399645711872, 0.2913792454358238, 0.287...   \n",
       "6   [0.05146622922985127, 0.1125876488340814, 0.13...   \n",
       "7   [0.005836703959948983, 0.02716111704601369, 0....   \n",
       "8   [0.17267519100210577, 0.28227532428013447, 0.2...   \n",
       "9   [0.019134653699172943, 0.06963302033089877, 0....   \n",
       "10  [0.1166366025606252, 0.20826704389866058, 0.24...   \n",
       "11  [0.19877847463913423, 0.29737574919767334, 0.3...   \n",
       "12  [0.07395191760983598, 0.15361127560678914, 0.1...   \n",
       "13  [0.13849526021049582, 0.23520823047095174, 0.2...   \n",
       "14  [0.05347870535805031, 0.13377881303210426, 0.1...   \n",
       "15  [0.16556538308846053, 0.27571543602828896, 0.2...   \n",
       "16  [0.01871323177898339, 0.07069033498509893, 0.1...   \n",
       "17  [0.17211535828551747, 0.2505687890937574, 0.27...   \n",
       "18  [0.18311856066800147, 0.281082797550762, 0.308...   \n",
       "19  [0.20008481979060322, 0.297244512752909, 0.310...   \n",
       "20  [0.12909323156203195, 0.23950897761389056, 0.2...   \n",
       "21  [0.053536306379298876, 0.13232015781849132, 0....   \n",
       "22  [0.11826926548979319, 0.20850384380263198, 0.2...   \n",
       "23  [0.16947319573895162, 0.25097103955738226, 0.2...   \n",
       "24  [0.07343876180425288, 0.1509247429574422, 0.18...   \n",
       "25  [0.18783099804621653, 0.28814577150046816, 0.2...   \n",
       "26  [0.17656145320070732, 0.29576966616802963, 0.3...   \n",
       "27  [0.026773733164201997, 0.06583219541959079, 0....   \n",
       "28  [0.15887513052891347, 0.2454909662212015, 0.25...   \n",
       "29  [0.1830967704912094, 0.2916813335082321, 0.296...   \n",
       "30  [0.17713059755675326, 0.2898567650892317, 0.29...   \n",
       "31  [0.0060152462193971985, 0.02651320638788702, 0...   \n",
       "32  [0.18519385973425714, 0.28753806251279435, 0.2...   \n",
       "33  [0.1663831654316051, 0.2554883293761835, 0.270...   \n",
       "34  [0.12545334604395317, 0.2075502571196539, 0.24...   \n",
       "35  [0.05099038565062647, 0.11258233575649244, 0.1...   \n",
       "\n",
       "                                           mAP_5_IoUs   epoch_time  \\\n",
       "0   [0.08096837880832028, 0.16627015503446252, 0.2...  2820.326608   \n",
       "1   [0.4199397087612014, 0.5816586717000215, 0.625...  3180.585356   \n",
       "2   [0.42836270489890793, 0.5659191451977782, 0.60...  2729.086505   \n",
       "3   [0.36692376029625956, 0.5386204038541604, 0.55...  4992.958857   \n",
       "4   [0.2950878757297609, 0.46390668314629907, 0.51...  4692.519445   \n",
       "5   [0.4712265943394047, 0.6154164244939309, 0.622...  2874.027831   \n",
       "6   [0.17368551822299638, 0.32645764175456005, 0.3...  5064.378255   \n",
       "7   [0.0222613542475583, 0.09522553075200597, 0.17...  2843.365725   \n",
       "8   [0.4292162044755737, 0.586169128231184, 0.5999...  5072.060476   \n",
       "9   [0.06876476871900324, 0.21478023639195953, 0.3...  5045.392554   \n",
       "10  [0.3371210303198105, 0.5008686275459586, 0.555...  5018.265185   \n",
       "11  [0.5000027666105957, 0.6195068191255367, 0.651...  5057.300122   \n",
       "12  [0.22789785576388574, 0.4047267992820106, 0.46...  2862.612349   \n",
       "13  [0.34931910437043634, 0.5017188568719655, 0.54...  4698.634304   \n",
       "14  [0.17696090752797025, 0.3625442856190027, 0.42...  5014.233903   \n",
       "15  [0.42291884415658115, 0.5777525679436473, 0.60...  5057.475544   \n",
       "16  [0.06764346006005492, 0.2151010378534187, 0.30...  2839.556631   \n",
       "17  [0.4379789297448797, 0.5640410845937078, 0.611...  5222.786068   \n",
       "18  [0.4589864786845627, 0.5936208758388845, 0.629...  5092.172565   \n",
       "19  [0.5024394339505406, 0.6197127639258004, 0.655...  5112.055277   \n",
       "20  [0.3229316030915396, 0.5037226651057372, 0.539...  5143.287568   \n",
       "21  [0.1778505906093686, 0.3589200523261608, 0.422...  5005.733176   \n",
       "22  [0.33752645494912586, 0.5031337439371183, 0.55...  4921.796495   \n",
       "23  [0.43843745232678355, 0.5658871175324016, 0.60...  2734.150557   \n",
       "24  [0.22860240763946788, 0.39995554266880323, 0.4...  4962.660895   \n",
       "25  [0.4731039258309845, 0.6089344002330324, 0.628...  5024.791551   \n",
       "26  [0.44664397062536676, 0.6127981713885701, 0.62...  2826.328869   \n",
       "27  [0.08357416940550813, 0.17335441415559327, 0.1...  2806.416049   \n",
       "28  [0.3975777060122768, 0.5317206484790951, 0.543...  2834.924889   \n",
       "29  [0.47035294169834946, 0.6158952481290683, 0.63...  5061.755975   \n",
       "30  [0.4424774188611094, 0.5947364126174315, 0.609...  5073.636251   \n",
       "31  [0.02305787338494766, 0.09390916765828572, 0.1...  5043.730237   \n",
       "32  [0.4731083746175419, 0.6107671178935965, 0.629...  2704.404825   \n",
       "33  [0.4323726479843212, 0.567270573511376, 0.6044...  2795.356820   \n",
       "34  [0.3228932507374834, 0.46242759366114455, 0.53...  5123.436839   \n",
       "35  [0.17012003671905898, 0.3232059636457904, 0.38...  2907.916865   \n",
       "\n",
       "    max_epochs  best_epoch  \n",
       "0           19          19  \n",
       "1           19          14  \n",
       "2           19          13  \n",
       "3           19          16  \n",
       "4           19           9  \n",
       "5           19          17  \n",
       "6           19          19  \n",
       "7           19          19  \n",
       "8           19          14  \n",
       "9           19          19  \n",
       "10          19          18  \n",
       "11          19          18  \n",
       "12          19          18  \n",
       "13          19          15  \n",
       "14          19          19  \n",
       "15          19          15  \n",
       "16          19          19  \n",
       "17          19          19  \n",
       "18          19          19  \n",
       "19          19          12  \n",
       "20          19          11  \n",
       "21          19          19  \n",
       "22          19          19  \n",
       "23          19          14  \n",
       "24          19          18  \n",
       "25          19          13  \n",
       "26          19          15  \n",
       "27          19           5  \n",
       "28          19           7  \n",
       "29          19          17  \n",
       "30          19          12  \n",
       "31          19          19  \n",
       "32          19          19  \n",
       "33          19          19  \n",
       "34          19           9  \n",
       "35          19          19  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['best_epoch'] = df['mAP_5_IoUs'].apply(np.argmax)\n",
    "df.drop(columns=['seed', 'wd', 'epochs'], inplace=True)\n",
    "df"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "00bebb6a",
   "metadata": {},
   "source": [
    "# all optims"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08edb2cd",
   "metadata": {},
   "source": [
    "## best test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c0b6507b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>lr</th>\n",
       "      <th>0.000001</th>\n",
       "      <th>0.000005</th>\n",
       "      <th>0.000010</th>\n",
       "      <th>0.000050</th>\n",
       "      <th>0.000100</th>\n",
       "      <th>0.000500</th>\n",
       "      <th>0.001000</th>\n",
       "      <th>0.005000</th>\n",
       "      <th>0.010000</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>optim</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>activeadam</th>\n",
       "      <td>0.678747</td>\n",
       "      <td>0.724235</td>\n",
       "      <td>0.726419</td>\n",
       "      <td>0.698761</td>\n",
       "      <td>0.637438</td>\n",
       "      <td>0.256504</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>activebelief</th>\n",
       "      <td>0.596136</td>\n",
       "      <td>0.704332</td>\n",
       "      <td>0.713379</td>\n",
       "      <td>0.725150</td>\n",
       "      <td>0.719017</td>\n",
       "      <td>0.626262</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>activesgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.666282</td>\n",
       "      <td>0.698423</td>\n",
       "      <td>0.720782</td>\n",
       "      <td>0.724717</td>\n",
       "      <td>0.707852</td>\n",
       "      <td>0.664173</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>adabelief</th>\n",
       "      <td>0.550348</td>\n",
       "      <td>0.689051</td>\n",
       "      <td>0.707424</td>\n",
       "      <td>0.719022</td>\n",
       "      <td>0.715731</td>\n",
       "      <td>0.617085</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>adamw</th>\n",
       "      <td>0.648602</td>\n",
       "      <td>0.719527</td>\n",
       "      <td>0.725316</td>\n",
       "      <td>0.696081</td>\n",
       "      <td>0.633275</td>\n",
       "      <td>0.255456</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>sgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.635921</td>\n",
       "      <td>0.684348</td>\n",
       "      <td>0.719423</td>\n",
       "      <td>0.718547</td>\n",
       "      <td>0.702864</td>\n",
       "      <td>0.659693</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "lr            0.000001  0.000005  0.000010  0.000050  0.000100  0.000500  \\\n",
       "optim                                                                      \n",
       "activeadam    0.678747  0.724235  0.726419  0.698761  0.637438  0.256504   \n",
       "activebelief  0.596136  0.704332  0.713379  0.725150  0.719017  0.626262   \n",
       "activesgd          NaN       NaN       NaN  0.666282  0.698423  0.720782   \n",
       "adabelief     0.550348  0.689051  0.707424  0.719022  0.715731  0.617085   \n",
       "adamw         0.648602  0.719527  0.725316  0.696081  0.633275  0.255456   \n",
       "sgd                NaN       NaN       NaN  0.635921  0.684348  0.719423   \n",
       "\n",
       "lr            0.001000  0.005000  0.010000  \n",
       "optim                                       \n",
       "activeadam         NaN       NaN       NaN  \n",
       "activebelief       NaN       NaN       NaN  \n",
       "activesgd     0.724717  0.707852  0.664173  \n",
       "adabelief          NaN       NaN       NaN  \n",
       "adamw              NaN       NaN       NaN  \n",
       "sgd           0.718547  0.702864  0.659693  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot = df.pivot_table('best_test', df.optim, df.lr, aggfunc='max')\n",
    "pivot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "7077898c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>optim</th>\n",
       "      <th>ActiveAdamW</th>\n",
       "      <th>AdamW</th>\n",
       "      <th>ActiveBelief</th>\n",
       "      <th>AdaBelief</th>\n",
       "      <th>ActiveSGD</th>\n",
       "      <th>SGD</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.000001</th>\n",
       "      <td>0.678747</td>\n",
       "      <td>0.648602</td>\n",
       "      <td>0.596136</td>\n",
       "      <td>0.550348</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.000005</th>\n",
       "      <td>0.724235</td>\n",
       "      <td>0.719527</td>\n",
       "      <td>0.704332</td>\n",
       "      <td>0.689051</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.000010</th>\n",
       "      <td>0.726419</td>\n",
       "      <td>0.725316</td>\n",
       "      <td>0.713379</td>\n",
       "      <td>0.707424</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.000050</th>\n",
       "      <td>0.698761</td>\n",
       "      <td>0.696081</td>\n",
       "      <td>0.725150</td>\n",
       "      <td>0.719022</td>\n",
       "      <td>0.666282</td>\n",
       "      <td>0.635921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.000100</th>\n",
       "      <td>0.637438</td>\n",
       "      <td>0.633275</td>\n",
       "      <td>0.719017</td>\n",
       "      <td>0.715731</td>\n",
       "      <td>0.698423</td>\n",
       "      <td>0.684348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.000500</th>\n",
       "      <td>0.256504</td>\n",
       "      <td>0.255456</td>\n",
       "      <td>0.626262</td>\n",
       "      <td>0.617085</td>\n",
       "      <td>0.720782</td>\n",
       "      <td>0.719423</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.001000</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.724717</td>\n",
       "      <td>0.718547</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.005000</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.707852</td>\n",
       "      <td>0.702864</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.010000</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.664173</td>\n",
       "      <td>0.659693</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim     ActiveAdamW     AdamW  ActiveBelief  AdaBelief  ActiveSGD       SGD\n",
       "lr                                                                           \n",
       "0.000001     0.678747  0.648602      0.596136   0.550348        NaN       NaN\n",
       "0.000005     0.724235  0.719527      0.704332   0.689051        NaN       NaN\n",
       "0.000010     0.726419  0.725316      0.713379   0.707424        NaN       NaN\n",
       "0.000050     0.698761  0.696081      0.725150   0.719022   0.666282  0.635921\n",
       "0.000100     0.637438  0.633275      0.719017   0.715731   0.698423  0.684348\n",
       "0.000500     0.256504  0.255456      0.626262   0.617085   0.720782  0.719423\n",
       "0.001000          NaN       NaN           NaN        NaN   0.724717  0.718547\n",
       "0.005000          NaN       NaN           NaN        NaN   0.707852  0.702864\n",
       "0.010000          NaN       NaN           NaN        NaN   0.664173  0.659693"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot_ = pivot.transpose()\n",
    "pivot_\n",
    "\n",
    "pivot_ = pivot_[['activeadam','adamw', \n",
    "                 'activebelief','adabelief',\n",
    "#                  'activeradam', 'radam',  \n",
    "                 'activesgd', 'sgd'  \n",
    "                ]]\n",
    "pivot_= pivot_.rename(columns={\n",
    "                       'activeadam':'ActiveAdamW', \n",
    "                       'activebelief': 'ActiveBelief', \n",
    "#                        'activeradam': 'ActiveRAdam', \n",
    "                       'activesgd': 'ActiveSGD', \n",
    "                       'adamw': 'AdamW', \n",
    "                       'adabelief': 'AdaBelief',\n",
    "#                        'radam': 'RAdam', \n",
    "                       'sgd': 'SGD'})\n",
    "pivot_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "7d29912d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# pivot_ = pivot_.iloc[:-4]\n",
    "ax = pivot_.boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "b80487b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "d20d56d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./pascalvoc.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "863a79ec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax1 = pivot_[['ActiveAdamW', 'AdamW']].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "6a7f2089",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax2 = pivot_[['ActiveSGD', 'SGD']].iloc[2:].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "2d57206f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax3 = pivot_[['ActiveBelief', 'AdaBelief']].iloc[2:].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19e7eac2",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "540210ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax1.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "5cafe02b",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./pascalvoc_adam.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e007a3de",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax2.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "954bdf6e",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./pascalvoc_sgd.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "22a220f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax3.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "52577a91",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./pascalvoc_adabelief.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cfe03c3b",
   "metadata": {},
   "source": [
    "## train loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "0578f511",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_best_train(row):\n",
    "    best = float('inf')\n",
    "    for ppl in row['train_losses']:\n",
    "        if ppl<best: \n",
    "            best=ppl\n",
    "        else:\n",
    "            break\n",
    "    return best"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "8c89be86",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>bs</th>\n",
       "      <th>best_ppl</th>\n",
       "      <th>best_test</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>test_ppls</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>max_epochs</th>\n",
       "      <th>best_epoch</th>\n",
       "      <th>best_train</th>\n",
       "      <th>best_train_ppl</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.591887</td>\n",
       "      <td>10.295506</td>\n",
       "      <td>[4.269722938537598, 3.956637144088745, 3.85395...</td>\n",
       "      <td>[55.49868513572967, 49.24029553175281, 44.1821...</td>\n",
       "      <td>1751.424587</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "      <td>2.425533</td>\n",
       "      <td>11.308250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>9.610747</td>\n",
       "      <td>10.028126</td>\n",
       "      <td>[4.694464206695557, 3.7752649784088135, 3.5433...</td>\n",
       "      <td>[49.670218164707, 36.43654422372913, 28.914009...</td>\n",
       "      <td>2311.011858</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "      <td>2.438076</td>\n",
       "      <td>11.450994</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>8.972414</td>\n",
       "      <td>9.646077</td>\n",
       "      <td>[3.465231418609619, 2.8220975399017334, 2.6657...</td>\n",
       "      <td>[17.354904736992314, 13.516293756984636, 11.76...</td>\n",
       "      <td>1372.467484</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "      <td>2.355889</td>\n",
       "      <td>10.547502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-07</td>\n",
       "      <td>128</td>\n",
       "      <td>12.081543</td>\n",
       "      <td>12.432597</td>\n",
       "      <td>[7.878540992736816, 7.192812919616699, 6.88390...</td>\n",
       "      <td>[1480.660949433463, 1097.1541059025099, 807.76...</td>\n",
       "      <td>1837.093704</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "      <td>2.662483</td>\n",
       "      <td>14.331837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>14.621952</td>\n",
       "      <td>15.113110</td>\n",
       "      <td>[4.918905258178711, 4.484518051147461, 4.33334...</td>\n",
       "      <td>[100.50242016688107, 81.17283899741643, 72.490...</td>\n",
       "      <td>1724.276411</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "      <td>2.840662</td>\n",
       "      <td>17.127096</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        optim            lr   bs   best_ppl  best_test  \\\n",
       "0         sgd  1.000000e-03  128   9.591887  10.295506   \n",
       "1       adamw  5.000000e-06  128   9.610747  10.028126   \n",
       "2       adamw  5.000000e-05  128   8.972414   9.646077   \n",
       "3  activeadam  1.000000e-07  128  12.081543  12.432597   \n",
       "4         sgd  1.000000e-04  128  14.621952  15.113110   \n",
       "\n",
       "                                        train_losses  \\\n",
       "0  [4.269722938537598, 3.956637144088745, 3.85395...   \n",
       "1  [4.694464206695557, 3.7752649784088135, 3.5433...   \n",
       "2  [3.465231418609619, 2.8220975399017334, 2.6657...   \n",
       "3  [7.878540992736816, 7.192812919616699, 6.88390...   \n",
       "4  [4.918905258178711, 4.484518051147461, 4.33334...   \n",
       "\n",
       "                                           test_ppls   epoch_time  max_epochs  \\\n",
       "0  [55.49868513572967, 49.24029553175281, 44.1821...  1751.424587         199   \n",
       "1  [49.670218164707, 36.43654422372913, 28.914009...  2311.011858         199   \n",
       "2  [17.354904736992314, 13.516293756984636, 11.76...  1372.467484         199   \n",
       "3  [1480.660949433463, 1097.1541059025099, 807.76...  1837.093704         199   \n",
       "4  [100.50242016688107, 81.17283899741643, 72.490...  1724.276411         199   \n",
       "\n",
       "   best_epoch  best_train  best_train_ppl  \n",
       "0         198    2.425533       11.308250  \n",
       "1         199    2.438076       11.450994  \n",
       "2         198    2.355889       10.547502  \n",
       "3         199    2.662483       14.331837  \n",
       "4         199    2.840662       17.127096  "
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['best_train'] = df.apply(find_best_train, axis=1)\n",
    "df['best_train_ppl'] = df['best_train'].map(lambda x: np.exp(x))\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "87025a28",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>lr</th>\n",
       "      <th>1.000000e-07</th>\n",
       "      <th>5.000000e-07</th>\n",
       "      <th>1.000000e-06</th>\n",
       "      <th>5.000000e-06</th>\n",
       "      <th>1.000000e-05</th>\n",
       "      <th>5.000000e-05</th>\n",
       "      <th>1.000000e-04</th>\n",
       "      <th>5.000000e-04</th>\n",
       "      <th>1.000000e-03</th>\n",
       "      <th>5.000000e-03</th>\n",
       "      <th>1.000000e-02</th>\n",
       "      <th>5.000000e-02</th>\n",
       "      <th>1.000000e-01</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>optim</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>activeadam</th>\n",
       "      <td>14.331837</td>\n",
       "      <td>12.073717</td>\n",
       "      <td>11.454347</td>\n",
       "      <td>10.964381</td>\n",
       "      <td>10.769436</td>\n",
       "      <td>10.535599</td>\n",
       "      <td>10.495638</td>\n",
       "      <td>10.430704</td>\n",
       "      <td>10.447060</td>\n",
       "      <td>10.506492</td>\n",
       "      <td>11.799742</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>activesgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>23.707903</td>\n",
       "      <td>17.902138</td>\n",
       "      <td>12.970161</td>\n",
       "      <td>12.234832</td>\n",
       "      <td>11.023934</td>\n",
       "      <td>10.876233</td>\n",
       "      <td>10.711492</td>\n",
       "      <td>10.653941</td>\n",
       "      <td>10.535102</td>\n",
       "      <td>10.535504</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>adamw</th>\n",
       "      <td>26.695700</td>\n",
       "      <td>15.566731</td>\n",
       "      <td>13.382423</td>\n",
       "      <td>11.450994</td>\n",
       "      <td>10.916894</td>\n",
       "      <td>10.547502</td>\n",
       "      <td>10.459681</td>\n",
       "      <td>10.423795</td>\n",
       "      <td>10.464443</td>\n",
       "      <td>10.651409</td>\n",
       "      <td>16.219316</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>sgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>56.119132</td>\n",
       "      <td>49.750609</td>\n",
       "      <td>22.919008</td>\n",
       "      <td>17.127096</td>\n",
       "      <td>12.007590</td>\n",
       "      <td>11.308250</td>\n",
       "      <td>10.792127</td>\n",
       "      <td>10.701345</td>\n",
       "      <td>10.553049</td>\n",
       "      <td>10.559633</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "lr          1.000000e-07  5.000000e-07  1.000000e-06  5.000000e-06  \\\n",
       "optim                                                                \n",
       "activeadam     14.331837     12.073717     11.454347     10.964381   \n",
       "activesgd            NaN           NaN           NaN     23.707903   \n",
       "adamw          26.695700     15.566731     13.382423     11.450994   \n",
       "sgd                  NaN           NaN           NaN     56.119132   \n",
       "\n",
       "lr          1.000000e-05  5.000000e-05  1.000000e-04  5.000000e-04  \\\n",
       "optim                                                                \n",
       "activeadam     10.769436     10.535599     10.495638     10.430704   \n",
       "activesgd      17.902138     12.970161     12.234832     11.023934   \n",
       "adamw          10.916894     10.547502     10.459681     10.423795   \n",
       "sgd            49.750609     22.919008     17.127096     12.007590   \n",
       "\n",
       "lr          1.000000e-03  5.000000e-03  1.000000e-02  5.000000e-02  \\\n",
       "optim                                                                \n",
       "activeadam     10.447060     10.506492     11.799742           NaN   \n",
       "activesgd      10.876233     10.711492     10.653941     10.535102   \n",
       "adamw          10.464443     10.651409     16.219316           NaN   \n",
       "sgd            11.308250     10.792127     10.701345     10.553049   \n",
       "\n",
       "lr          1.000000e-01  \n",
       "optim                     \n",
       "activeadam           NaN  \n",
       "activesgd      10.535504  \n",
       "adamw                NaN  \n",
       "sgd            10.559633  "
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot = df.pivot_table('best_train_ppl', df.optim, df.lr, aggfunc='min')\n",
    "pivot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "c52bf5eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>optim</th>\n",
       "      <th>activeadam</th>\n",
       "      <th>activesgd</th>\n",
       "      <th>adamw</th>\n",
       "      <th>sgd</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.000000e-07</th>\n",
       "      <td>14.331837</td>\n",
       "      <td>NaN</td>\n",
       "      <td>26.695700</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-07</th>\n",
       "      <td>12.073717</td>\n",
       "      <td>NaN</td>\n",
       "      <td>15.566731</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-06</th>\n",
       "      <td>11.454347</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13.382423</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-06</th>\n",
       "      <td>10.964381</td>\n",
       "      <td>23.707903</td>\n",
       "      <td>11.450994</td>\n",
       "      <td>56.119132</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-05</th>\n",
       "      <td>10.769436</td>\n",
       "      <td>17.902138</td>\n",
       "      <td>10.916894</td>\n",
       "      <td>49.750609</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-05</th>\n",
       "      <td>10.535599</td>\n",
       "      <td>12.970161</td>\n",
       "      <td>10.547502</td>\n",
       "      <td>22.919008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-04</th>\n",
       "      <td>10.495638</td>\n",
       "      <td>12.234832</td>\n",
       "      <td>10.459681</td>\n",
       "      <td>17.127096</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-04</th>\n",
       "      <td>10.430704</td>\n",
       "      <td>11.023934</td>\n",
       "      <td>10.423795</td>\n",
       "      <td>12.007590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-03</th>\n",
       "      <td>10.447060</td>\n",
       "      <td>10.876233</td>\n",
       "      <td>10.464443</td>\n",
       "      <td>11.308250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-03</th>\n",
       "      <td>10.506492</td>\n",
       "      <td>10.711492</td>\n",
       "      <td>10.651409</td>\n",
       "      <td>10.792127</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-02</th>\n",
       "      <td>11.799742</td>\n",
       "      <td>10.653941</td>\n",
       "      <td>16.219316</td>\n",
       "      <td>10.701345</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-02</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535102</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.553049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-01</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535504</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.559633</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim         activeadam  activesgd      adamw        sgd\n",
       "lr                                                       \n",
       "1.000000e-07   14.331837        NaN  26.695700        NaN\n",
       "5.000000e-07   12.073717        NaN  15.566731        NaN\n",
       "1.000000e-06   11.454347        NaN  13.382423        NaN\n",
       "5.000000e-06   10.964381  23.707903  11.450994  56.119132\n",
       "1.000000e-05   10.769436  17.902138  10.916894  49.750609\n",
       "5.000000e-05   10.535599  12.970161  10.547502  22.919008\n",
       "1.000000e-04   10.495638  12.234832  10.459681  17.127096\n",
       "5.000000e-04   10.430704  11.023934  10.423795  12.007590\n",
       "1.000000e-03   10.447060  10.876233  10.464443  11.308250\n",
       "5.000000e-03   10.506492  10.711492  10.651409  10.792127\n",
       "1.000000e-02   11.799742  10.653941  16.219316  10.701345\n",
       "5.000000e-02         NaN  10.535102        NaN  10.553049\n",
       "1.000000e-01         NaN  10.535504        NaN  10.559633"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot_ = pivot.transpose()\n",
    "pivot_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "d8e62b11",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>optim</th>\n",
       "      <th>ActiveAdamW</th>\n",
       "      <th>ActiveSGD</th>\n",
       "      <th>AdamW</th>\n",
       "      <th>SGD</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.000000e-07</th>\n",
       "      <td>14.331837</td>\n",
       "      <td>NaN</td>\n",
       "      <td>26.695700</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-07</th>\n",
       "      <td>12.073717</td>\n",
       "      <td>NaN</td>\n",
       "      <td>15.566731</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-06</th>\n",
       "      <td>11.454347</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13.382423</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-06</th>\n",
       "      <td>10.964381</td>\n",
       "      <td>23.707903</td>\n",
       "      <td>11.450994</td>\n",
       "      <td>56.119132</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-05</th>\n",
       "      <td>10.769436</td>\n",
       "      <td>17.902138</td>\n",
       "      <td>10.916894</td>\n",
       "      <td>49.750609</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-05</th>\n",
       "      <td>10.535599</td>\n",
       "      <td>12.970161</td>\n",
       "      <td>10.547502</td>\n",
       "      <td>22.919008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-04</th>\n",
       "      <td>10.495638</td>\n",
       "      <td>12.234832</td>\n",
       "      <td>10.459681</td>\n",
       "      <td>17.127096</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-04</th>\n",
       "      <td>10.430704</td>\n",
       "      <td>11.023934</td>\n",
       "      <td>10.423795</td>\n",
       "      <td>12.007590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-03</th>\n",
       "      <td>10.447060</td>\n",
       "      <td>10.876233</td>\n",
       "      <td>10.464443</td>\n",
       "      <td>11.308250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-03</th>\n",
       "      <td>10.506492</td>\n",
       "      <td>10.711492</td>\n",
       "      <td>10.651409</td>\n",
       "      <td>10.792127</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-02</th>\n",
       "      <td>11.799742</td>\n",
       "      <td>10.653941</td>\n",
       "      <td>16.219316</td>\n",
       "      <td>10.701345</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-02</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535102</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.553049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-01</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535504</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.559633</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim         ActiveAdamW  ActiveSGD      AdamW        SGD\n",
       "lr                                                        \n",
       "1.000000e-07    14.331837        NaN  26.695700        NaN\n",
       "5.000000e-07    12.073717        NaN  15.566731        NaN\n",
       "1.000000e-06    11.454347        NaN  13.382423        NaN\n",
       "5.000000e-06    10.964381  23.707903  11.450994  56.119132\n",
       "1.000000e-05    10.769436  17.902138  10.916894  49.750609\n",
       "5.000000e-05    10.535599  12.970161  10.547502  22.919008\n",
       "1.000000e-04    10.495638  12.234832  10.459681  17.127096\n",
       "5.000000e-04    10.430704  11.023934  10.423795  12.007590\n",
       "1.000000e-03    10.447060  10.876233  10.464443  11.308250\n",
       "5.000000e-03    10.506492  10.711492  10.651409  10.792127\n",
       "1.000000e-02    11.799742  10.653941  16.219316  10.701345\n",
       "5.000000e-02          NaN  10.535102        NaN  10.553049\n",
       "1.000000e-01          NaN  10.535504        NaN  10.559633"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot_ = pivot_[['activeadam', 'activesgd', 'adamw', 'sgd']]\n",
    "pivot_= pivot_.rename(columns={\n",
    "                       'activeadam':'ActiveAdamW', \n",
    "#                        'activebelief': 'ActiveBelief', \n",
    "#                        'activeradam': 'ActiveRAdam', \n",
    "                       'activesgd': 'ActiveSGD', \n",
    "                       'adamw': 'AdamW', \n",
    "#                        'adabelief': 'AdaBelief',\n",
    "#                        'radam': 'RAdam', \n",
    "                       'sgd': 'SGD'})\n",
    "pivot_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "08d75b39",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax1 = pivot_[['ActiveAdamW', 'AdamW']].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "70f75e5c",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax1.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "0ebd0297",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./wiki103trainppladam.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "e9d52d19",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAEbCAYAAADDKt+mAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAU0ElEQVR4nO3df5Dcd33f8eebkwbJNgW7tg8BrtXGDmxzjHFyJW64dO4i7BjMYJoU8AFBKZsobRnhNk5j4e0MQ8gNgjSUaZI/UHMZRNNucCZ17JqW4Ci3k17iEKQQJ8CSKE2NE1AtoMb4bMnozu/+sd/znOWT74f2du+z93zM3Ox+P/vd/b5n/dHL3/18vj8iM5Ekled5/S5AkrQ+BrgkFcoAl6RCGeCSVCgDXJIKZYBLUqG29XJjl156ae7evbuXmxxojz/+OBdeeGG/y5Cexb7ZXceOHftGZl52dntPA3z37t0cPXq0l5scaK1Wi/Hx8X6XIT2LfbO7IuIry7U7hCJJhTLAJalQBrgkFcoAl6RCGeCSVCgDXFLXNJtNRkZG2LNnDyMjIzSbzX6XNNB6ehihpMHVbDZpNBpMT0+zsLDA0NAQ9XodgMnJyT5XN5jcA5fUFVNTU0xPTzMxMcG2bduYmJhgenqaqampfpc2sAxwSV3RbrcZGxt7RtvY2BjtdrtPFQ0+A1xSV9RqNWZnZ5/RNjs7S61W61NFg88Al9QVjUaDer3OzMwM8/PzzMzMUK/XaTQa/S5tYDmJKakrFicq9+/fT7vdplarMTU15QTmBjLAJXXN5OQkk5OTXsyqRxxCkaRCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4JJUqFXdUi0iHgQeAxaA+cwcjYhLgE8Cu4EHgbdk5iMbU6Yk6Wxr2QOfyMxXZeZotXwAOJKZVwNHqmVJW1iz2WRkZIQ9e/YwMjJCs9nsd0kD7XxuanwzMF49Pwy0gNvPsx5JhWo2mzQaDaanp1lYWGBoaIh6vQ7gnek3yGoDPIHPREQCH8vMQ8BwZp4AyMwTEXH5cm+MiH3APoDh4WFardb5Vy0A5ubm/D61adxxxx285z3vISI4ffo0F110Efv37+eOO+5g165d/S5vIEVmrrxSxEsy82tVSN8H7AfuycwXLVnnkcy8+Lk+Z3R0NI8ePXqeJWtRq9VifHy832VIAAwNDXH69Gm2b9/+dN88c+YMO3bsYGFhod/lFS0iji0Zvn7aqsbAM/Nr1eNJ4C7g1cDDEbGr+vBdwMnulSupNLVajdnZ2We0zc7OUqvV+lTR4FsxwCPiwoh4weJz4AbgC8A9wN5qtb3A3RtVpKTNr9FoUK/XmZmZYX5+npmZGer1Oo1Go9+lDazVjIEPA3dFxOL6/zUzPx0RnwPujIg68BDw5o0rU9JmtzhRuX//ftrtNrVajampKScwN9CKAZ6Zfw1cs0z7N4E9G1GUpDJNTk4yOTnp/EyPeCamJBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4JJUKANckgplgEtSoQxwSSqUAS5JhTLAJalQBrgkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEKtOsAjYigiPh8R91bLl0TEfRFxvHq8eOPKlCSdbS174LcC7SXLB4AjmXk1cKRaliT1yKoCPCJeBtwE/OqS5puBw9Xzw8CbulqZJOk5rXYP/KPAzwJPLWkbzswTANXj5d0tTZL0XLattEJEvAE4mZnHImJ8rRuIiH3APoDh4WFardZaP0LnMDc35/epTcm+2RsrBjjwGuCNEfF6YAfwdyLi14GHI2JXZp6IiF3AyeXenJmHgEMAo6OjOT4+3p3KRavVwu9Tm5F9szdWHELJzPdm5ssyczdwC/B7mfkO4B5gb7XaXuDuDatSkvQs53Mc+EHg+og4DlxfLUuSemQ1QyhPy8wW0KqefxPY0/2SJEmr4ZmYklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4JJUKANckgplgEtSoQxwSSqUAS5JhTLAJalQBrgkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4JJUKANckgq1YoBHxI6I+OOIeCAivhgR76/aL4mI+yLiePV48caXK0latJo98CeBH8rMa4BXATdGxHXAAeBIZl4NHKmWJUk9smKAZ8dctbi9+kvgZuBw1X4YeNNGFChJWt6qxsAjYigi/hQ4CdyXmZ8FhjPzBED1ePmGVSlJepZtq1kpMxeAV0XEi4C7ImJktRuIiH3APoDh4WFardY6ytRy5ubm/D61Kdk3e2NVAb4oM78VES3gRuDhiNiVmSciYhedvfPl3nMIOAQwOjqa4+Pj51exntZqtfD71GZk3+yN1RyFclm1501E7AReC3wZuAfYW622F7h7g2qUJC1jNXvgu4DDETFEJ/DvzMx7I+J+4M6IqAMPAW/ewDolSWdZMcAz88+Aa5dp/yawZyOKkiStzDMxJalQBrgkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4AVqNpuMjIywZ88eRkZGaDab/S5JUh+s5q702kSazSaNRoPp6WkWFhYYGhqiXq8DMDk52efqJPWSe+CFmZqaYnp6momJCbZt28bExATT09NMTU31uzRJPWaAF6bdbjM2NvaMtrGxMdrtdp8qktQvBnhharUas7Ozz2ibnZ2lVqv1qSJJ/WKAF6bRaFCv15mZmWF+fp6ZmRnq9TqNRqPfpUnqMScxC7M4Ubl//37a7Ta1Wo2pqSknMKUtKDKzZxsbHR3No0eP9mx7g67VajE+Pt7vMrSFRcSa39PLzBkUEXEsM0fPbncIRdK6Zeayf1fefu85X1P3GOCSVCgDXJIKZYBLUqEMcEkqlIcRSnpO17z/Mzx66sya37f7wKfWtP4Ld27ngffdsObtbGUGuKTn9OipMzx48KY1vWc9h7iuNfDlEIokFWvFAI+IKyJiJiLaEfHFiLi1ar8kIu6LiOPV48UbX64kadFq9sDngdsyswZcB7w7Iv4hcAA4kplXA0eqZUlSj6wY4Jl5IjP/pHr+GNAGXgrcDByuVjsMvGmDapQkLWNNY+ARsRu4FvgsMJyZJ6AT8sDlXa9OknROqz4KJSIuAn4L+NeZ+e3VXsQmIvYB+wCGh4dptVrrKFPLmZub8/tUT6y1n623b9qf12ZVAR4R2+mE93/JzP9WNT8cEbsy80RE7AJOLvfezDwEHILO1Qi9el73eDVC9cSnP7XmfrauvrmO7Wx1qzkKJYBpoJ2ZH1ny0j3A3ur5XuDu7pcnSTqX1eyBvwb4MeDPI+JPq7Y7gIPAnRFRBx4C3rwhFUqSlrVigGfmLHCuAe893S1HkrRanokpSYUywAvUbDYZGRlhz549jIyM0Gw2+12SpD7wYlaFaTabNBoNpqenWVhYYGhoiHq9DuCNjaUtxj3wwkxNTTE9Pc3ExATbtm1jYmKC6elppqam+l2apB4zwAvTbrcZGxt7RtvY2BjtdrtPFUnqFwO8MLVajdnZ2We0zc7OUqvV+lSRpH4xwAvTaDSo1+vMzMwwPz/PzMwM9XqdRqPR79Ik9ZiTmIVZnKjcv38/7XabWq3G1NSUE5jSFmSAF2hycpLJyUmvhSJtcQ6hSFKhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4JJUKANckgplgEtSoQxwSSqUAS5JhTLAJalQBrgkFcoAl6RCGeCSVCgDXJIK5Q0dNrmIWNf7MrPLlUjabAzwTeKa93+GR0+deVb7lbffu67P233gU89qe+HO7TzwvhvW9XmSNh8DfJN49NQZHjx405res9Zbqi0X6pLK5Ri4JBXKAJekQhngklQox8AlPacX1A7wysMH1v7Gw2vdDsDa5oG2OgNc0nN6rH1wwyfYwUn29XAIRZIKteIeeET8GvAG4GRmjlRtlwCfBHYDDwJvycxHNq7MwdeLn6n+RJUGy2qGUD4O/DLwiSVtB4AjmXkwIg5Uy7d3v7yt47H2wQ3fxgt3bt/wbWgwnWt44ysfesOaP+tcJ6fZP9cuVnPKdUTsBu5dsgf+F8B4Zp6IiF1AKzNfvtLnjI6O5tGjR8+z5K3FU+lVovWMgevcIuJYZo6e3b7eMfDhzDwBUD1efj7F6dwy85x/MzMz53xN0uDb8KNQImIfsA9geHiYVqu10ZvcMubm5vw+tSnZN3tjvQH+cETsWjKEcvJcK2bmIeAQdIZQ/FnVPf5M1WZl3+yN9Q6h3APsrZ7vBe7uTjmSpNVaMcAjogncD7w8Iv42IurAQeD6iDgOXF8tS5J6aMUhlMycPMdLe7pciyRpDTwTU5IKZYBLUqFWdSJP1zYW8XXgKz3b4OC7FPhGv4uQlmHf7K4rM/Oysxt7GuDqrog4utzZWVK/2Td7wyEUSSqUAS5JhTLAy3ao3wVI52Df7AHHwCWpUO6BS1KhDHBJKpQBLkmFMsC3qIjwv716yj7XfU5ibhER8WI6/8O+KDP/smqLtANog0TEFcBOOn3uT6o2+1wXGeBbQETcBNxWLe4EHsrMt1av+Q9KXVf1uQYwB1wADAGvz8xH7HPdY4APuIi4AfgwcCvwReAp4F7gG5n5xmqd52XmU/2rUoMkIn4YmAJ+GvijzPxORPwGcBWwJzMfNcS7wwAfYBFxHfCHwEhmfikinp+ZT1avfRY4npnv6GuRGigRcQ3weeDVmXk0InZk5unqtTuBF2fmP+lrkQPESYXB9gDwN8C7ADLzyYjYUb32z4ArIuJl/SpOgyczH6Cz09Colk8v6XPvAoiI7+5TeQPHAB9AEfFdEfGKzDwF1IDXR8SvwtP/oBbvxHQKeLxfdWpwRMQrIuL7ATJzDLgoIo5Uy6cjYjuQdPrbE/2rdLAY4AMmIl4HfAJ4d0RclZlPAN8HvCYipgEycx6YoDMevtC3YjUQIuJGOn3u7RHxKoDMvB7IiPi9avkM8KPADtxp6BrHwAdIRLyBzuTRvwCOZeZ3lrx2AXAM+B/A7wIfAP55Zv55P2rVYIiI1wMfAvZl5v3LvP67dI5E+c/AzwI/YZ/rHgN8AEREAC8Cfh34hcxsLXntIPD1zPzFiNgJHK/WfXVmfqn31WoQVH1uJ/Bx4Ncy89NLXvsPAJn5b6rlPwBGgWvtc9214l3ptfllZkbEo8BjwNciYigzFyLi3cDr6PyU3ZmZPx8RVwG7MvP/9LVole75mflERDwG/L/Fxoh4F52wJiI+lpk/lZmviYiXZuZX+1XsoHIMvHARMVwNj1wAvJjOIYML1UTllzPzGmAcuCEivjszTxveOh/VsMmHI+JqYJhO/1rUzswfzMwfBF4eEd8LYHhvDAO8YNXZbk3gqsycA34J+LmIeG01UTlTrTpOZ+/8630pVAOjmmf5INDKzOPAvwPeFhE/DrA4Dh4RPwLMAw/1qdQtwSGUQlVHm3wQeG9m/hlAZv5WRFwC/EpE/BxwPCK+B9gPvCMzH+lfxSpddT2d2+hMRH6umlP5SzqTmB+ofgk+BLwU+FfAZGZ6Z/oNZIAXKCIuBN4G3JaZ90XEC+hMTO4Gfh/4EnAA+Badw7b2OnmkLngSOAMsnpxzOzAGfJtOX7uZTt97EfB2+9zGM8ALlJmPR8S3gbGI+ALwPuBKOns+XwXeD9ycmU9Vk5en+liuBse3gN8B/j3wPXQOR/0NoE3nzN7Z6lfg05ds0MYywAtSHbpFdRGg36RzvPcXgN8GPlo9fyfwA5n5R9XbTve8UA2k6minj9E5Vf4K4O4l19b5CeCiatXvnOMj1GUGeCGWXr2t2qtuRcQfA1dX159YXO8C4LLFZa/4pm6qJsvvr/4AiIg3A68Efr5axz7XIwZ4IZaE97uB74+Ih+j8hP39xXUi4p3ATXTGx6UNFRG7gLcCPwm8NTP/d59L2nIM8IJExNuAW+j8o5kBnqr2xIeBG4GfAW7JzC/3sUxtHd+ic2bvzZn5V32uZUvyVPqCRMQBOuOPVwI/BtyUmWci4iV0TuQ55QkT0tbhHngBImIM+L/AXwP/kc7ddF5bvfYzdK4o+FHHHqWtxTMxN7mIuJjOkSVX0dn7fhC4KyJ2R8QtwNuB3zG8pa3HIZQCRMRPAj9F5xre19E5Nf7VdA4RvMPLc0pbkwG+iUTESGZ+oXp+HXBFZv5mtfxBOhcK+kR1d5Pn0zk4xYvjS1uUQyibREQ8D7gtIi6vTlMeB94YEf8zIl4BPApcA527m2TmnOEtbW3ugW8CEfG86rT3AP4x8OOZua967cPVan+fzi2p3pWZH+9PpZI2EwO8zyLiMuDJzPx2RPwA8Dk6k5VHM/NfVutcSefaEw3gnZ4wIQkM8L6LiOuBW4HPAj+SmddWp8N/BvjS4p54ta4XCZL0NAO8T866tskngTcBE5n5h1XbBcCngb/NzLed/R5JchKzD84K71cCdwG/AvxiRHwXQGY+AdwA7KiuOeFFgiQ9g3vgfRQRPw18H/BvM/Nr1YTlDwHX07m+Mpn5n/pYoqRNzADvk4i4kc6NF25aetupiPgQcC3wd+kccfLAOT5C0hbntVB6JCKGM/PhJU3DwOcz8xvVHeTJzPnMvD0i/h7whPcTlPRcHAPvgepEnBMR8ZGIWDyq5KvAUxHxkiq45yNiMiJuycyHDG9JK3EPvDcep3MHk4eBH42IfwT8AZ0LVL0lIk7RuQ3Ve4HX9a1KSUUxwHsgM/+muv3Z99K5Y85b6UxW/gM69xZ8KXAS+KeepCNptRxC2WCLNyIGbgcSuJTO8Mlrgf9O5xT5rwIfyMwv9qVISUVyD3yDVXfyDiCAvwI+QmdP/NbM/O1qfPzhzHykn3VKKo+HEfZQRLwc+F/AL2XmB/pdj6SyOYTSQ5n5F3SGUoaqU+Ulad0M8N67n87Zl5J0XhxC6YOIuKC61okkrZsBLkmFcghFkgplgEtSoQxwSSqUAS5JhTLAJalQBrgkFer/A4h91aYPXkBAAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax2 = pivot_[['ActiveSGD', 'SGD']].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "b04d2088",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax2.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "8f3bdad8",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./wiki103trainpplsgd.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "02a90b10",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b7106be1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> supplementary material/code/PASCAL VOC/references/classification/presets.py <==
import torch
from torchvision.transforms import autoaugment, transforms
from torchvision.transforms.functional import InterpolationMode


class ClassificationPresetTrain:
    def __init__(
        self,
        *,
        crop_size,
        mean=(0.485, 0.456, 0.406),
        std=(0.229, 0.224, 0.225),
        interpolation=InterpolationMode.BILINEAR,
        hflip_prob=0.5,
        auto_augment_policy=None,
        random_erase_prob=0.0,
    ):
        trans = [transforms.RandomResizedCrop(crop_size, interpolation=interpolation)]
        if hflip_prob > 0:
            trans.append(transforms.RandomHorizontalFlip(hflip_prob))
        if auto_augment_policy is not None:
            if auto_augment_policy == "ra":
                trans.append(autoaugment.RandAugment(interpolation=interpolation))
            elif auto_augment_policy == "ta_wide":
                trans.append(autoaugment.TrivialAugmentWide(interpolation=interpolation))
            elif auto_augment_policy == "augmix":
                trans.append(autoaugment.AugMix(interpolation=interpolation))
            else:
                aa_policy = autoaugment.AutoAugmentPolicy(auto_augment_policy)
                trans.append(autoaugment.AutoAugment(policy=aa_policy, interpolation=interpolation))
        trans.extend(
            [
                transforms.PILToTensor(),
                transforms.ConvertImageDtype(torch.float),
                transforms.Normalize(mean=mean, std=std),
            ]
        )
        if random_erase_prob > 0:
            trans.append(transforms.RandomErasing(p=random_erase_prob))

        self.transforms = transforms.Compose(trans)

    def __call__(self, img):
        return self.transforms(img)


class ClassificationPresetEval:
    def __init__(
        self,
        *,
        crop_size,
        resize_size=256,
        mean=(0.485, 0.456, 0.406),
        std=(0.229, 0.224, 0.225),
        interpolation=InterpolationMode.BILINEAR,
    ):

        self.transforms = transforms.Compose(
            [
                transforms.Resize(resize_size, interpolation=interpolation),
                transforms.CenterCrop(crop_size),
                transforms.PILToTensor(),
                transforms.ConvertImageDtype(torch.float),
                transforms.Normalize(mean=mean, std=std),
            ]
        )

    def __call__(self, img):
        return self.transforms(img)


==> supplementary material/code/PASCAL VOC/references/classification/sampler.py <==
import math

import torch
import torch.distributed as dist


class RASampler(torch.utils.data.Sampler):
    """Sampler that restricts data loading to a subset of the dataset for distributed,
    with repeated augmentation.
    It ensures that different each augmented version of a sample will be visible to a
    different process (GPU).
    Heavily based on 'torch.utils.data.DistributedSampler'.

    This is borrowed from the DeiT Repo:
    https://github.com/facebookresearch/deit/blob/main/samplers.py
    """

    def __init__(self, dataset, num_replicas=None, rank=None, shuffle=True, seed=0, repetitions=3):
        if num_replicas is None:
            if not dist.is_available():
                raise RuntimeError("Requires distributed package to be available!")
            num_replicas = dist.get_world_size()
        if rank is None:
            if not dist.is_available():
                raise RuntimeError("Requires distributed package to be available!")
            rank = dist.get_rank()
        self.dataset = dataset
        self.num_replicas = num_replicas
        self.rank = rank
        self.epoch = 0
        self.num_samples = int(math.ceil(len(self.dataset) * float(repetitions) / self.num_replicas))
        self.total_size = self.num_samples * self.num_replicas
        self.num_selected_samples = int(math.floor(len(self.dataset) // 256 * 256 / self.num_replicas))
        self.shuffle = shuffle
        self.seed = seed
        self.repetitions = repetitions

    def __iter__(self):
        if self.shuffle:
            # Deterministically shuffle based on epoch
            g = torch.Generator()
            g.manual_seed(self.seed + self.epoch)
            indices = torch.randperm(len(self.dataset), generator=g).tolist()
        else:
            indices = list(range(len(self.dataset)))

        # Add extra samples to make it evenly divisible
        indices = [ele for ele in indices for i in range(self.repetitions)]
        indices += indices[: (self.total_size - len(indices))]
        assert len(indices) == self.total_size

        # Subsample
        indices = indices[self.rank : self.total_size : self.num_replicas]
        assert len(indices) == self.num_samples

        return iter(indices[: self.num_selected_samples])

    def __len__(self):
        return self.num_selected_samples

    def set_epoch(self, epoch):
        self.epoch = epoch


==> supplementary material/code/PASCAL VOC/references/classification/train.py <==
import datetime
import os
import time
import warnings

import presets
import torch
import torch.utils.data
import torchvision
import transforms
import utils
from sampler import RASampler
from torch import nn
from torch.utils.data.dataloader import default_collate
from torchvision.transforms.functional import InterpolationMode


def train_one_epoch(model, criterion, optimizer, data_loader, device, epoch, args, model_ema=None, scaler=None):
    model.train()
    metric_logger = utils.MetricLogger(delimiter="  ")
    metric_logger.add_meter("lr", utils.SmoothedValue(window_size=1, fmt="{value}"))
    metric_logger.add_meter("img/s", utils.SmoothedValue(window_size=10, fmt="{value}"))

    header = f"Epoch: [{epoch}]"
    for i, (image, target) in enumerate(metric_logger.log_every(data_loader, args.print_freq, header)):
        start_time = time.time()
        image, target = image.to(device), target.to(device)
        with torch.cuda.amp.autocast(enabled=scaler is not None):
            output = model(image)
            loss = criterion(output, target)

        optimizer.zero_grad()
        if scaler is not None:
            scaler.scale(loss).backward()
            if args.clip_grad_norm is not None:
                # we should unscale the gradients of optimizer's assigned params if do gradient clipping
                scaler.unscale_(optimizer)
                nn.utils.clip_grad_norm_(model.parameters(), args.clip_grad_norm)
            scaler.step(optimizer)
            scaler.update()
        else:
            loss.backward()
            if args.clip_grad_norm is not None:
                nn.utils.clip_grad_norm_(model.parameters(), args.clip_grad_norm)
            optimizer.step()

        if model_ema and i % args.model_ema_steps == 0:
            model_ema.update_parameters(model)
            if epoch < args.lr_warmup_epochs:
                # Reset ema buffer to keep copying weights during warmup period
                model_ema.n_averaged.fill_(0)

        acc1, acc5 = utils.accuracy(output, target, topk=(1, 5))
        batch_size = image.shape[0]
        metric_logger.update(loss=loss.item(), lr=optimizer.param_groups[0]["lr"])
        metric_logger.meters["acc1"].update(acc1.item(), n=batch_size)
        metric_logger.meters["acc5"].update(acc5.item(), n=batch_size)
        metric_logger.meters["img/s"].update(batch_size / (time.time() - start_time))


def evaluate(model, criterion, data_loader, device, print_freq=100, log_suffix=""):
    model.eval()
    metric_logger = utils.MetricLogger(delimiter="  ")
    header = f"Test: {log_suffix}"

    num_processed_samples = 0
    with torch.inference_mode():
        for image, target in metric_logger.log_every(data_loader, print_freq, header):
            image = image.to(device, non_blocking=True)
            target = target.to(device, non_blocking=True)
            output = model(image)
            loss = criterion(output, target)

            acc1, acc5 = utils.accuracy(output, target, topk=(1, 5))
            # FIXME need to take into account that the datasets
            # could have been padded in distributed setup
            batch_size = image.shape[0]
            metric_logger.update(loss=loss.item())
            metric_logger.meters["acc1"].update(acc1.item(), n=batch_size)
            metric_logger.meters["acc5"].update(acc5.item(), n=batch_size)
            num_processed_samples += batch_size
    # gather the stats from all processes

    num_processed_samples = utils.reduce_across_processes(num_processed_samples)
    if (
        hasattr(data_loader.dataset, "__len__")
        and len(data_loader.dataset) != num_processed_samples
        and torch.distributed.get_rank() == 0
    ):
        # See FIXME above
        warnings.warn(
            f"It looks like the dataset has {len(data_loader.dataset)} samples, but {num_processed_samples} "
            "samples were used for the validation, which might bias the results. "
            "Try adjusting the batch size and / or the world size. "
            "Setting the world size to 1 is always a safe bet."
        )

    metric_logger.synchronize_between_processes()

    print(f"{header} Acc@1 {metric_logger.acc1.global_avg:.3f} Acc@5 {metric_logger.acc5.global_avg:.3f}")
    return metric_logger.acc1.global_avg


def _get_cache_path(filepath):
    import hashlib

    h = hashlib.sha1(filepath.encode()).hexdigest()
    cache_path = os.path.join("~", ".torch", "vision", "datasets", "imagefolder", h[:10] + ".pt")
    cache_path = os.path.expanduser(cache_path)
    return cache_path


def load_data(traindir, valdir, args):
    # Data loading code
    print("Loading data")
    val_resize_size, val_crop_size, train_crop_size = args.val_resize_size, args.val_crop_size, args.train_crop_size
    interpolation = InterpolationMode(args.interpolation)

    print("Loading training data")
    st = time.time()
    cache_path = _get_cache_path(traindir)
    if args.cache_dataset and os.path.exists(cache_path):
        # Attention, as the transforms are also cached!
        print(f"Loading dataset_train from {cache_path}")
        dataset, _ = torch.load(cache_path)
    else:
        auto_augment_policy = getattr(args, "auto_augment", None)
        random_erase_prob = getattr(args, "random_erase", 0.0)
        dataset = torchvision.datasets.ImageFolder(
            traindir,
            presets.ClassificationPresetTrain(
                crop_size=train_crop_size,
                interpolation=interpolation,
                auto_augment_policy=auto_augment_policy,
                random_erase_prob=random_erase_prob,
            ),
        )
        if args.cache_dataset:
            print(f"Saving dataset_train to {cache_path}")
            utils.mkdir(os.path.dirname(cache_path))
            utils.save_on_master((dataset, traindir), cache_path)
    print("Took", time.time() - st)

    print("Loading validation data")
    cache_path = _get_cache_path(valdir)
    if args.cache_dataset and os.path.exists(cache_path):
        # Attention, as the transforms are also cached!
        print(f"Loading dataset_test from {cache_path}")
        dataset_test, _ = torch.load(cache_path)
    else:
        if args.weights and args.test_only:
            weights = torchvision.models.get_weight(args.weights)
            preprocessing = weights.transforms()
        else:
            preprocessing = presets.ClassificationPresetEval(
                crop_size=val_crop_size, resize_size=val_resize_size, interpolation=interpolation
            )

        dataset_test = torchvision.datasets.ImageFolder(
            valdir,
            preprocessing,
        )
        if args.cache_dataset:
            print(f"Saving dataset_test to {cache_path}")
            utils.mkdir(os.path.dirname(cache_path))
            utils.save_on_master((dataset_test, valdir), cache_path)

    print("Creating data loaders")
    if args.distributed:
        if hasattr(args, "ra_sampler") and args.ra_sampler:
            train_sampler = RASampler(dataset, shuffle=True, repetitions=args.ra_reps)
        else:
            train_sampler = torch.utils.data.distributed.DistributedSampler(dataset)
        test_sampler = torch.utils.data.distributed.DistributedSampler(dataset_test, shuffle=False)
    else:
        train_sampler = torch.utils.data.RandomSampler(dataset)
        test_sampler = torch.utils.data.SequentialSampler(dataset_test)

    return dataset, dataset_test, train_sampler, test_sampler


def main(args):
    if args.output_dir:
        utils.mkdir(args.output_dir)

    utils.init_distributed_mode(args)
    print(args)

    device = torch.device(args.device)

    if args.use_deterministic_algorithms:
        torch.backends.cudnn.benchmark = False
        torch.use_deterministic_algorithms(True)
    else:
        torch.backends.cudnn.benchmark = True

    train_dir = os.path.join(args.data_path, "train")
    val_dir = os.path.join(args.data_path, "val")
    dataset, dataset_test, train_sampler, test_sampler = load_data(train_dir, val_dir, args)

    collate_fn = None
    num_classes = len(dataset.classes)
    mixup_transforms = []
    if args.mixup_alpha > 0.0:
        mixup_transforms.append(transforms.RandomMixup(num_classes, p=1.0, alpha=args.mixup_alpha))
    if args.cutmix_alpha > 0.0:
        mixup_transforms.append(transforms.RandomCutmix(num_classes, p=1.0, alpha=args.cutmix_alpha))
    if mixup_transforms:
        mixupcutmix = torchvision.transforms.RandomChoice(mixup_transforms)
        collate_fn = lambda batch: mixupcutmix(*default_collate(batch))  # noqa: E731
    data_loader = torch.utils.data.DataLoader(
        dataset,
        batch_size=args.batch_size,
        sampler=train_sampler,
        num_workers=args.workers,
        pin_memory=True,
        collate_fn=collate_fn,
    )
    data_loader_test = torch.utils.data.DataLoader(
        dataset_test, batch_size=args.batch_size, sampler=test_sampler, num_workers=args.workers, pin_memory=True
    )

    print("Creating model")
    model = torchvision.models.__dict__[args.model](weights=args.weights, num_classes=num_classes)
    model.to(device)

    if args.distributed and args.sync_bn:
        model = torch.nn.SyncBatchNorm.convert_sync_batchnorm(model)

    criterion = nn.CrossEntropyLoss(label_smoothing=args.label_smoothing)

    custom_keys_weight_decay = []
    if args.bias_weight_decay is not None:
        custom_keys_weight_decay.append(("bias", args.bias_weight_decay))
    if args.transformer_embedding_decay is not None:
        for key in ["class_token", "position_embedding", "relative_position_bias_table"]:
            custom_keys_weight_decay.append((key, args.transformer_embedding_decay))
    parameters = utils.set_weight_decay(
        model,
        args.weight_decay,
        norm_weight_decay=args.norm_weight_decay,
        custom_keys_weight_decay=custom_keys_weight_decay if len(custom_keys_weight_decay) > 0 else None,
    )

    opt_name = args.opt.lower()
    if opt_name.startswith("sgd"):
        optimizer = torch.optim.SGD(
            parameters,
            lr=args.lr,
            momentum=args.momentum,
            weight_decay=args.weight_decay,
            nesterov="nesterov" in opt_name,
        )
    elif opt_name == "rmsprop":
        optimizer = torch.optim.RMSprop(
            parameters, lr=args.lr, momentum=args.momentum, weight_decay=args.weight_decay, eps=0.0316, alpha=0.9
        )
    elif opt_name == "adamw":
        optimizer = torch.optim.AdamW(parameters, lr=args.lr, weight_decay=args.weight_decay)
    else:
        raise RuntimeError(f"Invalid optimizer {args.opt}. Only SGD, RMSprop and AdamW are supported.")

    scaler = torch.cuda.amp.GradScaler() if args.amp else None

    args.lr_scheduler = args.lr_scheduler.lower()
    if args.lr_scheduler == "steplr":
        main_lr_scheduler = torch.optim.lr_scheduler.StepLR(optimizer, step_size=args.lr_step_size, gamma=args.lr_gamma)
    elif args.lr_scheduler == "cosineannealinglr":
        main_lr_scheduler = torch.optim.lr_scheduler.CosineAnnealingLR(
            optimizer, T_max=args.epochs - args.lr_warmup_epochs, eta_min=args.lr_min
        )
    elif args.lr_scheduler == "exponentiallr":
        main_lr_scheduler = torch.optim.lr_scheduler.ExponentialLR(optimizer, gamma=args.lr_gamma)
    else:
        raise RuntimeError(
            f"Invalid lr scheduler '{args.lr_scheduler}'. Only StepLR, CosineAnnealingLR and ExponentialLR "
            "are supported."
        )

    if args.lr_warmup_epochs > 0:
        if args.lr_warmup_method == "linear":
            warmup_lr_scheduler = torch.optim.lr_scheduler.LinearLR(
                optimizer, start_factor=args.lr_warmup_decay, total_iters=args.lr_warmup_epochs
            )
        elif args.lr_warmup_method == "constant":
            warmup_lr_scheduler = torch.optim.lr_scheduler.ConstantLR(
                optimizer, factor=args.lr_warmup_decay, total_iters=args.lr_warmup_epochs
            )
        else:
            raise RuntimeError(
                f"Invalid warmup lr method '{args.lr_warmup_method}'. Only linear and constant are supported."
            )
        lr_scheduler = torch.optim.lr_scheduler.SequentialLR(
            optimizer, schedulers=[warmup_lr_scheduler, main_lr_scheduler], milestones=[args.lr_warmup_epochs]
        )
    else:
        lr_scheduler = main_lr_scheduler

    model_without_ddp = model
    if args.distributed:
        model = torch.nn.parallel.DistributedDataParallel(model, device_ids=[args.gpu])
        model_without_ddp = model.module

    model_ema = None
    if args.model_ema:
        # Decay adjustment that aims to keep the decay independent from other hyper-parameters originally proposed at:
        # https://github.com/facebookresearch/pycls/blob/f8cd9627/pycls/core/net.py#L123
        #
        # total_ema_updates = (Dataset_size / n_GPUs) * epochs / (batch_size_per_gpu * EMA_steps)
        # We consider constant = Dataset_size for a given dataset/setup and ommit it. Thus:
        # adjust = 1 / total_ema_updates ~= n_GPUs * batch_size_per_gpu * EMA_steps / epochs
        adjust = args.world_size * args.batch_size * args.model_ema_steps / args.epochs
        alpha = 1.0 - args.model_ema_decay
        alpha = min(1.0, alpha * adjust)
        model_ema = utils.ExponentialMovingAverage(model_without_ddp, device=device, decay=1.0 - alpha)

    if args.resume:
        checkpoint = torch.load(args.resume, map_location="cpu")
        model_without_ddp.load_state_dict(checkpoint["model"])
        if not args.test_only:
            optimizer.load_state_dict(checkpoint["optimizer"])
            lr_scheduler.load_state_dict(checkpoint["lr_scheduler"])
        args.start_epoch = checkpoint["epoch"] + 1
        if model_ema:
            model_ema.load_state_dict(checkpoint["model_ema"])
        if scaler:
            scaler.load_state_dict(checkpoint["scaler"])

    if args.test_only:
        # We disable the cudnn benchmarking because it can noticeably affect the accuracy
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True
        if model_ema:
            evaluate(model_ema, criterion, data_loader_test, device=device, log_suffix="EMA")
        else:
            evaluate(model, criterion, data_loader_test, device=device)
        return

    print("Start training")
    start_time = time.time()
    for epoch in range(args.start_epoch, args.epochs):
        if args.distributed:
            train_sampler.set_epoch(epoch)
        train_one_epoch(model, criterion, optimizer, data_loader, device, epoch, args, model_ema, scaler)
        lr_scheduler.step()
        evaluate(model, criterion, data_loader_test, device=device)
        if model_ema:
            evaluate(model_ema, criterion, data_loader_test, device=device, log_suffix="EMA")
        if args.output_dir:
            checkpoint = {
                "model": model_without_ddp.state_dict(),
                "optimizer": optimizer.state_dict(),
                "lr_scheduler": lr_scheduler.state_dict(),
                "epoch": epoch,
                "args": args,
            }
            if model_ema:
                checkpoint["model_ema"] = model_ema.state_dict()
            if scaler:
                checkpoint["scaler"] = scaler.state_dict()
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, f"model_{epoch}.pth"))
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, "checkpoint.pth"))

    total_time = time.time() - start_time
    total_time_str = str(datetime.timedelta(seconds=int(total_time)))
    print(f"Training time {total_time_str}")


def get_args_parser(add_help=True):
    import argparse

    parser = argparse.ArgumentParser(description="PyTorch Classification Training", add_help=add_help)

    parser.add_argument("--data-path", default="/datasets01/imagenet_full_size/061417/", type=str, help="dataset path")
    parser.add_argument("--model", default="resnet18", type=str, help="model name")
    parser.add_argument("--device", default="cuda", type=str, help="device (Use cuda or cpu Default: cuda)")
    parser.add_argument(
        "-b", "--batch-size", default=32, type=int, help="images per gpu, the total batch size is $NGPU x batch_size"
    )
    parser.add_argument("--epochs", default=90, type=int, metavar="N", help="number of total epochs to run")
    parser.add_argument(
        "-j", "--workers", default=16, type=int, metavar="N", help="number of data loading workers (default: 16)"
    )
    parser.add_argument("--opt", default="sgd", type=str, help="optimizer")
    parser.add_argument("--lr", default=0.1, type=float, help="initial learning rate")
    parser.add_argument("--momentum", default=0.9, type=float, metavar="M", help="momentum")
    parser.add_argument(
        "--wd",
        "--weight-decay",
        default=1e-4,
        type=float,
        metavar="W",
        help="weight decay (default: 1e-4)",
        dest="weight_decay",
    )
    parser.add_argument(
        "--norm-weight-decay",
        default=None,
        type=float,
        help="weight decay for Normalization layers (default: None, same value as --wd)",
    )
    parser.add_argument(
        "--bias-weight-decay",
        default=None,
        type=float,
        help="weight decay for bias parameters of all layers (default: None, same value as --wd)",
    )
    parser.add_argument(
        "--transformer-embedding-decay",
        default=None,
        type=float,
        help="weight decay for embedding parameters for vision transformer models (default: None, same value as --wd)",
    )
    parser.add_argument(
        "--label-smoothing", default=0.0, type=float, help="label smoothing (default: 0.0)", dest="label_smoothing"
    )
    parser.add_argument("--mixup-alpha", default=0.0, type=float, help="mixup alpha (default: 0.0)")
    parser.add_argument("--cutmix-alpha", default=0.0, type=float, help="cutmix alpha (default: 0.0)")
    parser.add_argument("--lr-scheduler", default="steplr", type=str, help="the lr scheduler (default: steplr)")
    parser.add_argument("--lr-warmup-epochs", default=0, type=int, help="the number of epochs to warmup (default: 0)")
    parser.add_argument(
        "--lr-warmup-method", default="constant", type=str, help="the warmup method (default: constant)"
    )
    parser.add_argument("--lr-warmup-decay", default=0.01, type=float, help="the decay for lr")
    parser.add_argument("--lr-step-size", default=30, type=int, help="decrease lr every step-size epochs")
    parser.add_argument("--lr-gamma", default=0.1, type=float, help="decrease lr by a factor of lr-gamma")
    parser.add_argument("--lr-min", default=0.0, type=float, help="minimum lr of lr schedule (default: 0.0)")
    parser.add_argument("--print-freq", default=10, type=int, help="print frequency")
    parser.add_argument("--output-dir", default=".", type=str, help="path to save outputs")
    parser.add_argument("--resume", default="", type=str, help="path of checkpoint")
    parser.add_argument("--start-epoch", default=0, type=int, metavar="N", help="start epoch")
    parser.add_argument(
        "--cache-dataset",
        dest="cache_dataset",
        help="Cache the datasets for quicker initialization. It also serializes the transforms",
        action="store_true",
    )
    parser.add_argument(
        "--sync-bn",
        dest="sync_bn",
        help="Use sync batch norm",
        action="store_true",
    )
    parser.add_argument(
        "--test-only",
        dest="test_only",
        help="Only test the model",
        action="store_true",
    )
    parser.add_argument("--auto-augment", default=None, type=str, help="auto augment policy (default: None)")
    parser.add_argument("--random-erase", default=0.0, type=float, help="random erasing probability (default: 0.0)")

    # Mixed precision training parameters
    parser.add_argument("--amp", action="store_true", help="Use torch.cuda.amp for mixed precision training")

    # distributed training parameters
    parser.add_argument("--world-size", default=1, type=int, help="number of distributed processes")
    parser.add_argument("--dist-url", default="env://", type=str, help="url used to set up distributed training")
    parser.add_argument(
        "--model-ema", action="store_true", help="enable tracking Exponential Moving Average of model parameters"
    )
    parser.add_argument(
        "--model-ema-steps",
        type=int,
        default=32,
        help="the number of iterations that controls how often to update the EMA model (default: 32)",
    )
    parser.add_argument(
        "--model-ema-decay",
        type=float,
        default=0.99998,
        help="decay factor for Exponential Moving Average of model parameters (default: 0.99998)",
    )
    parser.add_argument(
        "--use-deterministic-algorithms", action="store_true", help="Forces the use of deterministic algorithms only."
    )
    parser.add_argument(
        "--interpolation", default="bilinear", type=str, help="the interpolation method (default: bilinear)"
    )
    parser.add_argument(
        "--val-resize-size", default=256, type=int, help="the resize size used for validation (default: 256)"
    )
    parser.add_argument(
        "--val-crop-size", default=224, type=int, help="the central crop size used for validation (default: 224)"
    )
    parser.add_argument(
        "--train-crop-size", default=224, type=int, help="the random crop size used for training (default: 224)"
    )
    parser.add_argument("--clip-grad-norm", default=None, type=float, help="the maximum gradient norm (default None)")
    parser.add_argument("--ra-sampler", action="store_true", help="whether to use Repeated Augmentation in training")
    parser.add_argument(
        "--ra-reps", default=3, type=int, help="number of repetitions for Repeated Augmentation (default: 3)"
    )
    parser.add_argument("--weights", default=None, type=str, help="the weights enum name to load")

    return parser


if __name__ == "__main__":
    args = get_args_parser().parse_args()
    main(args)


==> supplementary material/code/PASCAL VOC/references/classification/train_quantization.py <==
import copy
import datetime
import os
import time

import torch
import torch.ao.quantization
import torch.utils.data
import torchvision
import utils
from torch import nn
from train import train_one_epoch, evaluate, load_data


def main(args):
    if args.output_dir:
        utils.mkdir(args.output_dir)

    utils.init_distributed_mode(args)
    print(args)

    if args.post_training_quantize and args.distributed:
        raise RuntimeError("Post training quantization example should not be performed on distributed mode")

    # Set backend engine to ensure that quantized model runs on the correct kernels
    if args.backend not in torch.backends.quantized.supported_engines:
        raise RuntimeError("Quantized backend not supported: " + str(args.backend))
    torch.backends.quantized.engine = args.backend

    device = torch.device(args.device)
    torch.backends.cudnn.benchmark = True

    # Data loading code
    print("Loading data")
    train_dir = os.path.join(args.data_path, "train")
    val_dir = os.path.join(args.data_path, "val")

    dataset, dataset_test, train_sampler, test_sampler = load_data(train_dir, val_dir, args)
    data_loader = torch.utils.data.DataLoader(
        dataset, batch_size=args.batch_size, sampler=train_sampler, num_workers=args.workers, pin_memory=True
    )

    data_loader_test = torch.utils.data.DataLoader(
        dataset_test, batch_size=args.eval_batch_size, sampler=test_sampler, num_workers=args.workers, pin_memory=True
    )

    print("Creating model", args.model)
    # when training quantized models, we always start from a pre-trained fp32 reference model
    model = torchvision.models.quantization.__dict__[args.model](weights=args.weights, quantize=args.test_only)
    model.to(device)

    if not (args.test_only or args.post_training_quantize):
        model.fuse_model(is_qat=True)
        model.qconfig = torch.ao.quantization.get_default_qat_qconfig(args.backend)
        torch.ao.quantization.prepare_qat(model, inplace=True)

        if args.distributed and args.sync_bn:
            model = torch.nn.SyncBatchNorm.convert_sync_batchnorm(model)

        optimizer = torch.optim.SGD(
            model.parameters(), lr=args.lr, momentum=args.momentum, weight_decay=args.weight_decay
        )

        lr_scheduler = torch.optim.lr_scheduler.StepLR(optimizer, step_size=args.lr_step_size, gamma=args.lr_gamma)

    criterion = nn.CrossEntropyLoss()
    model_without_ddp = model
    if args.distributed:
        model = torch.nn.parallel.DistributedDataParallel(model, device_ids=[args.gpu])
        model_without_ddp = model.module

    if args.resume:
        checkpoint = torch.load(args.resume, map_location="cpu")
        model_without_ddp.load_state_dict(checkpoint["model"])
        optimizer.load_state_dict(checkpoint["optimizer"])
        lr_scheduler.load_state_dict(checkpoint["lr_scheduler"])
        args.start_epoch = checkpoint["epoch"] + 1

    if args.post_training_quantize:
        # perform calibration on a subset of the training dataset
        # for that, create a subset of the training dataset
        ds = torch.utils.data.Subset(dataset, indices=list(range(args.batch_size * args.num_calibration_batches)))
        data_loader_calibration = torch.utils.data.DataLoader(
            ds, batch_size=args.batch_size, shuffle=False, num_workers=args.workers, pin_memory=True
        )
        model.eval()
        model.fuse_model(is_qat=False)
        model.qconfig = torch.ao.quantization.get_default_qconfig(args.backend)
        torch.ao.quantization.prepare(model, inplace=True)
        # Calibrate first
        print("Calibrating")
        evaluate(model, criterion, data_loader_calibration, device=device, print_freq=1)
        torch.ao.quantization.convert(model, inplace=True)
        if args.output_dir:
            print("Saving quantized model")
            if utils.is_main_process():
                torch.save(model.state_dict(), os.path.join(args.output_dir, "quantized_post_train_model.pth"))
        print("Evaluating post-training quantized model")
        evaluate(model, criterion, data_loader_test, device=device)
        return

    if args.test_only:
        evaluate(model, criterion, data_loader_test, device=device)
        return

    model.apply(torch.ao.quantization.enable_observer)
    model.apply(torch.ao.quantization.enable_fake_quant)
    start_time = time.time()
    for epoch in range(args.start_epoch, args.epochs):
        if args.distributed:
            train_sampler.set_epoch(epoch)
        print("Starting training for epoch", epoch)
        train_one_epoch(model, criterion, optimizer, data_loader, device, epoch, args)
        lr_scheduler.step()
        with torch.inference_mode():
            if epoch >= args.num_observer_update_epochs:
                print("Disabling observer for subseq epochs, epoch = ", epoch)
                model.apply(torch.ao.quantization.disable_observer)
            if epoch >= args.num_batch_norm_update_epochs:
                print("Freezing BN for subseq epochs, epoch = ", epoch)
                model.apply(torch.nn.intrinsic.qat.freeze_bn_stats)
            print("Evaluate QAT model")

            evaluate(model, criterion, data_loader_test, device=device, log_suffix="QAT")
            quantized_eval_model = copy.deepcopy(model_without_ddp)
            quantized_eval_model.eval()
            quantized_eval_model.to(torch.device("cpu"))
            torch.ao.quantization.convert(quantized_eval_model, inplace=True)

            print("Evaluate Quantized model")
            evaluate(quantized_eval_model, criterion, data_loader_test, device=torch.device("cpu"))

        model.train()

        if args.output_dir:
            checkpoint = {
                "model": model_without_ddp.state_dict(),
                "eval_model": quantized_eval_model.state_dict(),
                "optimizer": optimizer.state_dict(),
                "lr_scheduler": lr_scheduler.state_dict(),
                "epoch": epoch,
                "args": args,
            }
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, f"model_{epoch}.pth"))
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, "checkpoint.pth"))
        print("Saving models after epoch ", epoch)

    total_time = time.time() - start_time
    total_time_str = str(datetime.timedelta(seconds=int(total_time)))
    print(f"Training time {total_time_str}")


def get_args_parser(add_help=True):
    import argparse

    parser = argparse.ArgumentParser(description="PyTorch Quantized Classification Training", add_help=add_help)

    parser.add_argument("--data-path", default="/datasets01/imagenet_full_size/061417/", type=str, help="dataset path")
    parser.add_argument("--model", default="mobilenet_v2", type=str, help="model name")
    parser.add_argument("--backend", default="qnnpack", type=str, help="fbgemm or qnnpack")
    parser.add_argument("--device", default="cuda", type=str, help="device (Use cuda or cpu Default: cuda)")

    parser.add_argument(
        "-b", "--batch-size", default=32, type=int, help="images per gpu, the total batch size is $NGPU x batch_size"
    )
    parser.add_argument("--eval-batch-size", default=128, type=int, help="batch size for evaluation")
    parser.add_argument("--epochs", default=90, type=int, metavar="N", help="number of total epochs to run")
    parser.add_argument(
        "--num-observer-update-epochs",
        default=4,
        type=int,
        metavar="N",
        help="number of total epochs to update observers",
    )
    parser.add_argument(
        "--num-batch-norm-update-epochs",
        default=3,
        type=int,
        metavar="N",
        help="number of total epochs to update batch norm stats",
    )
    parser.add_argument(
        "--num-calibration-batches",
        default=32,
        type=int,
        metavar="N",
        help="number of batches of training set for \
                              observer calibration ",
    )

    parser.add_argument(
        "-j", "--workers", default=16, type=int, metavar="N", help="number of data loading workers (default: 16)"
    )
    parser.add_argument("--lr", default=0.0001, type=float, help="initial learning rate")
    parser.add_argument("--momentum", default=0.9, type=float, metavar="M", help="momentum")
    parser.add_argument(
        "--wd",
        "--weight-decay",
        default=1e-4,
        type=float,
        metavar="W",
        help="weight decay (default: 1e-4)",
        dest="weight_decay",
    )
    parser.add_argument("--lr-step-size", default=30, type=int, help="decrease lr every step-size epochs")
    parser.add_argument("--lr-gamma", default=0.1, type=float, help="decrease lr by a factor of lr-gamma")
    parser.add_argument("--print-freq", default=10, type=int, help="print frequency")
    parser.add_argument("--output-dir", default=".", type=str, help="path to save outputs")
    parser.add_argument("--resume", default="", type=str, help="path of checkpoint")
    parser.add_argument("--start-epoch", default=0, type=int, metavar="N", help="start epoch")
    parser.add_argument(
        "--cache-dataset",
        dest="cache_dataset",
        help="Cache the datasets for quicker initialization. \
             It also serializes the transforms",
        action="store_true",
    )
    parser.add_argument(
        "--sync-bn",
        dest="sync_bn",
        help="Use sync batch norm",
        action="store_true",
    )
    parser.add_argument(
        "--test-only",
        dest="test_only",
        help="Only test the model",
        action="store_true",
    )
    parser.add_argument(
        "--post-training-quantize",
        dest="post_training_quantize",
        help="Post training quantize the model",
        action="store_true",
    )

    # distributed training parameters
    parser.add_argument("--world-size", default=1, type=int, help="number of distributed processes")
    parser.add_argument("--dist-url", default="env://", type=str, help="url used to set up distributed training")

    parser.add_argument(
        "--interpolation", default="bilinear", type=str, help="the interpolation method (default: bilinear)"
    )
    parser.add_argument(
        "--val-resize-size", default=256, type=int, help="the resize size used for validation (default: 256)"
    )
    parser.add_argument(
        "--val-crop-size", default=224, type=int, help="the central crop size used for validation (default: 224)"
    )
    parser.add_argument(
        "--train-crop-size", default=224, type=int, help="the random crop size used for training (default: 224)"
    )
    parser.add_argument("--clip-grad-norm", default=None, type=float, help="the maximum gradient norm (default None)")
    parser.add_argument("--weights", default=None, type=str, help="the weights enum name to load")

    return parser


if __name__ == "__main__":
    args = get_args_parser().parse_args()
    main(args)


==> supplementary material/code/PASCAL VOC/references/classification/transforms.py <==
import math
from typing import Tuple

import torch
from torch import Tensor
from torchvision.transforms import functional as F


class RandomMixup(torch.nn.Module):
    """Randomly apply Mixup to the provided batch and targets.
    The class implements the data augmentations as described in the paper
    `"mixup: Beyond Empirical Risk Minimization" <https://arxiv.org/abs/1710.09412>`_.

    Args:
        num_classes (int): number of classes used for one-hot encoding.
        p (float): probability of the batch being transformed. Default value is 0.5.
        alpha (float): hyperparameter of the Beta distribution used for mixup.
            Default value is 1.0.
        inplace (bool): boolean to make this transform inplace. Default set to False.
    """

    def __init__(self, num_classes: int, p: float = 0.5, alpha: float = 1.0, inplace: bool = False) -> None:
        super().__init__()

        if num_classes < 1:
            raise ValueError(
                f"Please provide a valid positive value for the num_classes. Got num_classes={num_classes}"
            )

        if alpha <= 0:
            raise ValueError("Alpha param can't be zero.")

        self.num_classes = num_classes
        self.p = p
        self.alpha = alpha
        self.inplace = inplace

    def forward(self, batch: Tensor, target: Tensor) -> Tuple[Tensor, Tensor]:
        """
        Args:
            batch (Tensor): Float tensor of size (B, C, H, W)
            target (Tensor): Integer tensor of size (B, )

        Returns:
            Tensor: Randomly transformed batch.
        """
        if batch.ndim != 4:
            raise ValueError(f"Batch ndim should be 4. Got {batch.ndim}")
        if target.ndim != 1:
            raise ValueError(f"Target ndim should be 1. Got {target.ndim}")
        if not batch.is_floating_point():
            raise TypeError(f"Batch dtype should be a float tensor. Got {batch.dtype}.")
        if target.dtype != torch.int64:
            raise TypeError(f"Target dtype should be torch.int64. Got {target.dtype}")

        if not self.inplace:
            batch = batch.clone()
            target = target.clone()

        if target.ndim == 1:
            target = torch.nn.functional.one_hot(target, num_classes=self.num_classes).to(dtype=batch.dtype)

        if torch.rand(1).item() >= self.p:
            return batch, target

        # It's faster to roll the batch by one instead of shuffling it to create image pairs
        batch_rolled = batch.roll(1, 0)
        target_rolled = target.roll(1, 0)

        # Implemented as on mixup paper, page 3.
        lambda_param = float(torch._sample_dirichlet(torch.tensor([self.alpha, self.alpha]))[0])
        batch_rolled.mul_(1.0 - lambda_param)
        batch.mul_(lambda_param).add_(batch_rolled)

        target_rolled.mul_(1.0 - lambda_param)
        target.mul_(lambda_param).add_(target_rolled)

        return batch, target

    def __repr__(self) -> str:
        s = (
            f"{self.__class__.__name__}("
            f"num_classes={self.num_classes}"
            f", p={self.p}"
            f", alpha={self.alpha}"
            f", inplace={self.inplace}"
            f")"
        )
        return s


class RandomCutmix(torch.nn.Module):
    """Randomly apply Cutmix to the provided batch and targets.
    The class implements the data augmentations as described in the paper
    `"CutMix: Regularization Strategy to Train Strong Classifiers with Localizable Features"
    <https://arxiv.org/abs/1905.04899>`_.

    Args:
        num_classes (int): number of classes used for one-hot encoding.
        p (float): probability of the batch being transformed. Default value is 0.5.
        alpha (float): hyperparameter of the Beta distribution used for cutmix.
            Default value is 1.0.
        inplace (bool): boolean to make this transform inplace. Default set to False.
    """

    def __init__(self, num_classes: int, p: float = 0.5, alpha: float = 1.0, inplace: bool = False) -> None:
        super().__init__()
        if num_classes < 1:
            raise ValueError("Please provide a valid positive value for the num_classes.")
        if alpha <= 0:
            raise ValueError("Alpha param can't be zero.")

        self.num_classes = num_classes
        self.p = p
        self.alpha = alpha
        self.inplace = inplace

    def forward(self, batch: Tensor, target: Tensor) -> Tuple[Tensor, Tensor]:
        """
        Args:
            batch (Tensor): Float tensor of size (B, C, H, W)
            target (Tensor): Integer tensor of size (B, )

        Returns:
            Tensor: Randomly transformed batch.
        """
        if batch.ndim != 4:
            raise ValueError(f"Batch ndim should be 4. Got {batch.ndim}")
        if target.ndim != 1:
            raise ValueError(f"Target ndim should be 1. Got {target.ndim}")
        if not batch.is_floating_point():
            raise TypeError(f"Batch dtype should be a float tensor. Got {batch.dtype}.")
        if target.dtype != torch.int64:
            raise TypeError(f"Target dtype should be torch.int64. Got {target.dtype}")

        if not self.inplace:
            batch = batch.clone()
            target = target.clone()

        if target.ndim == 1:
            target = torch.nn.functional.one_hot(target, num_classes=self.num_classes).to(dtype=batch.dtype)

        if torch.rand(1).item() >= self.p:
            return batch, target

        # It's faster to roll the batch by one instead of shuffling it to create image pairs
        batch_rolled = batch.roll(1, 0)
        target_rolled = target.roll(1, 0)

        # Implemented as on cutmix paper, page 12 (with minor corrections on typos).
        lambda_param = float(torch._sample_dirichlet(torch.tensor([self.alpha, self.alpha]))[0])
        _, H, W = F.get_dimensions(batch)

        r_x = torch.randint(W, (1,))
        r_y = torch.randint(H, (1,))

        r = 0.5 * math.sqrt(1.0 - lambda_param)
        r_w_half = int(r * W)
        r_h_half = int(r * H)

        x1 = int(torch.clamp(r_x - r_w_half, min=0))
        y1 = int(torch.clamp(r_y - r_h_half, min=0))
        x2 = int(torch.clamp(r_x + r_w_half, max=W))
        y2 = int(torch.clamp(r_y + r_h_half, max=H))

        batch[:, :, y1:y2, x1:x2] = batch_rolled[:, :, y1:y2, x1:x2]
        lambda_param = float(1.0 - (x2 - x1) * (y2 - y1) / (W * H))

        target_rolled.mul_(1.0 - lambda_param)
        target.mul_(lambda_param).add_(target_rolled)

        return batch, target

    def __repr__(self) -> str:
        s = (
            f"{self.__class__.__name__}("
            f"num_classes={self.num_classes}"
            f", p={self.p}"
            f", alpha={self.alpha}"
            f", inplace={self.inplace}"
            f")"
        )
        return s


==> supplementary material/code/PASCAL VOC/references/classification/utils.py <==
import copy
import datetime
import errno
import hashlib
import os
import time
from collections import defaultdict, deque, OrderedDict
from typing import List, Optional, Tuple

import torch
import torch.distributed as dist


class SmoothedValue:
    """Track a series of values and provide access to smoothed values over a
    window or the global series average.
    """

    def __init__(self, window_size=20, fmt=None):
        if fmt is None:
            fmt = "{median:.4f} ({global_avg:.4f})"
        self.deque = deque(maxlen=window_size)
        self.total = 0.0
        self.count = 0
        self.fmt = fmt

    def update(self, value, n=1):
        self.deque.append(value)
        self.count += n
        self.total += value * n

    def synchronize_between_processes(self):
        """
        Warning: does not synchronize the deque!
        """
        t = reduce_across_processes([self.count, self.total])
        t = t.tolist()
        self.count = int(t[0])
        self.total = t[1]

    @property
    def median(self):
        d = torch.tensor(list(self.deque))
        return d.median().item()

    @property
    def avg(self):
        d = torch.tensor(list(self.deque), dtype=torch.float32)
        return d.mean().item()

    @property
    def global_avg(self):
        return self.total / self.count

    @property
    def max(self):
        return max(self.deque)

    @property
    def value(self):
        return self.deque[-1]

    def __str__(self):
        return self.fmt.format(
            median=self.median, avg=self.avg, global_avg=self.global_avg, max=self.max, value=self.value
        )


class MetricLogger:
    def __init__(self, delimiter="\t"):
        self.meters = defaultdict(SmoothedValue)
        self.delimiter = delimiter

    def update(self, **kwargs):
        for k, v in kwargs.items():
            if isinstance(v, torch.Tensor):
                v = v.item()
            assert isinstance(v, (float, int))
            self.meters[k].update(v)

    def __getattr__(self, attr):
        if attr in self.meters:
            return self.meters[attr]
        if attr in self.__dict__:
            return self.__dict__[attr]
        raise AttributeError(f"'{type(self).__name__}' object has no attribute '{attr}'")

    def __str__(self):
        loss_str = []
        for name, meter in self.meters.items():
            loss_str.append(f"{name}: {str(meter)}")
        return self.delimiter.join(loss_str)

    def synchronize_between_processes(self):
        for meter in self.meters.values():
            meter.synchronize_between_processes()

    def add_meter(self, name, meter):
        self.meters[name] = meter

    def log_every(self, iterable, print_freq, header=None):
        i = 0
        if not header:
            header = ""
        start_time = time.time()
        end = time.time()
        iter_time = SmoothedValue(fmt="{avg:.4f}")
        data_time = SmoothedValue(fmt="{avg:.4f}")
        space_fmt = ":" + str(len(str(len(iterable)))) + "d"
        if torch.cuda.is_available():
            log_msg = self.delimiter.join(
                [
                    header,
                    "[{0" + space_fmt + "}/{1}]",
                    "eta: {eta}",
                    "{meters}",
                    "time: {time}",
                    "data: {data}",
                    "max mem: {memory:.0f}",
                ]
            )
        else:
            log_msg = self.delimiter.join(
                [header, "[{0" + space_fmt + "}/{1}]", "eta: {eta}", "{meters}", "time: {time}", "data: {data}"]
            )
        MB = 1024.0 * 1024.0
        for obj in iterable:
            data_time.update(time.time() - end)
            yield obj
            iter_time.update(time.time() - end)
            if i % print_freq == 0:
                eta_seconds = iter_time.global_avg * (len(iterable) - i)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
                if torch.cuda.is_available():
                    print(
                        log_msg.format(
                            i,
                            len(iterable),
                            eta=eta_string,
                            meters=str(self),
                            time=str(iter_time),
                            data=str(data_time),
                            memory=torch.cuda.max_memory_allocated() / MB,
                        )
                    )
                else:
                    print(
                        log_msg.format(
                            i, len(iterable), eta=eta_string, meters=str(self), time=str(iter_time), data=str(data_time)
                        )
                    )
            i += 1
            end = time.time()
        total_time = time.time() - start_time
        total_time_str = str(datetime.timedelta(seconds=int(total_time)))
        print(f"{header} Total time: {total_time_str}")


class ExponentialMovingAverage(torch.optim.swa_utils.AveragedModel):
    """Maintains moving averages of model parameters using an exponential decay.
    ``ema_avg = decay * avg_model_param + (1 - decay) * model_param``
    `torch.optim.swa_utils.AveragedModel <https://pytorch.org/docs/stable/optim.html#custom-averaging-strategies>`_
    is used to compute the EMA.
    """

    def __init__(self, model, decay, device="cpu"):
        def ema_avg(avg_model_param, model_param, num_averaged):
            return decay * avg_model_param + (1 - decay) * model_param

        super().__init__(model, device, ema_avg, use_buffers=True)


def accuracy(output, target, topk=(1,)):
    """Computes the accuracy over the k top predictions for the specified values of k"""
    with torch.inference_mode():
        maxk = max(topk)
        batch_size = target.size(0)
        if target.ndim == 2:
            target = target.max(dim=1)[1]

        _, pred = output.topk(maxk, 1, True, True)
        pred = pred.t()
        correct = pred.eq(target[None])

        res = []
        for k in topk:
            correct_k = correct[:k].flatten().sum(dtype=torch.float32)
            res.append(correct_k * (100.0 / batch_size))
        return res


def mkdir(path):
    try:
        os.makedirs(path)
    except OSError as e:
        if e.errno != errno.EEXIST:
            raise


def setup_for_distributed(is_master):
    """
    This function disables printing when not in master process
    """
    import builtins as __builtin__

    builtin_print = __builtin__.print

    def print(*args, **kwargs):
        force = kwargs.pop("force", False)
        if is_master or force:
            builtin_print(*args, **kwargs)

    __builtin__.print = print


def is_dist_avail_and_initialized():
    if not dist.is_available():
        return False
    if not dist.is_initialized():
        return False
    return True


def get_world_size():
    if not is_dist_avail_and_initialized():
        return 1
    return dist.get_world_size()


def get_rank():
    if not is_dist_avail_and_initialized():
        return 0
    return dist.get_rank()


def is_main_process():
    return get_rank() == 0


def save_on_master(*args, **kwargs):
    if is_main_process():
        torch.save(*args, **kwargs)


def init_distributed_mode(args):
    if "RANK" in os.environ and "WORLD_SIZE" in os.environ:
        args.rank = int(os.environ["RANK"])
        args.world_size = int(os.environ["WORLD_SIZE"])
        args.gpu = int(os.environ["LOCAL_RANK"])
    elif "SLURM_PROCID" in os.environ:
        args.rank = int(os.environ["SLURM_PROCID"])
        args.gpu = args.rank % torch.cuda.device_count()
    elif hasattr(args, "rank"):
        pass
    else:
        print("Not using distributed mode")
        args.distributed = False
        return

    args.distributed = True

    torch.cuda.set_device(args.gpu)
    args.dist_backend = "nccl"
    print(f"| distributed init (rank {args.rank}): {args.dist_url}", flush=True)
    torch.distributed.init_process_group(
        backend=args.dist_backend, init_method=args.dist_url, world_size=args.world_size, rank=args.rank
    )
    torch.distributed.barrier()
    setup_for_distributed(args.rank == 0)


def average_checkpoints(inputs):
    """Loads checkpoints from inputs and returns a model with averaged weights. Original implementation taken from:
    https://github.com/pytorch/fairseq/blob/a48f235636557b8d3bc4922a6fa90f3a0fa57955/scripts/average_checkpoints.py#L16

    Args:
      inputs (List[str]): An iterable of string paths of checkpoints to load from.
    Returns:
      A dict of string keys mapping to various values. The 'model' key
      from the returned dict should correspond to an OrderedDict mapping
      string parameter names to torch Tensors.
    """
    params_dict = OrderedDict()
    params_keys = None
    new_state = None
    num_models = len(inputs)
    for fpath in inputs:
        with open(fpath, "rb") as f:
            state = torch.load(
                f,
                map_location=(lambda s, _: torch.serialization.default_restore_location(s, "cpu")),
            )
        # Copies over the settings from the first checkpoint
        if new_state is None:
            new_state = state
        model_params = state["model"]
        model_params_keys = list(model_params.keys())
        if params_keys is None:
            params_keys = model_params_keys
        elif params_keys != model_params_keys:
            raise KeyError(
                f"For checkpoint {f}, expected list of params: {params_keys}, but found: {model_params_keys}"
            )
        for k in params_keys:
            p = model_params[k]
            if isinstance(p, torch.HalfTensor):
                p = p.float()
            if k not in params_dict:
                params_dict[k] = p.clone()
                # NOTE: clone() is needed in case of p is a shared parameter
            else:
                params_dict[k] += p
    averaged_params = OrderedDict()
    for k, v in params_dict.items():
        averaged_params[k] = v
        if averaged_params[k].is_floating_point():
            averaged_params[k].div_(num_models)
        else:
            averaged_params[k] //= num_models
    new_state["model"] = averaged_params
    return new_state


def store_model_weights(model, checkpoint_path, checkpoint_key="model", strict=True):
    """
    This method can be used to prepare weights files for new models. It receives as
    input a model architecture and a checkpoint from the training script and produces
    a file with the weights ready for release.

    Examples:
        from torchvision import models as M

        # Classification
        model = M.mobilenet_v3_large(weights=None)
        print(store_model_weights(model, './class.pth'))

        # Quantized Classification
        model = M.quantization.mobilenet_v3_large(weights=None, quantize=False)
        model.fuse_model(is_qat=True)
        model.qconfig = torch.ao.quantization.get_default_qat_qconfig('qnnpack')
        _ = torch.ao.quantization.prepare_qat(model, inplace=True)
        print(store_model_weights(model, './qat.pth'))

        # Object Detection
        model = M.detection.fasterrcnn_mobilenet_v3_large_fpn(weights=None, weights_backbone=None)
        print(store_model_weights(model, './obj.pth'))

        # Segmentation
        model = M.segmentation.deeplabv3_mobilenet_v3_large(weights=None, weights_backbone=None, aux_loss=True)
        print(store_model_weights(model, './segm.pth', strict=False))

    Args:
        model (pytorch.nn.Module): The model on which the weights will be loaded for validation purposes.
        checkpoint_path (str): The path of the checkpoint we will load.
        checkpoint_key (str, optional): The key of the checkpoint where the model weights are stored.
            Default: "model".
        strict (bool): whether to strictly enforce that the keys
            in :attr:`state_dict` match the keys returned by this module's
            :meth:`~torch.nn.Module.state_dict` function. Default: ``True``

    Returns:
        output_path (str): The location where the weights are saved.
    """
    # Store the new model next to the checkpoint_path
    checkpoint_path = os.path.abspath(checkpoint_path)
    output_dir = os.path.dirname(checkpoint_path)

    # Deep copy to avoid side-effects on the model object.
    model = copy.deepcopy(model)
    checkpoint = torch.load(checkpoint_path, map_location="cpu")

    # Load the weights to the model to validate that everything works
    # and remove unnecessary weights (such as auxiliaries, etc)
    if checkpoint_key == "model_ema":
        del checkpoint[checkpoint_key]["n_averaged"]
        torch.nn.modules.utils.consume_prefix_in_state_dict_if_present(checkpoint[checkpoint_key], "module.")
    model.load_state_dict(checkpoint[checkpoint_key], strict=strict)

    tmp_path = os.path.join(output_dir, str(model.__hash__()))
    torch.save(model.state_dict(), tmp_path)

    sha256_hash = hashlib.sha256()
    with open(tmp_path, "rb") as f:
        # Read and update hash string value in blocks of 4K
        for byte_block in iter(lambda: f.read(4096), b""):
            sha256_hash.update(byte_block)
        hh = sha256_hash.hexdigest()

    output_path = os.path.join(output_dir, "weights-" + str(hh[:8]) + ".pth")
    os.replace(tmp_path, output_path)

    return output_path


def reduce_across_processes(val):
    if not is_dist_avail_and_initialized():
        # nothing to sync, but we still convert to tensor for consistency with the distributed case.
        return torch.tensor(val)

    t = torch.tensor(val, device="cuda")
    dist.barrier()
    dist.all_reduce(t)
    return t


def set_weight_decay(
    model: torch.nn.Module,
    weight_decay: float,
    norm_weight_decay: Optional[float] = None,
    norm_classes: Optional[List[type]] = None,
    custom_keys_weight_decay: Optional[List[Tuple[str, float]]] = None,
):
    if not norm_classes:
        norm_classes = [
            torch.nn.modules.batchnorm._BatchNorm,
            torch.nn.LayerNorm,
            torch.nn.GroupNorm,
            torch.nn.modules.instancenorm._InstanceNorm,
            torch.nn.LocalResponseNorm,
        ]
    norm_classes = tuple(norm_classes)

    params = {
        "other": [],
        "norm": [],
    }
    params_weight_decay = {
        "other": weight_decay,
        "norm": norm_weight_decay,
    }
    custom_keys = []
    if custom_keys_weight_decay is not None:
        for key, weight_decay in custom_keys_weight_decay:
            params[key] = []
            params_weight_decay[key] = weight_decay
            custom_keys.append(key)

    def _add_params(module, prefix=""):
        for name, p in module.named_parameters(recurse=False):
            if not p.requires_grad:
                continue
            is_custom_key = False
            for key in custom_keys:
                target_name = f"{prefix}.{name}" if prefix != "" and "." in key else name
                if key == target_name:
                    params[key].append(p)
                    is_custom_key = True
                    break
            if not is_custom_key:
                if norm_weight_decay is not None and isinstance(module, norm_classes):
                    params["norm"].append(p)
                else:
                    params["other"].append(p)

        for child_name, child_module in module.named_children():
            child_prefix = f"{prefix}.{child_name}" if prefix != "" else child_name
            _add_params(child_module, prefix=child_prefix)

    _add_params(model)

    param_groups = []
    for key in params:
        if len(params[key]) > 0:
            param_groups.append({"params": params[key], "weight_decay": params_weight_decay[key]})
    return param_groups


==> supplementary material/code/PASCAL VOC/references/detection/coco_eval.py <==
import copy
import io
from contextlib import redirect_stdout

import numpy as np
import pycocotools.mask as mask_util
import torch
from . import utils
from pycocotools.coco import COCO
from pycocotools.cocoeval import COCOeval


class CocoEvaluator:
    def __init__(self, coco_gt, iou_types):
        if not isinstance(iou_types, (list, tuple)):
            raise TypeError(f"This constructor expects iou_types of type list or tuple, instead  got {type(iou_types)}")
        coco_gt = copy.deepcopy(coco_gt)
        self.coco_gt = coco_gt

        self.iou_types = iou_types
        self.coco_eval = {}
        for iou_type in iou_types:
            self.coco_eval[iou_type] = COCOeval(coco_gt, iouType=iou_type)

        self.img_ids = []
        self.eval_imgs = {k: [] for k in iou_types}

    def update(self, predictions):
        img_ids = list(np.unique(list(predictions.keys())))
        self.img_ids.extend(img_ids)

        for iou_type in self.iou_types:
            results = self.prepare(predictions, iou_type)
            with redirect_stdout(io.StringIO()):
                coco_dt = COCO.loadRes(self.coco_gt, results) if results else COCO()
            coco_eval = self.coco_eval[iou_type]

            coco_eval.cocoDt = coco_dt
            coco_eval.params.imgIds = list(img_ids)
            img_ids, eval_imgs = evaluate(coco_eval)

            self.eval_imgs[iou_type].append(eval_imgs)

    def synchronize_between_processes(self):
        for iou_type in self.iou_types:
            self.eval_imgs[iou_type] = np.concatenate(self.eval_imgs[iou_type], 2)
            create_common_coco_eval(self.coco_eval[iou_type], self.img_ids, self.eval_imgs[iou_type])

    def accumulate(self):
        for coco_eval in self.coco_eval.values():
            coco_eval.accumulate()

    def summarize(self):
        for iou_type, coco_eval in self.coco_eval.items():
            print(f"IoU metric: {iou_type}")
            coco_eval.summarize()

    def prepare(self, predictions, iou_type):
        if iou_type == "bbox":
            return self.prepare_for_coco_detection(predictions)
        if iou_type == "segm":
            return self.prepare_for_coco_segmentation(predictions)
        if iou_type == "keypoints":
            return self.prepare_for_coco_keypoint(predictions)
        raise ValueError(f"Unknown iou type {iou_type}")

    def prepare_for_coco_detection(self, predictions):
        coco_results = []
        for original_id, prediction in predictions.items():
            if len(prediction) == 0:
                continue

            boxes = prediction["boxes"]
            boxes = convert_to_xywh(boxes).tolist()
            scores = prediction["scores"].tolist()
            labels = prediction["labels"].tolist()

            coco_results.extend(
                [
                    {
                        "image_id": original_id,
                        "category_id": labels[k],
                        "bbox": box,
                        "score": scores[k],
                    }
                    for k, box in enumerate(boxes)
                ]
            )
        return coco_results

    def prepare_for_coco_segmentation(self, predictions):
        coco_results = []
        for original_id, prediction in predictions.items():
            if len(prediction) == 0:
                continue

            scores = prediction["scores"]
            labels = prediction["labels"]
            masks = prediction["masks"]

            masks = masks > 0.5

            scores = prediction["scores"].tolist()
            labels = prediction["labels"].tolist()

            rles = [
                mask_util.encode(np.array(mask[0, :, :, np.newaxis], dtype=np.uint8, order="F"))[0] for mask in masks
            ]
            for rle in rles:
                rle["counts"] = rle["counts"].decode("utf-8")

            coco_results.extend(
                [
                    {
                        "image_id": original_id,
                        "category_id": labels[k],
                        "segmentation": rle,
                        "score": scores[k],
                    }
                    for k, rle in enumerate(rles)
                ]
            )
        return coco_results

    def prepare_for_coco_keypoint(self, predictions):
        coco_results = []
        for original_id, prediction in predictions.items():
            if len(prediction) == 0:
                continue

            boxes = prediction["boxes"]
            boxes = convert_to_xywh(boxes).tolist()
            scores = prediction["scores"].tolist()
            labels = prediction["labels"].tolist()
            keypoints = prediction["keypoints"]
            keypoints = keypoints.flatten(start_dim=1).tolist()

            coco_results.extend(
                [
                    {
                        "image_id": original_id,
                        "category_id": labels[k],
                        "keypoints": keypoint,
                        "score": scores[k],
                    }
                    for k, keypoint in enumerate(keypoints)
                ]
            )
        return coco_results


def convert_to_xywh(boxes):
    xmin, ymin, xmax, ymax = boxes.unbind(1)
    return torch.stack((xmin, ymin, xmax - xmin, ymax - ymin), dim=1)


def merge(img_ids, eval_imgs):
    all_img_ids = utils.all_gather(img_ids)
    all_eval_imgs = utils.all_gather(eval_imgs)

    merged_img_ids = []
    for p in all_img_ids:
        merged_img_ids.extend(p)

    merged_eval_imgs = []
    for p in all_eval_imgs:
        merged_eval_imgs.append(p)

    merged_img_ids = np.array(merged_img_ids)
    merged_eval_imgs = np.concatenate(merged_eval_imgs, 2)

    # keep only unique (and in sorted order) images
    merged_img_ids, idx = np.unique(merged_img_ids, return_index=True)
    merged_eval_imgs = merged_eval_imgs[..., idx]

    return merged_img_ids, merged_eval_imgs


def create_common_coco_eval(coco_eval, img_ids, eval_imgs):
    img_ids, eval_imgs = merge(img_ids, eval_imgs)
    img_ids = list(img_ids)
    eval_imgs = list(eval_imgs.flatten())

    coco_eval.evalImgs = eval_imgs
    coco_eval.params.imgIds = img_ids
    coco_eval._paramsEval = copy.deepcopy(coco_eval.params)


def evaluate(imgs):
    with redirect_stdout(io.StringIO()):
        imgs.evaluate()
    return imgs.params.imgIds, np.asarray(imgs.evalImgs).reshape(-1, len(imgs.params.areaRng), len(imgs.params.imgIds))


==> supplementary material/code/PASCAL VOC/references/detection/coco_utils.py <==
import copy
import os

import torch
import torch.utils.data
import torchvision
from . import transforms as T
from pycocotools import mask as coco_mask
from pycocotools.coco import COCO


class FilterAndRemapCocoCategories:
    def __init__(self, categories, remap=True):
        self.categories = categories
        self.remap = remap

    def __call__(self, image, target):
        anno = target["annotations"]
        anno = [obj for obj in anno if obj["category_id"] in self.categories]
        if not self.remap:
            target["annotations"] = anno
            return image, target
        anno = copy.deepcopy(anno)
        for obj in anno:
            obj["category_id"] = self.categories.index(obj["category_id"])
        target["annotations"] = anno
        return image, target


def convert_coco_poly_to_mask(segmentations, height, width):
    masks = []
    for polygons in segmentations:
        rles = coco_mask.frPyObjects(polygons, height, width)
        mask = coco_mask.decode(rles)
        if len(mask.shape) < 3:
            mask = mask[..., None]
        mask = torch.as_tensor(mask, dtype=torch.uint8)
        mask = mask.any(dim=2)
        masks.append(mask)
    if masks:
        masks = torch.stack(masks, dim=0)
    else:
        masks = torch.zeros((0, height, width), dtype=torch.uint8)
    return masks


class ConvertCocoPolysToMask:
    def __call__(self, image, target):
        w, h = image.size

        image_id = target["image_id"]
        image_id = torch.tensor([image_id])

        anno = target["annotations"]

        anno = [obj for obj in anno if obj["iscrowd"] == 0]

        boxes = [obj["bbox"] for obj in anno]
        # guard against no boxes via resizing
        boxes = torch.as_tensor(boxes, dtype=torch.float32).reshape(-1, 4)
        boxes[:, 2:] += boxes[:, :2]
        boxes[:, 0::2].clamp_(min=0, max=w)
        boxes[:, 1::2].clamp_(min=0, max=h)

        classes = [obj["category_id"] for obj in anno]
        classes = torch.tensor(classes, dtype=torch.int64)

        segmentations = [obj["segmentation"] for obj in anno]
        masks = convert_coco_poly_to_mask(segmentations, h, w)

        keypoints = None
        if anno and "keypoints" in anno[0]:
            keypoints = [obj["keypoints"] for obj in anno]
            keypoints = torch.as_tensor(keypoints, dtype=torch.float32)
            num_keypoints = keypoints.shape[0]
            if num_keypoints:
                keypoints = keypoints.view(num_keypoints, -1, 3)

        keep = (boxes[:, 3] > boxes[:, 1]) & (boxes[:, 2] > boxes[:, 0])
        boxes = boxes[keep]
        classes = classes[keep]
        masks = masks[keep]
        if keypoints is not None:
            keypoints = keypoints[keep]

        target = {}
        target["boxes"] = boxes
        target["labels"] = classes
        target["masks"] = masks
        target["image_id"] = image_id
        if keypoints is not None:
            target["keypoints"] = keypoints

        # for conversion to coco api
        area = torch.tensor([obj["area"] for obj in anno])
        iscrowd = torch.tensor([obj["iscrowd"] for obj in anno])
        target["area"] = area
        target["iscrowd"] = iscrowd

        return image, target


def _coco_remove_images_without_annotations(dataset, cat_list=None):
    def _has_only_empty_bbox(anno):
        return all(any(o <= 1 for o in obj["bbox"][2:]) for obj in anno)

    def _count_visible_keypoints(anno):
        return sum(sum(1 for v in ann["keypoints"][2::3] if v > 0) for ann in anno)

    min_keypoints_per_image = 10

    def _has_valid_annotation(anno):
        # if it's empty, there is no annotation
        if len(anno) == 0:
            return False
        # if all boxes have close to zero area, there is no annotation
        if _has_only_empty_bbox(anno):
            return False
        # keypoints task have a slight different critera for considering
        # if an annotation is valid
        if "keypoints" not in anno[0]:
            return True
        # for keypoint detection tasks, only consider valid images those
        # containing at least min_keypoints_per_image
        if _count_visible_keypoints(anno) >= min_keypoints_per_image:
            return True
        return False

    if not isinstance(dataset, torchvision.datasets.CocoDetection):
        raise TypeError(
            f"This function expects dataset of type torchvision.datasets.CocoDetection, instead  got {type(dataset)}"
        )
    ids = []
    for ds_idx, img_id in enumerate(dataset.ids):
        ann_ids = dataset.coco.getAnnIds(imgIds=img_id, iscrowd=None)
        anno = dataset.coco.loadAnns(ann_ids)
        if cat_list:
            anno = [obj for obj in anno if obj["category_id"] in cat_list]
        if _has_valid_annotation(anno):
            ids.append(ds_idx)

    dataset = torch.utils.data.Subset(dataset, ids)
    return dataset


def convert_to_coco_api(ds):
    coco_ds = COCO()
    # annotation IDs need to start at 1, not 0, see torchvision issue #1530
    ann_id = 1
    dataset = {"images": [], "categories": [], "annotations": []}
    categories = set()
    for img_idx in range(len(ds)):
        # find better way to get target
        # targets = ds.get_annotations(img_idx)
        img, targets = ds[img_idx]
        image_id = targets["image_id"].item()
        img_dict = {}
        img_dict["id"] = image_id
        img_dict["height"] = img.shape[-2]
        img_dict["width"] = img.shape[-1]
        dataset["images"].append(img_dict)
        bboxes = targets["boxes"].clone()
        bboxes[:, 2:] -= bboxes[:, :2]
        bboxes = bboxes.tolist()
        labels = targets["labels"].tolist()
        areas = targets["area"].tolist()
        iscrowd = targets["iscrowd"].tolist()
        if "masks" in targets:
            masks = targets["masks"]
            # make masks Fortran contiguous for coco_mask
            masks = masks.permute(0, 2, 1).contiguous().permute(0, 2, 1)
        if "keypoints" in targets:
            keypoints = targets["keypoints"]
            keypoints = keypoints.reshape(keypoints.shape[0], -1).tolist()
        num_objs = len(bboxes)
        for i in range(num_objs):
            ann = {}
            ann["image_id"] = image_id
            ann["bbox"] = bboxes[i]
            ann["category_id"] = labels[i]
            categories.add(labels[i])
            ann["area"] = areas[i]
            ann["iscrowd"] = iscrowd[i]
            ann["id"] = ann_id
            if "masks" in targets:
                ann["segmentation"] = coco_mask.encode(masks[i].numpy())
            if "keypoints" in targets:
                ann["keypoints"] = keypoints[i]
                ann["num_keypoints"] = sum(k != 0 for k in keypoints[i][2::3])
            dataset["annotations"].append(ann)
            ann_id += 1
    dataset["categories"] = [{"id": i} for i in sorted(categories)]
    coco_ds.dataset = dataset
    coco_ds.createIndex()
    return coco_ds


def get_coco_api_from_dataset(dataset):
    for _ in range(10):
        if isinstance(dataset, torchvision.datasets.CocoDetection):
            break
        if isinstance(dataset, torch.utils.data.Subset):
            dataset = dataset.dataset
    if isinstance(dataset, torchvision.datasets.CocoDetection):
        return dataset.coco
    return convert_to_coco_api(dataset)


class CocoDetection(torchvision.datasets.CocoDetection):
    def __init__(self, img_folder, ann_file, transforms):
        super().__init__(img_folder, ann_file)
        self._transforms = transforms

    def __getitem__(self, idx):
        img, target = super().__getitem__(idx)
        image_id = self.ids[idx]
        target = dict(image_id=image_id, annotations=target)
        if self._transforms is not None:
            img, target = self._transforms(img, target)
        return img, target


def get_coco(root, image_set, transforms, mode="instances"):
    anno_file_template = "{}_{}2017.json"
    PATHS = {
        "train": ("train2017", os.path.join("annotations", anno_file_template.format(mode, "train"))),
        "val": ("val2017", os.path.join("annotations", anno_file_template.format(mode, "val"))),
        # "train": ("val2017", os.path.join("annotations", anno_file_template.format(mode, "val")))
    }

    t = [ConvertCocoPolysToMask()]

    if transforms is not None:
        t.append(transforms)
    transforms = T.Compose(t)

    img_folder, ann_file = PATHS[image_set]
    img_folder = os.path.join(root, img_folder)
    ann_file = os.path.join(root, ann_file)

    dataset = CocoDetection(img_folder, ann_file, transforms=transforms)

    if image_set == "train":
        dataset = _coco_remove_images_without_annotations(dataset)

    # dataset = torch.utils.data.Subset(dataset, [i for i in range(500)])

    return dataset


def get_coco_kp(root, image_set, transforms):
    return get_coco(root, image_set, transforms, mode="person_keypoints")


==> supplementary material/code/PASCAL VOC/references/detection/engine.py <==
import math
import sys
import time

import torch
import torchvision.models.detection.mask_rcnn
from . import utils
from .coco_eval import CocoEvaluator
from .coco_utils import get_coco_api_from_dataset


def train_one_epoch(model, optimizer, data_loader, device, epoch, print_freq, scaler=None, train_sampler=None):
    model.train()
    metric_logger = utils.MetricLogger(delimiter="  ")
    metric_logger.add_meter("lr", utils.SmoothedValue(window_size=1, fmt="{value:.6f}"))
    header = f"Epoch: [{epoch}]"

    lr_scheduler = None
    if epoch == 0:
        warmup_factor = 1.0 / 1000
        warmup_iters = min(1000, len(data_loader) - 1)

        lr_scheduler = torch.optim.lr_scheduler.LinearLR(
            optimizer, start_factor=warmup_factor, total_iters=warmup_iters
        )

    for images, targets in metric_logger.log_every(data_loader, print_freq, header):
        images = list(image.to(device) for image in images)
        targets = [{k: v.to(device) for k, v in t.items()} for t in targets]
        with torch.cuda.amp.autocast(enabled=scaler is not None):
            loss_dict = model(images, targets)
            losses = sum(loss for loss in loss_dict.values())

        # reduce losses over all GPUs for logging purposes
        loss_dict_reduced = utils.reduce_dict(loss_dict)
        losses_reduced = sum(loss for loss in loss_dict_reduced.values())

        loss_value = losses_reduced.item()

        if not math.isfinite(loss_value):
            print(f"Loss is {loss_value}, stopping training")
            print(loss_dict_reduced)
            sys.exit(1)

        optimizer.zero_grad()
        if scaler is not None:
            scaler.scale(losses).backward()
            scaler.step(optimizer)
            scaler.update()
        else:
            losses.backward()
            optimizer.step()

        if lr_scheduler is not None:
            lr_scheduler.step()

        metric_logger.update(loss=losses_reduced, **loss_dict_reduced)
        metric_logger.update(lr=optimizer.param_groups[0]["lr"])

    return metric_logger


def _get_iou_types(model):
    model_without_ddp = model
    if isinstance(model, torch.nn.parallel.DistributedDataParallel):
        model_without_ddp = model.module
    iou_types = ["bbox"]
    if isinstance(model_without_ddp, torchvision.models.detection.MaskRCNN):
        iou_types.append("segm")
    if isinstance(model_without_ddp, torchvision.models.detection.KeypointRCNN):
        iou_types.append("keypoints")
    return iou_types


@torch.inference_mode()
def evaluate(model, data_loader, device):
    n_threads = torch.get_num_threads()
    # FIXME remove this and make paste_masks_in_image run on the GPU
    torch.set_num_threads(1)
    cpu_device = torch.device("cpu")
    model.eval()
    metric_logger = utils.MetricLogger(delimiter="  ")
    header = "Test:"

    coco = get_coco_api_from_dataset(data_loader.dataset)
    iou_types = _get_iou_types(model)
    coco_evaluator = CocoEvaluator(coco, iou_types)

    for images, targets in metric_logger.log_every(data_loader, 100, header):
        images = list(img.to(device) for img in images)

        if torch.cuda.is_available():
            torch.cuda.synchronize()
        model_time = time.time()
        outputs = model(images)

        outputs = [{k: v.to(cpu_device) for k, v in t.items()} for t in outputs]
        model_time = time.time() - model_time

        res = {target["image_id"].item(): output for target, output in zip(targets, outputs)}
        evaluator_time = time.time()
        coco_evaluator.update(res)
        evaluator_time = time.time() - evaluator_time
        metric_logger.update(model_time=model_time, evaluator_time=evaluator_time)

    # gather the stats from all processes
    metric_logger.synchronize_between_processes()
    print("Averaged stats:", metric_logger)
    coco_evaluator.synchronize_between_processes()

    # accumulate predictions from all images
    coco_evaluator.accumulate()
    coco_evaluator.summarize()
    torch.set_num_threads(n_threads)
    return coco_evaluator


==> supplementary material/code/PASCAL VOC/references/detection/group_by_aspect_ratio.py <==
import bisect
import copy
import math
from collections import defaultdict
from itertools import repeat, chain

import numpy as np
import torch
import torch.utils.data
import torchvision
from PIL import Image
from torch.utils.data.sampler import BatchSampler, Sampler
from torch.utils.model_zoo import tqdm


def _repeat_to_at_least(iterable, n):
    repeat_times = math.ceil(n / len(iterable))
    repeated = chain.from_iterable(repeat(iterable, repeat_times))
    return list(repeated)


class GroupedBatchSampler(BatchSampler):
    """
    Wraps another sampler to yield a mini-batch of indices.
    It enforces that the batch only contain elements from the same group.
    It also tries to provide mini-batches which follows an ordering which is
    as close as possible to the ordering from the original sampler.
    Args:
        sampler (Sampler): Base sampler.
        group_ids (list[int]): If the sampler produces indices in range [0, N),
            `group_ids` must be a list of `N` ints which contains the group id of each sample.
            The group ids must be a continuous set of integers starting from
            0, i.e. they must be in the range [0, num_groups).
        batch_size (int): Size of mini-batch.
    """

    def __init__(self, sampler, group_ids, batch_size):
        if not isinstance(sampler, Sampler):
            raise ValueError(f"sampler should be an instance of torch.utils.data.Sampler, but got sampler={sampler}")
        self.sampler = sampler
        self.group_ids = group_ids
        self.batch_size = batch_size

    def __iter__(self):
        buffer_per_group = defaultdict(list)
        samples_per_group = defaultdict(list)

        num_batches = 0
        for idx in self.sampler:
            group_id = self.group_ids[idx]
            buffer_per_group[group_id].append(idx)
            samples_per_group[group_id].append(idx)
            if len(buffer_per_group[group_id]) == self.batch_size:
                yield buffer_per_group[group_id]
                num_batches += 1
                del buffer_per_group[group_id]
            assert len(buffer_per_group[group_id]) < self.batch_size

        # now we have run out of elements that satisfy
        # the group criteria, let's return the remaining
        # elements so that the size of the sampler is
        # deterministic
        expected_num_batches = len(self)
        num_remaining = expected_num_batches - num_batches
        if num_remaining > 0:
            # for the remaining batches, take first the buffers with largest number
            # of elements
            for group_id, _ in sorted(buffer_per_group.items(), key=lambda x: len(x[1]), reverse=True):
                remaining = self.batch_size - len(buffer_per_group[group_id])
                samples_from_group_id = _repeat_to_at_least(samples_per_group[group_id], remaining)
                buffer_per_group[group_id].extend(samples_from_group_id[:remaining])
                assert len(buffer_per_group[group_id]) == self.batch_size
                yield buffer_per_group[group_id]
                num_remaining -= 1
                if num_remaining == 0:
                    break
        assert num_remaining == 0

    def __len__(self):
        return len(self.sampler) // self.batch_size


def _compute_aspect_ratios_slow(dataset, indices=None):
    print(
        "Your dataset doesn't support the fast path for "
        "computing the aspect ratios, so will iterate over "
        "the full dataset and load every image instead. "
        "This might take some time..."
    )
    if indices is None:
        indices = range(len(dataset))

    class SubsetSampler(Sampler):
        def __init__(self, indices):
            self.indices = indices

        def __iter__(self):
            return iter(self.indices)

        def __len__(self):
            return len(self.indices)

    sampler = SubsetSampler(indices)
    data_loader = torch.utils.data.DataLoader(
        dataset,
        batch_size=1,
        sampler=sampler,
        num_workers=14,  # you might want to increase it for faster processing
        collate_fn=lambda x: x[0],
    )
    aspect_ratios = []
    with tqdm(total=len(dataset)) as pbar:
        for _i, (img, _) in enumerate(data_loader):
            pbar.update(1)
            height, width = img.shape[-2:]
            aspect_ratio = float(width) / float(height)
            aspect_ratios.append(aspect_ratio)
    return aspect_ratios


def _compute_aspect_ratios_custom_dataset(dataset, indices=None):
    if indices is None:
        indices = range(len(dataset))
    aspect_ratios = []
    for i in indices:
        height, width = dataset.get_height_and_width(i)
        aspect_ratio = float(width) / float(height)
        aspect_ratios.append(aspect_ratio)
    return aspect_ratios


def _compute_aspect_ratios_coco_dataset(dataset, indices=None):
    if indices is None:
        indices = range(len(dataset))
    aspect_ratios = []
    for i in indices:
        img_info = dataset.coco.imgs[dataset.ids[i]]
        aspect_ratio = float(img_info["width"]) / float(img_info["height"])
        aspect_ratios.append(aspect_ratio)
    return aspect_ratios


def _compute_aspect_ratios_voc_dataset(dataset, indices=None):
    if indices is None:
        indices = range(len(dataset))
    aspect_ratios = []
    for i in indices:
        # this doesn't load the data into memory, because PIL loads it lazily
        width, height = Image.open(dataset.images[i]).size
        aspect_ratio = float(width) / float(height)
        aspect_ratios.append(aspect_ratio)
    return aspect_ratios


def _compute_aspect_ratios_subset_dataset(dataset, indices=None):
    if indices is None:
        indices = range(len(dataset))

    ds_indices = [dataset.indices[i] for i in indices]
    return compute_aspect_ratios(dataset.dataset, ds_indices)


def compute_aspect_ratios(dataset, indices=None):
    if hasattr(dataset, "get_height_and_width"):
        return _compute_aspect_ratios_custom_dataset(dataset, indices)

    if isinstance(dataset, torchvision.datasets.CocoDetection):
        return _compute_aspect_ratios_coco_dataset(dataset, indices)

    if isinstance(dataset, torchvision.datasets.VOCDetection):
        return _compute_aspect_ratios_voc_dataset(dataset, indices)

    if isinstance(dataset, torch.utils.data.Subset):
        return _compute_aspect_ratios_subset_dataset(dataset, indices)

    # slow path
    return _compute_aspect_ratios_slow(dataset, indices)


def _quantize(x, bins):
    bins = copy.deepcopy(bins)
    bins = sorted(bins)
    quantized = list(map(lambda y: bisect.bisect_right(bins, y), x))
    return quantized


def create_aspect_ratio_groups(dataset, k=0):
    aspect_ratios = compute_aspect_ratios(dataset)
    bins = (2 ** np.linspace(-1, 1, 2 * k + 1)).tolist() if k > 0 else [1.0]
    groups = _quantize(aspect_ratios, bins)
    # count number of elements per group
    counts = np.unique(groups, return_counts=True)[1]
    fbins = [0] + bins + [np.inf]
    print(f"Using {fbins} as bins for aspect ratio quantization")
    print(f"Count of instances per bin: {counts}")
    return groups


==> supplementary material/code/PASCAL VOC/references/detection/presets.py <==
import torch
from . import transforms as T


class DetectionPresetTrain:
    def __init__(self, *, data_augmentation, hflip_prob=0.5, mean=(123.0, 117.0, 104.0)):
        if data_augmentation == "hflip":
            self.transforms = T.Compose(
                [
                    T.RandomHorizontalFlip(p=hflip_prob),
                    T.PILToTensor(),
                    T.ConvertImageDtype(torch.float),
                ]
            )
        elif data_augmentation == "lsj":
            self.transforms = T.Compose(
                [
                    T.ScaleJitter(target_size=(1024, 1024)),
                    T.FixedSizeCrop(size=(1024, 1024), fill=mean),
                    T.RandomHorizontalFlip(p=hflip_prob),
                    T.PILToTensor(),
                    T.ConvertImageDtype(torch.float),
                ]
            )
        elif data_augmentation == "multiscale":
            self.transforms = T.Compose(
                [
                    T.RandomShortestSize(
                        min_size=(480, 512, 544, 576, 608, 640, 672, 704, 736, 768, 800), max_size=1333
                    ),
                    T.RandomHorizontalFlip(p=hflip_prob),
                    T.PILToTensor(),
                    T.ConvertImageDtype(torch.float),
                ]
            )
        elif data_augmentation == "ssd":
            self.transforms = T.Compose(
                [
                    T.RandomPhotometricDistort(),
                    T.RandomZoomOut(fill=list(mean)),
                    T.RandomIoUCrop(),
                    T.RandomHorizontalFlip(p=hflip_prob),
                    T.PILToTensor(),
                    T.ConvertImageDtype(torch.float),
                ]
            )
        elif data_augmentation == "ssdlite":
            self.transforms = T.Compose(
                [
                    T.RandomIoUCrop(),
                    T.RandomHorizontalFlip(p=hflip_prob),
                    T.PILToTensor(),
                    T.ConvertImageDtype(torch.float),
                ]
            )
        else:
            raise ValueError(f'Unknown data augmentation policy "{data_augmentation}"')

    def __call__(self, img, target):
        return self.transforms(img, target)


class DetectionPresetEval:
    def __init__(self):
        self.transforms = T.Compose(
            [
                T.PILToTensor(),
                T.ConvertImageDtype(torch.float),
            ]
        )

    def __call__(self, img, target):
        return self.transforms(img, target)


==> supplementary material/code/PASCAL VOC/references/detection/train.py <==
r"""PyTorch Detection Training.

To run in a multi-gpu environment, use the distributed launcher::

    python -m torch.distributed.launch --nproc_per_node=$NGPU --use_env \
        train.py ... --world-size $NGPU

The default hyperparameters are tuned for training on 8 gpus and 2 images per gpu.
    --lr 0.02 --batch-size 2 --world-size 8
If you use different number of gpus, the learning rate should be changed to 0.02/8*$NGPU.

On top of that, for training Faster/Mask R-CNN, the default hyperparameters are
    --epochs 26 --lr-steps 16 22 --aspect-ratio-group-factor 3

Also, if you train Keypoint R-CNN, the default hyperparameters are
    --epochs 46 --lr-steps 36 43 --aspect-ratio-group-factor 3
Because the number of images is smaller in the person keypoint subset of COCO,
the number of epochs should be adapted so that we have the same number of iterations.
"""
import datetime
import os
import time

from . import presets
import torch
import torch.utils.data
import torchvision
import torchvision.models.detection
import torchvision.models.detection.mask_rcnn
from . import utils
from .coco_utils import get_coco, get_coco_kp
from .engine import train_one_epoch, evaluate
from .group_by_aspect_ratio import GroupedBatchSampler, create_aspect_ratio_groups


def get_dataset(name, image_set, transform, data_path):
    paths = {"coco": (data_path, get_coco, 91), "coco_kp": (data_path, get_coco_kp, 2)}
    p, ds_fn, num_classes = paths[name]

    ds = ds_fn(p, image_set=image_set, transforms=transform)
    return ds, num_classes


def get_transform(train, args):
    if train:
        return presets.DetectionPresetTrain(data_augmentation=args.data_augmentation)
    elif args.weights and args.test_only:
        weights = torchvision.models.get_weight(args.weights)
        trans = weights.transforms()
        return lambda img, target: (trans(img), target)
    else:
        return presets.DetectionPresetEval()


def get_args_parser(add_help=True):
    import argparse

    parser = argparse.ArgumentParser(description="PyTorch Detection Training", add_help=add_help)

    parser.add_argument("--data-path", default="/datasets01/COCO/022719/", type=str, help="dataset path")
    parser.add_argument("--dataset", default="coco", type=str, help="dataset name")
    parser.add_argument("--model", default="maskrcnn_resnet50_fpn", type=str, help="model name")
    parser.add_argument("--device", default="cuda", type=str, help="device (Use cuda or cpu Default: cuda)")
    parser.add_argument(
        "-b", "--batch-size", default=2, type=int, help="images per gpu, the total batch size is $NGPU x batch_size"
    )
    parser.add_argument("--epochs", default=26, type=int, metavar="N", help="number of total epochs to run")
    parser.add_argument(
        "-j", "--workers", default=4, type=int, metavar="N", help="number of data loading workers (default: 4)"
    )
    parser.add_argument("--opt", default="sgd", type=str, help="optimizer")
    parser.add_argument(
        "--lr",
        default=0.02,
        type=float,
        help="initial learning rate, 0.02 is the default value for training on 8 gpus and 2 images_per_gpu",
    )
    parser.add_argument("--momentum", default=0.9, type=float, metavar="M", help="momentum")
    parser.add_argument(
        "--wd",
        "--weight-decay",
        default=1e-4,
        type=float,
        metavar="W",
        help="weight decay (default: 1e-4)",
        dest="weight_decay",
    )
    parser.add_argument(
        "--norm-weight-decay",
        default=None,
        type=float,
        help="weight decay for Normalization layers (default: None, same value as --wd)",
    )
    parser.add_argument(
        "--lr-scheduler", default="multisteplr", type=str, help="name of lr scheduler (default: multisteplr)"
    )
    parser.add_argument(
        "--lr-step-size", default=8, type=int, help="decrease lr every step-size epochs (multisteplr scheduler only)"
    )
    parser.add_argument(
        "--lr-steps",
        default=[16, 22],
        nargs="+",
        type=int,
        help="decrease lr every step-size epochs (multisteplr scheduler only)",
    )
    parser.add_argument(
        "--lr-gamma", default=0.1, type=float, help="decrease lr by a factor of lr-gamma (multisteplr scheduler only)"
    )
    parser.add_argument("--print-freq", default=20, type=int, help="print frequency")
    parser.add_argument("--output-dir", default=".", type=str, help="path to save outputs")
    parser.add_argument("--resume", default="", type=str, help="path of checkpoint")
    parser.add_argument("--start_epoch", default=0, type=int, help="start epoch")
    parser.add_argument("--aspect-ratio-group-factor", default=3, type=int)
    parser.add_argument("--rpn-score-thresh", default=None, type=float, help="rpn score threshold for faster-rcnn")
    parser.add_argument(
        "--trainable-backbone-layers", default=None, type=int, help="number of trainable layers of backbone"
    )
    parser.add_argument(
        "--data-augmentation", default="hflip", type=str, help="data augmentation policy (default: hflip)"
    )
    parser.add_argument(
        "--sync-bn",
        dest="sync_bn",
        help="Use sync batch norm",
        action="store_true",
    )
    parser.add_argument(
        "--test-only",
        dest="test_only",
        help="Only test the model",
        action="store_true",
    )

    parser.add_argument(
        "--use-deterministic-algorithms", action="store_true", help="Forces the use of deterministic algorithms only."
    )

    # distributed training parameters
    parser.add_argument("--world-size", default=1, type=int, help="number of distributed processes")
    parser.add_argument("--dist-url", default="env://", type=str, help="url used to set up distributed training")
    parser.add_argument("--weights", default=None, type=str, help="the weights enum name to load")
    parser.add_argument("--weights-backbone", default=None, type=str, help="the backbone weights enum name to load")

    # Mixed precision training parameters
    parser.add_argument("--amp", action="store_true", help="Use torch.cuda.amp for mixed precision training")

    return parser


def main(args):
    if args.output_dir:
        utils.mkdir(args.output_dir)

    utils.init_distributed_mode(args)
    print(args)

    device = torch.device(args.device)

    if args.use_deterministic_algorithms:
        torch.use_deterministic_algorithms(True)

    # Data loading code
    print("Loading data")

    dataset, num_classes = get_dataset(args.dataset, "train", get_transform(True, args), args.data_path)
    dataset_test, _ = get_dataset(args.dataset, "val", get_transform(False, args), args.data_path)

    print("Creating data loaders")
    if args.distributed:
        train_sampler = torch.utils.data.distributed.DistributedSampler(dataset)
        test_sampler = torch.utils.data.distributed.DistributedSampler(dataset_test, shuffle=False)
    else:
        train_sampler = torch.utils.data.RandomSampler(dataset)
        test_sampler = torch.utils.data.SequentialSampler(dataset_test)

    if args.aspect_ratio_group_factor >= 0:
        group_ids = create_aspect_ratio_groups(dataset, k=args.aspect_ratio_group_factor)
        train_batch_sampler = GroupedBatchSampler(train_sampler, group_ids, args.batch_size)
    else:
        train_batch_sampler = torch.utils.data.BatchSampler(train_sampler, args.batch_size, drop_last=True)

    data_loader = torch.utils.data.DataLoader(
        dataset, batch_sampler=train_batch_sampler, num_workers=args.workers, collate_fn=utils.collate_fn
    )

    data_loader_test = torch.utils.data.DataLoader(
        dataset_test, batch_size=1, sampler=test_sampler, num_workers=args.workers, collate_fn=utils.collate_fn
    )

    print("Creating model")
    kwargs = {"trainable_backbone_layers": args.trainable_backbone_layers}
    if args.data_augmentation in ["multiscale", "lsj"]:
        kwargs["_skip_resize"] = True
    if "rcnn" in args.model:
        if args.rpn_score_thresh is not None:
            kwargs["rpn_score_thresh"] = args.rpn_score_thresh
    model = torchvision.models.detection.__dict__[args.model](
        weights=args.weights, weights_backbone=args.weights_backbone, num_classes=num_classes, **kwargs
    )
    model.to(device)
    if args.distributed and args.sync_bn:
        model = torch.nn.SyncBatchNorm.convert_sync_batchnorm(model)

    model_without_ddp = model
    if args.distributed:
        model = torch.nn.parallel.DistributedDataParallel(model, device_ids=[args.gpu])
        model_without_ddp = model.module

    if args.norm_weight_decay is None:
        parameters = [p for p in model.parameters() if p.requires_grad]
    else:
        param_groups = torchvision.ops._utils.split_normalization_params(model)
        wd_groups = [args.norm_weight_decay, args.weight_decay]
        parameters = [{"params": p, "weight_decay": w} for p, w in zip(param_groups, wd_groups) if p]

    opt_name = args.opt.lower()
    if opt_name.startswith("sgd"):
        optimizer = torch.optim.SGD(
            parameters,
            lr=args.lr,
            momentum=args.momentum,
            weight_decay=args.weight_decay,
            nesterov="nesterov" in opt_name,
        )
    elif opt_name == "adamw":
        optimizer = torch.optim.AdamW(parameters, lr=args.lr, weight_decay=args.weight_decay)
    else:
        raise RuntimeError(f"Invalid optimizer {args.opt}. Only SGD and AdamW are supported.")

    scaler = torch.cuda.amp.GradScaler() if args.amp else None

    args.lr_scheduler = args.lr_scheduler.lower()
    if args.lr_scheduler == "multisteplr":
        lr_scheduler = torch.optim.lr_scheduler.MultiStepLR(optimizer, milestones=args.lr_steps, gamma=args.lr_gamma)
    elif args.lr_scheduler == "cosineannealinglr":
        lr_scheduler = torch.optim.lr_scheduler.CosineAnnealingLR(optimizer, T_max=args.epochs)
    else:
        raise RuntimeError(
            f"Invalid lr scheduler '{args.lr_scheduler}'. Only MultiStepLR and CosineAnnealingLR are supported."
        )

    if args.resume:
        checkpoint = torch.load(args.resume, map_location="cpu")
        model_without_ddp.load_state_dict(checkpoint["model"])
        optimizer.load_state_dict(checkpoint["optimizer"])
        lr_scheduler.load_state_dict(checkpoint["lr_scheduler"])
        args.start_epoch = checkpoint["epoch"] + 1
        if args.amp:
            scaler.load_state_dict(checkpoint["scaler"])

    if args.test_only:
        torch.backends.cudnn.deterministic = True
        evaluate(model, data_loader_test, device=device)
        return

    print("Start training")
    start_time = time.time()
    for epoch in range(args.start_epoch, args.epochs):
        if args.distributed:
            train_sampler.set_epoch(epoch)
        train_one_epoch(model, optimizer, data_loader, device, epoch, args.print_freq, scaler)
        lr_scheduler.step()
        if args.output_dir:
            checkpoint = {
                "model": model_without_ddp.state_dict(),
                "optimizer": optimizer.state_dict(),
                "lr_scheduler": lr_scheduler.state_dict(),
                "args": args,
                "epoch": epoch,
            }
            if args.amp:
                checkpoint["scaler"] = scaler.state_dict()
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, f"model_{epoch}.pth"))
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, "checkpoint.pth"))

        # evaluate after every epoch
        evaluate(model, data_loader_test, device=device)

    total_time = time.time() - start_time
    total_time_str = str(datetime.timedelta(seconds=int(total_time)))
    print(f"Training time {total_time_str}")


if __name__ == "__main__":
    args = get_args_parser().parse_args()
    main(args)


==> supplementary material/code/PASCAL VOC/references/detection/transforms.py <==
from typing import List, Tuple, Dict, Optional, Union

import torch
import torchvision
from torch import nn, Tensor
from torchvision.transforms import functional as F
from torchvision.transforms import transforms as T, InterpolationMode


def _flip_coco_person_keypoints(kps, width):
    flip_inds = [0, 2, 1, 4, 3, 6, 5, 8, 7, 10, 9, 12, 11, 14, 13, 16, 15]
    flipped_data = kps[:, flip_inds]
    flipped_data[..., 0] = width - flipped_data[..., 0]
    # Maintain COCO convention that if visibility == 0, then x, y = 0
    inds = flipped_data[..., 2] == 0
    flipped_data[inds] = 0
    return flipped_data


class Compose:
    def __init__(self, transforms):
        self.transforms = transforms

    def __call__(self, image, target):
        for t in self.transforms:
            image, target = t(image, target)
        return image, target


class RandomHorizontalFlip(T.RandomHorizontalFlip):
    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        if torch.rand(1) < self.p:
            image = F.hflip(image)
            if target is not None:
                width = image.shape[-1]
                target["boxes"][:, [0, 2]] = width - target["boxes"][:, [2, 0]]
                if "masks" in target:
                    target["masks"] = target["masks"].flip(-1)
                if "keypoints" in target:
                    keypoints = target["keypoints"]
                    keypoints = _flip_coco_person_keypoints(keypoints, width)
                    target["keypoints"] = keypoints
        return image, target


class PILToTensor(nn.Module):
    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        image = F.pil_to_tensor(image)
        return image, target


class ConvertImageDtype(nn.Module):
    def __init__(self, dtype: torch.dtype) -> None:
        super().__init__()
        self.dtype = dtype

    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        image = F.convert_image_dtype(image, self.dtype)
        return image, target


class RandomIoUCrop(nn.Module):
    def __init__(
        self,
        min_scale: float = 0.3,
        max_scale: float = 1.0,
        min_aspect_ratio: float = 0.5,
        max_aspect_ratio: float = 2.0,
        sampler_options: Optional[List[float]] = None,
        trials: int = 40,
    ):
        super().__init__()
        # Configuration similar to https://github.com/weiliu89/caffe/blob/ssd/examples/ssd/ssd_coco.py#L89-L174
        self.min_scale = min_scale
        self.max_scale = max_scale
        self.min_aspect_ratio = min_aspect_ratio
        self.max_aspect_ratio = max_aspect_ratio
        if sampler_options is None:
            sampler_options = [0.0, 0.1, 0.3, 0.5, 0.7, 0.9, 1.0]
        self.options = sampler_options
        self.trials = trials

    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        if target is None:
            raise ValueError("The targets can't be None for this transform.")

        if isinstance(image, torch.Tensor):
            if image.ndimension() not in {2, 3}:
                raise ValueError(f"image should be 2/3 dimensional. Got {image.ndimension()} dimensions.")
            elif image.ndimension() == 2:
                image = image.unsqueeze(0)

        _, orig_h, orig_w = F.get_dimensions(image)

        while True:
            # sample an option
            idx = int(torch.randint(low=0, high=len(self.options), size=(1,)))
            min_jaccard_overlap = self.options[idx]
            if min_jaccard_overlap >= 1.0:  # a value larger than 1 encodes the leave as-is option
                return image, target

            for _ in range(self.trials):
                # check the aspect ratio limitations
                r = self.min_scale + (self.max_scale - self.min_scale) * torch.rand(2)
                new_w = int(orig_w * r[0])
                new_h = int(orig_h * r[1])
                aspect_ratio = new_w / new_h
                if not (self.min_aspect_ratio <= aspect_ratio <= self.max_aspect_ratio):
                    continue

                # check for 0 area crops
                r = torch.rand(2)
                left = int((orig_w - new_w) * r[0])
                top = int((orig_h - new_h) * r[1])
                right = left + new_w
                bottom = top + new_h
                if left == right or top == bottom:
                    continue

                # check for any valid boxes with centers within the crop area
                cx = 0.5 * (target["boxes"][:, 0] + target["boxes"][:, 2])
                cy = 0.5 * (target["boxes"][:, 1] + target["boxes"][:, 3])
                is_within_crop_area = (left < cx) & (cx < right) & (top < cy) & (cy < bottom)
                if not is_within_crop_area.any():
                    continue

                # check at least 1 box with jaccard limitations
                boxes = target["boxes"][is_within_crop_area]
                ious = torchvision.ops.boxes.box_iou(
                    boxes, torch.tensor([[left, top, right, bottom]], dtype=boxes.dtype, device=boxes.device)
                )
                if ious.max() < min_jaccard_overlap:
                    continue

                # keep only valid boxes and perform cropping
                target["boxes"] = boxes
                target["labels"] = target["labels"][is_within_crop_area]
                target["boxes"][:, 0::2] -= left
                target["boxes"][:, 1::2] -= top
                target["boxes"][:, 0::2].clamp_(min=0, max=new_w)
                target["boxes"][:, 1::2].clamp_(min=0, max=new_h)
                image = F.crop(image, top, left, new_h, new_w)

                return image, target


class RandomZoomOut(nn.Module):
    def __init__(
        self, fill: Optional[List[float]] = None, side_range: Tuple[float, float] = (1.0, 4.0), p: float = 0.5
    ):
        super().__init__()
        if fill is None:
            fill = [0.0, 0.0, 0.0]
        self.fill = fill
        self.side_range = side_range
        if side_range[0] < 1.0 or side_range[0] > side_range[1]:
            raise ValueError(f"Invalid canvas side range provided {side_range}.")
        self.p = p

    @torch.jit.unused
    def _get_fill_value(self, is_pil):
        # type: (bool) -> int
        # We fake the type to make it work on JIT
        return tuple(int(x) for x in self.fill) if is_pil else 0

    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        if isinstance(image, torch.Tensor):
            if image.ndimension() not in {2, 3}:
                raise ValueError(f"image should be 2/3 dimensional. Got {image.ndimension()} dimensions.")
            elif image.ndimension() == 2:
                image = image.unsqueeze(0)

        if torch.rand(1) >= self.p:
            return image, target

        _, orig_h, orig_w = F.get_dimensions(image)

        r = self.side_range[0] + torch.rand(1) * (self.side_range[1] - self.side_range[0])
        canvas_width = int(orig_w * r)
        canvas_height = int(orig_h * r)

        r = torch.rand(2)
        left = int((canvas_width - orig_w) * r[0])
        top = int((canvas_height - orig_h) * r[1])
        right = canvas_width - (left + orig_w)
        bottom = canvas_height - (top + orig_h)

        if torch.jit.is_scripting():
            fill = 0
        else:
            fill = self._get_fill_value(F._is_pil_image(image))

        image = F.pad(image, [left, top, right, bottom], fill=fill)
        if isinstance(image, torch.Tensor):
            # PyTorch's pad supports only integers on fill. So we need to overwrite the colour
            v = torch.tensor(self.fill, device=image.device, dtype=image.dtype).view(-1, 1, 1)
            image[..., :top, :] = image[..., :, :left] = image[..., (top + orig_h) :, :] = image[
                ..., :, (left + orig_w) :
            ] = v

        if target is not None:
            target["boxes"][:, 0::2] += left
            target["boxes"][:, 1::2] += top

        return image, target


class RandomPhotometricDistort(nn.Module):
    def __init__(
        self,
        contrast: Tuple[float] = (0.5, 1.5),
        saturation: Tuple[float] = (0.5, 1.5),
        hue: Tuple[float] = (-0.05, 0.05),
        brightness: Tuple[float] = (0.875, 1.125),
        p: float = 0.5,
    ):
        super().__init__()
        self._brightness = T.ColorJitter(brightness=brightness)
        self._contrast = T.ColorJitter(contrast=contrast)
        self._hue = T.ColorJitter(hue=hue)
        self._saturation = T.ColorJitter(saturation=saturation)
        self.p = p

    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        if isinstance(image, torch.Tensor):
            if image.ndimension() not in {2, 3}:
                raise ValueError(f"image should be 2/3 dimensional. Got {image.ndimension()} dimensions.")
            elif image.ndimension() == 2:
                image = image.unsqueeze(0)

        r = torch.rand(7)

        if r[0] < self.p:
            image = self._brightness(image)

        contrast_before = r[1] < 0.5
        if contrast_before:
            if r[2] < self.p:
                image = self._contrast(image)

        if r[3] < self.p:
            image = self._saturation(image)

        if r[4] < self.p:
            image = self._hue(image)

        if not contrast_before:
            if r[5] < self.p:
                image = self._contrast(image)

        if r[6] < self.p:
            channels, _, _ = F.get_dimensions(image)
            permutation = torch.randperm(channels)

            is_pil = F._is_pil_image(image)
            if is_pil:
                image = F.pil_to_tensor(image)
                image = F.convert_image_dtype(image)
            image = image[..., permutation, :, :]
            if is_pil:
                image = F.to_pil_image(image)

        return image, target


class ScaleJitter(nn.Module):
    """Randomly resizes the image and its bounding boxes  within the specified scale range.
    The class implements the Scale Jitter augmentation as described in the paper
    `"Simple Copy-Paste is a Strong Data Augmentation Method for Instance Segmentation" <https://arxiv.org/abs/2012.07177>`_.

    Args:
        target_size (tuple of ints): The target size for the transform provided in (height, weight) format.
        scale_range (tuple of ints): scaling factor interval, e.g (a, b), then scale is randomly sampled from the
            range a <= scale <= b.
        interpolation (InterpolationMode): Desired interpolation enum defined by
            :class:`torchvision.transforms.InterpolationMode`. Default is ``InterpolationMode.BILINEAR``.
    """

    def __init__(
        self,
        target_size: Tuple[int, int],
        scale_range: Tuple[float, float] = (0.1, 2.0),
        interpolation: InterpolationMode = InterpolationMode.BILINEAR,
    ):
        super().__init__()
        self.target_size = target_size
        self.scale_range = scale_range
        self.interpolation = interpolation

    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        if isinstance(image, torch.Tensor):
            if image.ndimension() not in {2, 3}:
                raise ValueError(f"image should be 2/3 dimensional. Got {image.ndimension()} dimensions.")
            elif image.ndimension() == 2:
                image = image.unsqueeze(0)

        _, orig_height, orig_width = F.get_dimensions(image)

        scale = self.scale_range[0] + torch.rand(1) * (self.scale_range[1] - self.scale_range[0])
        r = min(self.target_size[1] / orig_height, self.target_size[0] / orig_width) * scale
        new_width = int(orig_width * r)
        new_height = int(orig_height * r)

        image = F.resize(image, [new_height, new_width], interpolation=self.interpolation)

        if target is not None:
            target["boxes"][:, 0::2] *= new_width / orig_width
            target["boxes"][:, 1::2] *= new_height / orig_height
            if "masks" in target:
                target["masks"] = F.resize(
                    target["masks"], [new_height, new_width], interpolation=InterpolationMode.NEAREST
                )

        return image, target


class FixedSizeCrop(nn.Module):
    def __init__(self, size, fill=0, padding_mode="constant"):
        super().__init__()
        size = tuple(T._setup_size(size, error_msg="Please provide only two dimensions (h, w) for size."))
        self.crop_height = size[0]
        self.crop_width = size[1]
        self.fill = fill  # TODO: Fill is currently respected only on PIL. Apply tensor patch.
        self.padding_mode = padding_mode

    def _pad(self, img, target, padding):
        # Taken from the functional_tensor.py pad
        if isinstance(padding, int):
            pad_left = pad_right = pad_top = pad_bottom = padding
        elif len(padding) == 1:
            pad_left = pad_right = pad_top = pad_bottom = padding[0]
        elif len(padding) == 2:
            pad_left = pad_right = padding[0]
            pad_top = pad_bottom = padding[1]
        else:
            pad_left = padding[0]
            pad_top = padding[1]
            pad_right = padding[2]
            pad_bottom = padding[3]

        padding = [pad_left, pad_top, pad_right, pad_bottom]
        img = F.pad(img, padding, self.fill, self.padding_mode)
        if target is not None:
            target["boxes"][:, 0::2] += pad_left
            target["boxes"][:, 1::2] += pad_top
            if "masks" in target:
                target["masks"] = F.pad(target["masks"], padding, 0, "constant")

        return img, target

    def _crop(self, img, target, top, left, height, width):
        img = F.crop(img, top, left, height, width)
        if target is not None:
            boxes = target["boxes"]
            boxes[:, 0::2] -= left
            boxes[:, 1::2] -= top
            boxes[:, 0::2].clamp_(min=0, max=width)
            boxes[:, 1::2].clamp_(min=0, max=height)

            is_valid = (boxes[:, 0] < boxes[:, 2]) & (boxes[:, 1] < boxes[:, 3])

            target["boxes"] = boxes[is_valid]
            target["labels"] = target["labels"][is_valid]
            if "masks" in target:
                target["masks"] = F.crop(target["masks"][is_valid], top, left, height, width)

        return img, target

    def forward(self, img, target=None):
        _, height, width = F.get_dimensions(img)
        new_height = min(height, self.crop_height)
        new_width = min(width, self.crop_width)

        if new_height != height or new_width != width:
            offset_height = max(height - self.crop_height, 0)
            offset_width = max(width - self.crop_width, 0)

            r = torch.rand(1)
            top = int(offset_height * r)
            left = int(offset_width * r)

            img, target = self._crop(img, target, top, left, new_height, new_width)

        pad_bottom = max(self.crop_height - new_height, 0)
        pad_right = max(self.crop_width - new_width, 0)
        if pad_bottom != 0 or pad_right != 0:
            img, target = self._pad(img, target, [0, 0, pad_right, pad_bottom])

        return img, target


class RandomShortestSize(nn.Module):
    def __init__(
        self,
        min_size: Union[List[int], Tuple[int], int],
        max_size: int,
        interpolation: InterpolationMode = InterpolationMode.BILINEAR,
    ):
        super().__init__()
        self.min_size = [min_size] if isinstance(min_size, int) else list(min_size)
        self.max_size = max_size
        self.interpolation = interpolation

    def forward(
        self, image: Tensor, target: Optional[Dict[str, Tensor]] = None
    ) -> Tuple[Tensor, Optional[Dict[str, Tensor]]]:
        _, orig_height, orig_width = F.get_dimensions(image)

        min_size = self.min_size[torch.randint(len(self.min_size), (1,)).item()]
        r = min(min_size / min(orig_height, orig_width), self.max_size / max(orig_height, orig_width))

        new_width = int(orig_width * r)
        new_height = int(orig_height * r)

        image = F.resize(image, [new_height, new_width], interpolation=self.interpolation)

        if target is not None:
            target["boxes"][:, 0::2] *= new_width / orig_width
            target["boxes"][:, 1::2] *= new_height / orig_height
            if "masks" in target:
                target["masks"] = F.resize(
                    target["masks"], [new_height, new_width], interpolation=InterpolationMode.NEAREST
                )

        return image, target


==> supplementary material/code/PASCAL VOC/references/detection/utils.py <==
import datetime
import errno
import os
import time
from collections import defaultdict, deque

import torch
import torch.distributed as dist


class SmoothedValue:
    """Track a series of values and provide access to smoothed values over a
    window or the global series average.
    """

    def __init__(self, window_size=20, fmt=None):
        if fmt is None:
            fmt = "{median:.4f} ({global_avg:.4f})"
        self.deque = deque(maxlen=window_size)
        self.total = 0.0
        self.count = 0
        self.fmt = fmt

    def update(self, value, n=1):
        self.deque.append(value)
        self.count += n
        self.total += value * n

    def synchronize_between_processes(self):
        """
        Warning: does not synchronize the deque!
        """
        if not is_dist_avail_and_initialized():
            return
        t = torch.tensor([self.count, self.total], dtype=torch.float64, device="cuda")
        dist.barrier()
        dist.all_reduce(t)
        t = t.tolist()
        self.count = int(t[0])
        self.total = t[1]

    @property
    def median(self):
        d = torch.tensor(list(self.deque))
        return d.median().item()

    @property
    def avg(self):
        d = torch.tensor(list(self.deque), dtype=torch.float32)
        return d.mean().item()

    @property
    def global_avg(self):
        return self.total / self.count

    @property
    def max(self):
        return max(self.deque)

    @property
    def value(self):
        return self.deque[-1]

    def __str__(self):
        return self.fmt.format(
            median=self.median, avg=self.avg, global_avg=self.global_avg, max=self.max, value=self.value
        )


def all_gather(data):
    """
    Run all_gather on arbitrary picklable data (not necessarily tensors)
    Args:
        data: any picklable object
    Returns:
        list[data]: list of data gathered from each rank
    """
    world_size = get_world_size()
    if world_size == 1:
        return [data]
    data_list = [None] * world_size
    dist.all_gather_object(data_list, data)
    return data_list


def reduce_dict(input_dict, average=True):
    """
    Args:
        input_dict (dict): all the values will be reduced
        average (bool): whether to do average or sum
    Reduce the values in the dictionary from all processes so that all processes
    have the averaged results. Returns a dict with the same fields as
    input_dict, after reduction.
    """
    world_size = get_world_size()
    if world_size < 2:
        return input_dict
    with torch.inference_mode():
        names = []
        values = []
        # sort the keys so that they are consistent across processes
        for k in sorted(input_dict.keys()):
            names.append(k)
            values.append(input_dict[k])
        values = torch.stack(values, dim=0)
        dist.all_reduce(values)
        if average:
            values /= world_size
        reduced_dict = {k: v for k, v in zip(names, values)}
    return reduced_dict


class MetricLogger:
    def __init__(self, delimiter="\t"):
        self.meters = defaultdict(SmoothedValue)
        self.delimiter = delimiter

    def update(self, **kwargs):
        for k, v in kwargs.items():
            if isinstance(v, torch.Tensor):
                v = v.item()
            assert isinstance(v, (float, int))
            self.meters[k].update(v)

    def __getattr__(self, attr):
        if attr in self.meters:
            return self.meters[attr]
        if attr in self.__dict__:
            return self.__dict__[attr]
        raise AttributeError(f"'{type(self).__name__}' object has no attribute '{attr}'")

    def __str__(self):
        loss_str = []
        for name, meter in self.meters.items():
            loss_str.append(f"{name}: {str(meter)}")
        return self.delimiter.join(loss_str)

    def synchronize_between_processes(self):
        for meter in self.meters.values():
            meter.synchronize_between_processes()

    def add_meter(self, name, meter):
        self.meters[name] = meter

    def log_every(self, iterable, print_freq, header=None):
        i = 0
        if not header:
            header = ""
        start_time = time.time()
        end = time.time()
        iter_time = SmoothedValue(fmt="{avg:.4f}")
        data_time = SmoothedValue(fmt="{avg:.4f}")
        space_fmt = ":" + str(len(str(len(iterable)))) + "d"
        if torch.cuda.is_available():
            log_msg = self.delimiter.join(
                [
                    header,
                    "[{0" + space_fmt + "}/{1}]",
                    "eta: {eta}",
                    "{meters}",
                    "time: {time}",
                    "data: {data}",
                    "max mem: {memory:.0f}",
                ]
            )
        else:
            log_msg = self.delimiter.join(
                [header, "[{0" + space_fmt + "}/{1}]", "eta: {eta}", "{meters}", "time: {time}", "data: {data}"]
            )
        MB = 1024.0 * 1024.0
        for obj in iterable:
            data_time.update(time.time() - end)
            yield obj
            iter_time.update(time.time() - end)
            if i % print_freq == 0 or i == len(iterable) - 1:
                eta_seconds = iter_time.global_avg * (len(iterable) - i)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
                if torch.cuda.is_available():
                    print(
                        log_msg.format(
                            i,
                            len(iterable),
                            eta=eta_string,
                            meters=str(self),
                            time=str(iter_time),
                            data=str(data_time),
                            memory=torch.cuda.max_memory_allocated() / MB,
                        )
                    )
                else:
                    print(
                        log_msg.format(
                            i, len(iterable), eta=eta_string, meters=str(self), time=str(iter_time), data=str(data_time)
                        )
                    )
            i += 1
            end = time.time()
        total_time = time.time() - start_time
        total_time_str = str(datetime.timedelta(seconds=int(total_time)))
        print(f"{header} Total time: {total_time_str} ({total_time / len(iterable):.4f} s / it)")


def collate_fn(batch):
    return tuple(zip(*batch))


def mkdir(path):
    try:
        os.makedirs(path)
    except OSError as e:
        if e.errno != errno.EEXIST:
            raise


def setup_for_distributed(is_master):
    """
    This function disables printing when not in master process
    """
    import builtins as __builtin__

    builtin_print = __builtin__.print

    def print(*args, **kwargs):
        force = kwargs.pop("force", False)
        if is_master or force:
            builtin_print(*args, **kwargs)

    __builtin__.print = print


def is_dist_avail_and_initialized():
    if not dist.is_available():
        return False
    if not dist.is_initialized():
        return False
    return True


def get_world_size():
    if not is_dist_avail_and_initialized():
        return 1
    return dist.get_world_size()


def get_rank():
    if not is_dist_avail_and_initialized():
        return 0
    return dist.get_rank()


def is_main_process():
    return get_rank() == 0


def save_on_master(*args, **kwargs):
    if is_main_process():
        torch.save(*args, **kwargs)


def init_distributed_mode(args):
    if "RANK" in os.environ and "WORLD_SIZE" in os.environ:
        args.rank = int(os.environ["RANK"])
        args.world_size = int(os.environ["WORLD_SIZE"])
        args.gpu = int(os.environ["LOCAL_RANK"])
    elif "SLURM_PROCID" in os.environ:
        args.rank = int(os.environ["SLURM_PROCID"])
        args.gpu = args.rank % torch.cuda.device_count()
    else:
        print("Not using distributed mode")
        args.distributed = False
        return

    args.distributed = True

    torch.cuda.set_device(args.gpu)
    args.dist_backend = "nccl"
    print(f"| distributed init (rank {args.rank}): {args.dist_url}", flush=True)
    torch.distributed.init_process_group(
        backend=args.dist_backend, init_method=args.dist_url, world_size=args.world_size, rank=args.rank
    )
    torch.distributed.barrier()
    setup_for_distributed(args.rank == 0)


==> supplementary material/code/PASCAL VOC/references/optical_flow/presets.py <==
import torch
import transforms as T


class OpticalFlowPresetEval(torch.nn.Module):
    def __init__(self):
        super().__init__()

        self.transforms = T.Compose(
            [
                T.PILToTensor(),
                T.ConvertImageDtype(torch.float32),
                T.Normalize(mean=0.5, std=0.5),  # map [0, 1] into [-1, 1]
                T.ValidateModelInput(),
            ]
        )

    def forward(self, img1, img2, flow, valid):
        return self.transforms(img1, img2, flow, valid)


class OpticalFlowPresetTrain(torch.nn.Module):
    def __init__(
        self,
        *,
        # RandomResizeAndCrop params
        crop_size,
        min_scale=-0.2,
        max_scale=0.5,
        stretch_prob=0.8,
        # AsymmetricColorJitter params
        brightness=0.4,
        contrast=0.4,
        saturation=0.4,
        hue=0.5 / 3.14,
        # Random[H,V]Flip params
        asymmetric_jitter_prob=0.2,
        do_flip=True,
    ):
        super().__init__()

        transforms = [
            T.PILToTensor(),
            T.AsymmetricColorJitter(
                brightness=brightness, contrast=contrast, saturation=saturation, hue=hue, p=asymmetric_jitter_prob
            ),
            T.RandomResizeAndCrop(
                crop_size=crop_size, min_scale=min_scale, max_scale=max_scale, stretch_prob=stretch_prob
            ),
        ]

        if do_flip:
            transforms += [T.RandomHorizontalFlip(p=0.5), T.RandomVerticalFlip(p=0.1)]

        transforms += [
            T.ConvertImageDtype(torch.float32),
            T.Normalize(mean=0.5, std=0.5),  # map [0, 1] into [-1, 1]
            T.RandomErasing(max_erase=2),
            T.MakeValidFlowMask(),
            T.ValidateModelInput(),
        ]
        self.transforms = T.Compose(transforms)

    def forward(self, img1, img2, flow, valid):
        return self.transforms(img1, img2, flow, valid)


==> supplementary material/code/PASCAL VOC/references/optical_flow/train.py <==
import argparse
import warnings
from math import ceil
from pathlib import Path

import torch
import torchvision.models.optical_flow
import utils
from presets import OpticalFlowPresetTrain, OpticalFlowPresetEval
from torchvision.datasets import KittiFlow, FlyingChairs, FlyingThings3D, Sintel, HD1K


def get_train_dataset(stage, dataset_root):
    if stage == "chairs":
        transforms = OpticalFlowPresetTrain(crop_size=(368, 496), min_scale=0.1, max_scale=1.0, do_flip=True)
        return FlyingChairs(root=dataset_root, split="train", transforms=transforms)
    elif stage == "things":
        transforms = OpticalFlowPresetTrain(crop_size=(400, 720), min_scale=-0.4, max_scale=0.8, do_flip=True)
        return FlyingThings3D(root=dataset_root, split="train", pass_name="both", transforms=transforms)
    elif stage == "sintel_SKH":  # S + K + H as from paper
        crop_size = (368, 768)
        transforms = OpticalFlowPresetTrain(crop_size=crop_size, min_scale=-0.2, max_scale=0.6, do_flip=True)

        things_clean = FlyingThings3D(root=dataset_root, split="train", pass_name="clean", transforms=transforms)
        sintel = Sintel(root=dataset_root, split="train", pass_name="both", transforms=transforms)

        kitti_transforms = OpticalFlowPresetTrain(crop_size=crop_size, min_scale=-0.3, max_scale=0.5, do_flip=True)
        kitti = KittiFlow(root=dataset_root, split="train", transforms=kitti_transforms)

        hd1k_transforms = OpticalFlowPresetTrain(crop_size=crop_size, min_scale=-0.5, max_scale=0.2, do_flip=True)
        hd1k = HD1K(root=dataset_root, split="train", transforms=hd1k_transforms)

        # As future improvement, we could probably be using a distributed sampler here
        # The distribution is S(.71), T(.135), K(.135), H(.02)
        return 100 * sintel + 200 * kitti + 5 * hd1k + things_clean
    elif stage == "kitti":
        transforms = OpticalFlowPresetTrain(
            # resize and crop params
            crop_size=(288, 960),
            min_scale=-0.2,
            max_scale=0.4,
            stretch_prob=0,
            # flip params
            do_flip=False,
            # jitter params
            brightness=0.3,
            contrast=0.3,
            saturation=0.3,
            hue=0.3 / 3.14,
            asymmetric_jitter_prob=0,
        )
        return KittiFlow(root=dataset_root, split="train", transforms=transforms)
    else:
        raise ValueError(f"Unknown stage {stage}")


@torch.no_grad()
def _evaluate(model, args, val_dataset, *, padder_mode, num_flow_updates=None, batch_size=None, header=None):
    """Helper function to compute various metrics (epe, etc.) for a model on a given dataset.

    We process as many samples as possible with ddp, and process the rest on a single worker.
    """
    batch_size = batch_size or args.batch_size
    device = torch.device(args.device)

    model.eval()

    if args.distributed:
        sampler = torch.utils.data.distributed.DistributedSampler(val_dataset, shuffle=False, drop_last=True)
    else:
        sampler = torch.utils.data.SequentialSampler(val_dataset)

    val_loader = torch.utils.data.DataLoader(
        val_dataset,
        sampler=sampler,
        batch_size=batch_size,
        pin_memory=True,
        num_workers=args.workers,
    )

    num_flow_updates = num_flow_updates or args.num_flow_updates

    def inner_loop(blob):
        if blob[0].dim() == 3:
            # input is not batched so we add an extra dim for consistency
            blob = [x[None, :, :, :] if x is not None else None for x in blob]

        image1, image2, flow_gt = blob[:3]
        valid_flow_mask = None if len(blob) == 3 else blob[-1]

        image1, image2 = image1.to(device), image2.to(device)

        padder = utils.InputPadder(image1.shape, mode=padder_mode)
        image1, image2 = padder.pad(image1, image2)

        flow_predictions = model(image1, image2, num_flow_updates=num_flow_updates)
        flow_pred = flow_predictions[-1]
        flow_pred = padder.unpad(flow_pred).cpu()

        metrics, num_pixels_tot = utils.compute_metrics(flow_pred, flow_gt, valid_flow_mask)

        # We compute per-pixel epe (epe) and per-image epe (called f1-epe in RAFT paper).
        # per-pixel epe: average epe of all pixels of all images
        # per-image epe: average epe on each image independently, then average over images
        for name in ("epe", "1px", "3px", "5px", "f1"):  # f1 is called f1-all in paper
            logger.meters[name].update(metrics[name], n=num_pixels_tot)
        logger.meters["per_image_epe"].update(metrics["epe"], n=batch_size)

    logger = utils.MetricLogger()
    for meter_name in ("epe", "1px", "3px", "5px", "per_image_epe", "f1"):
        logger.add_meter(meter_name, fmt="{global_avg:.4f}")

    num_processed_samples = 0
    for blob in logger.log_every(val_loader, header=header, print_freq=None):
        inner_loop(blob)
        num_processed_samples += blob[0].shape[0]  # batch size

    if args.distributed:
        num_processed_samples = utils.reduce_across_processes(num_processed_samples)
        print(
            f"Batch-processed {num_processed_samples} / {len(val_dataset)} samples. "
            "Going to process the remaining samples individually, if any."
        )
        if args.rank == 0:  # we only need to process the rest on a single worker
            for i in range(num_processed_samples, len(val_dataset)):
                inner_loop(val_dataset[i])

        logger.synchronize_between_processes()

    print(header, logger)


def evaluate(model, args):
    val_datasets = args.val_dataset or []

    if args.weights and args.test_only:
        weights = torchvision.models.get_weight(args.weights)
        trans = weights.transforms()

        def preprocessing(img1, img2, flow, valid_flow_mask):
            img1, img2 = trans(img1, img2)
            if flow is not None and not isinstance(flow, torch.Tensor):
                flow = torch.from_numpy(flow)
            if valid_flow_mask is not None and not isinstance(valid_flow_mask, torch.Tensor):
                valid_flow_mask = torch.from_numpy(valid_flow_mask)
            return img1, img2, flow, valid_flow_mask

    else:
        preprocessing = OpticalFlowPresetEval()

    for name in val_datasets:
        if name == "kitti":
            # Kitti has different image sizes so we need to individually pad them, we can't batch.
            # see comment in InputPadder
            if args.batch_size != 1 and (not args.distributed or args.rank == 0):
                warnings.warn(
                    f"Batch-size={args.batch_size} was passed. For technical reasons, evaluating on Kitti can only be done with a batch-size of 1."
                )

            val_dataset = KittiFlow(root=args.dataset_root, split="train", transforms=preprocessing)
            _evaluate(
                model, args, val_dataset, num_flow_updates=24, padder_mode="kitti", header="Kitti val", batch_size=1
            )
        elif name == "sintel":
            for pass_name in ("clean", "final"):
                val_dataset = Sintel(
                    root=args.dataset_root, split="train", pass_name=pass_name, transforms=preprocessing
                )
                _evaluate(
                    model,
                    args,
                    val_dataset,
                    num_flow_updates=32,
                    padder_mode="sintel",
                    header=f"Sintel val {pass_name}",
                )
        else:
            warnings.warn(f"Can't validate on {val_dataset}, skipping.")


def train_one_epoch(model, optimizer, scheduler, train_loader, logger, args):
    device = torch.device(args.device)
    for data_blob in logger.log_every(train_loader):

        optimizer.zero_grad()

        image1, image2, flow_gt, valid_flow_mask = (x.to(device) for x in data_blob)
        flow_predictions = model(image1, image2, num_flow_updates=args.num_flow_updates)

        loss = utils.sequence_loss(flow_predictions, flow_gt, valid_flow_mask, args.gamma)
        metrics, _ = utils.compute_metrics(flow_predictions[-1], flow_gt, valid_flow_mask)

        metrics.pop("f1")
        logger.update(loss=loss, **metrics)

        loss.backward()

        torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1)

        optimizer.step()
        scheduler.step()


def main(args):
    utils.setup_ddp(args)
    args.test_only = args.train_dataset is None

    if args.distributed and args.device == "cpu":
        raise ValueError("The device must be cuda if we want to run in distributed mode using torchrun")
    device = torch.device(args.device)

    if args.use_deterministic_algorithms:
        torch.backends.cudnn.benchmark = False
        torch.use_deterministic_algorithms(True)
    else:
        torch.backends.cudnn.benchmark = True

    model = torchvision.models.optical_flow.__dict__[args.model](weights=args.weights)

    if args.distributed:
        model = model.to(args.local_rank)
        model = torch.nn.parallel.DistributedDataParallel(model, device_ids=[args.local_rank])
        model_without_ddp = model.module
    else:
        model.to(device)
        model_without_ddp = model

    if args.resume is not None:
        checkpoint = torch.load(args.resume, map_location="cpu")
        model_without_ddp.load_state_dict(checkpoint["model"])

    if args.test_only:
        # Set deterministic CUDNN algorithms, since they can affect epe a fair bit.
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True
        evaluate(model, args)
        return

    print(f"Parameter Count: {sum(p.numel() for p in model.parameters() if p.requires_grad)}")

    train_dataset = get_train_dataset(args.train_dataset, args.dataset_root)

    optimizer = torch.optim.AdamW(model.parameters(), lr=args.lr, weight_decay=args.weight_decay, eps=args.adamw_eps)

    scheduler = torch.optim.lr_scheduler.OneCycleLR(
        optimizer=optimizer,
        max_lr=args.lr,
        epochs=args.epochs,
        steps_per_epoch=ceil(len(train_dataset) / (args.world_size * args.batch_size)),
        pct_start=0.05,
        cycle_momentum=False,
        anneal_strategy="linear",
    )

    if args.resume is not None:
        optimizer.load_state_dict(checkpoint["optimizer"])
        scheduler.load_state_dict(checkpoint["scheduler"])
        args.start_epoch = checkpoint["epoch"] + 1
    else:
        args.start_epoch = 0

    torch.backends.cudnn.benchmark = True

    model.train()
    if args.freeze_batch_norm:
        utils.freeze_batch_norm(model.module)

    if args.distributed:
        sampler = torch.utils.data.distributed.DistributedSampler(train_dataset, shuffle=True, drop_last=True)
    else:
        sampler = torch.utils.data.RandomSampler(train_dataset)

    train_loader = torch.utils.data.DataLoader(
        train_dataset,
        sampler=sampler,
        batch_size=args.batch_size,
        pin_memory=True,
        num_workers=args.workers,
    )

    logger = utils.MetricLogger()

    done = False
    for epoch in range(args.start_epoch, args.epochs):
        print(f"EPOCH {epoch}")
        if args.distributed:
            # needed on distributed mode, otherwise the data loading order would be the same for all epochs
            sampler.set_epoch(epoch)

        train_one_epoch(
            model=model,
            optimizer=optimizer,
            scheduler=scheduler,
            train_loader=train_loader,
            logger=logger,
            args=args,
        )

        # Note: we don't sync the SmoothedValues across processes, so the printed metrics are just those of rank 0
        print(f"Epoch {epoch} done. ", logger)

        if not args.distributed or args.rank == 0:
            checkpoint = {
                "model": model_without_ddp.state_dict(),
                "optimizer": optimizer.state_dict(),
                "scheduler": scheduler.state_dict(),
                "epoch": epoch,
                "args": args,
            }
            torch.save(checkpoint, Path(args.output_dir) / f"{args.name}_{epoch}.pth")
            torch.save(checkpoint, Path(args.output_dir) / f"{args.name}.pth")

        if epoch % args.val_freq == 0 or done:
            evaluate(model, args)
            model.train()
            if args.freeze_batch_norm:
                utils.freeze_batch_norm(model.module)


def get_args_parser(add_help=True):
    parser = argparse.ArgumentParser(add_help=add_help, description="Train or evaluate an optical-flow model.")
    parser.add_argument(
        "--name",
        default="raft",
        type=str,
        help="The name of the experiment - determines the name of the files where weights are saved.",
    )
    parser.add_argument("--output-dir", default=".", type=str, help="Output dir where checkpoints will be stored.")
    parser.add_argument(
        "--resume",
        type=str,
        help="A path to previously saved weights. Used to re-start training from, or evaluate a pre-saved model.",
    )

    parser.add_argument("--workers", type=int, default=12, help="Number of workers for the data loading part.")

    parser.add_argument(
        "--train-dataset",
        type=str,
        help="The dataset to use for training. If not passed, only validation is performed (and you probably want to pass --resume).",
    )
    parser.add_argument("--val-dataset", type=str, nargs="+", help="The dataset(s) to use for validation.")
    parser.add_argument("--val-freq", type=int, default=2, help="Validate every X epochs")
    parser.add_argument("--epochs", type=int, default=20, help="The total number of epochs to train.")
    parser.add_argument("--batch-size", type=int, default=2)

    parser.add_argument("--lr", type=float, default=0.00002, help="Learning rate for AdamW optimizer")
    parser.add_argument("--weight-decay", type=float, default=0.00005, help="Weight decay for AdamW optimizer")
    parser.add_argument("--adamw-eps", type=float, default=1e-8, help="eps value for AdamW optimizer")

    parser.add_argument(
        "--freeze-batch-norm", action="store_true", help="Set BatchNorm modules of the model in eval mode."
    )

    parser.add_argument(
        "--model", type=str, default="raft_large", help="The name of the model to use - either raft_large or raft_small"
    )
    # TODO: resume and weights should be in an exclusive arg group

    parser.add_argument(
        "--num_flow_updates",
        type=int,
        default=12,
        help="number of updates (or 'iters') in the update operator of the model.",
    )

    parser.add_argument("--gamma", type=float, default=0.8, help="exponential weighting for loss. Must be < 1.")

    parser.add_argument("--dist-url", default="env://", help="URL used to set up distributed training")

    parser.add_argument(
        "--dataset-root",
        help="Root folder where the datasets are stored. Will be passed as the 'root' parameter of the datasets.",
        required=True,
    )

    parser.add_argument("--weights", default=None, type=str, help="the weights enum name to load.")
    parser.add_argument("--device", default="cuda", type=str, help="device (Use cuda or cpu, Default: cuda)")
    parser.add_argument(
        "--use-deterministic-algorithms", action="store_true", help="Forces the use of deterministic algorithms only."
    )

    return parser


if __name__ == "__main__":
    args = get_args_parser().parse_args()
    Path(args.output_dir).mkdir(exist_ok=True)
    main(args)


==> supplementary material/code/PASCAL VOC/references/optical_flow/transforms.py <==
import torch
import torchvision.transforms as T
import torchvision.transforms.functional as F


class ValidateModelInput(torch.nn.Module):
    # Pass-through transform that checks the shape and dtypes to make sure the model gets what it expects
    def forward(self, img1, img2, flow, valid_flow_mask):

        if not all(isinstance(arg, torch.Tensor) for arg in (img1, img2, flow, valid_flow_mask) if arg is not None):
            raise TypeError("This method expects all input arguments to be of type torch.Tensor.")
        if not all(arg.dtype == torch.float32 for arg in (img1, img2, flow) if arg is not None):
            raise TypeError("This method expects the tensors img1, img2 and flow of be of dtype torch.float32.")

        if img1.shape != img2.shape:
            raise ValueError("img1 and img2 should have the same shape.")
        h, w = img1.shape[-2:]
        if flow is not None and flow.shape != (2, h, w):
            raise ValueError(f"flow.shape should be (2, {h}, {w}) instead of {flow.shape}")
        if valid_flow_mask is not None:
            if valid_flow_mask.shape != (h, w):
                raise ValueError(f"valid_flow_mask.shape should be ({h}, {w}) instead of {valid_flow_mask.shape}")
            if valid_flow_mask.dtype != torch.bool:
                raise TypeError("valid_flow_mask should be of dtype torch.bool instead of {valid_flow_mask.dtype}")

        return img1, img2, flow, valid_flow_mask


class MakeValidFlowMask(torch.nn.Module):
    # This transform generates a valid_flow_mask if it doesn't exist.
    # The flow is considered valid if ||flow||_inf < threshold
    # This is a noop for Kitti and HD1K which already come with a built-in flow mask.
    def __init__(self, threshold=1000):
        super().__init__()
        self.threshold = threshold

    def forward(self, img1, img2, flow, valid_flow_mask):
        if flow is not None and valid_flow_mask is None:
            valid_flow_mask = (flow.abs() < self.threshold).all(axis=0)
        return img1, img2, flow, valid_flow_mask


class ConvertImageDtype(torch.nn.Module):
    def __init__(self, dtype):
        super().__init__()
        self.dtype = dtype

    def forward(self, img1, img2, flow, valid_flow_mask):
        img1 = F.convert_image_dtype(img1, dtype=self.dtype)
        img2 = F.convert_image_dtype(img2, dtype=self.dtype)

        img1 = img1.contiguous()
        img2 = img2.contiguous()

        return img1, img2, flow, valid_flow_mask


class Normalize(torch.nn.Module):
    def __init__(self, mean, std):
        super().__init__()
        self.mean = mean
        self.std = std

    def forward(self, img1, img2, flow, valid_flow_mask):
        img1 = F.normalize(img1, mean=self.mean, std=self.std)
        img2 = F.normalize(img2, mean=self.mean, std=self.std)

        return img1, img2, flow, valid_flow_mask


class PILToTensor(torch.nn.Module):
    # Converts all inputs to tensors
    # Technically the flow and the valid mask are numpy arrays, not PIL images, but we keep that naming
    # for consistency with the rest, e.g. the segmentation reference.
    def forward(self, img1, img2, flow, valid_flow_mask):
        img1 = F.pil_to_tensor(img1)
        img2 = F.pil_to_tensor(img2)
        if flow is not None:
            flow = torch.from_numpy(flow)
        if valid_flow_mask is not None:
            valid_flow_mask = torch.from_numpy(valid_flow_mask)

        return img1, img2, flow, valid_flow_mask


class AsymmetricColorJitter(T.ColorJitter):
    # p determines the proba of doing asymmertric vs symmetric color jittering
    def __init__(self, brightness=0, contrast=0, saturation=0, hue=0, p=0.2):
        super().__init__(brightness=brightness, contrast=contrast, saturation=saturation, hue=hue)
        self.p = p

    def forward(self, img1, img2, flow, valid_flow_mask):

        if torch.rand(1) < self.p:
            # asymmetric: different transform for img1 and img2
            img1 = super().forward(img1)
            img2 = super().forward(img2)
        else:
            # symmetric: same transform for img1 and img2
            batch = torch.stack([img1, img2])
            batch = super().forward(batch)
            img1, img2 = batch[0], batch[1]

        return img1, img2, flow, valid_flow_mask


class RandomErasing(T.RandomErasing):
    # This only erases img2, and with an extra max_erase param
    # This max_erase is needed because in the RAFT training ref does:
    # 0 erasing with .5 proba
    # 1 erase with .25 proba
    # 2 erase with .25 proba
    # and there's no accurate way to achieve this otherwise.
    def __init__(self, p=0.5, scale=(0.02, 0.33), ratio=(0.3, 3.3), value=0, inplace=False, max_erase=1):
        super().__init__(p=p, scale=scale, ratio=ratio, value=value, inplace=inplace)
        self.max_erase = max_erase
        if self.max_erase <= 0:
            raise ValueError("max_raise should be greater than 0")

    def forward(self, img1, img2, flow, valid_flow_mask):
        if torch.rand(1) > self.p:
            return img1, img2, flow, valid_flow_mask

        for _ in range(torch.randint(self.max_erase, size=(1,)).item()):
            x, y, h, w, v = self.get_params(img2, scale=self.scale, ratio=self.ratio, value=[self.value])
            img2 = F.erase(img2, x, y, h, w, v, self.inplace)

        return img1, img2, flow, valid_flow_mask


class RandomHorizontalFlip(T.RandomHorizontalFlip):
    def forward(self, img1, img2, flow, valid_flow_mask):
        if torch.rand(1) > self.p:
            return img1, img2, flow, valid_flow_mask

        img1 = F.hflip(img1)
        img2 = F.hflip(img2)
        flow = F.hflip(flow) * torch.tensor([-1, 1])[:, None, None]
        if valid_flow_mask is not None:
            valid_flow_mask = F.hflip(valid_flow_mask)
        return img1, img2, flow, valid_flow_mask


class RandomVerticalFlip(T.RandomVerticalFlip):
    def forward(self, img1, img2, flow, valid_flow_mask):
        if torch.rand(1) > self.p:
            return img1, img2, flow, valid_flow_mask

        img1 = F.vflip(img1)
        img2 = F.vflip(img2)
        flow = F.vflip(flow) * torch.tensor([1, -1])[:, None, None]
        if valid_flow_mask is not None:
            valid_flow_mask = F.vflip(valid_flow_mask)
        return img1, img2, flow, valid_flow_mask


class RandomResizeAndCrop(torch.nn.Module):
    # This transform will resize the input with a given proba, and then crop it.
    # These are the reversed operations of the built-in RandomResizedCrop,
    # although the order of the operations doesn't matter too much: resizing a
    # crop would give the same result as cropping a resized image, up to
    # interpolation artifact at the borders of the output.
    #
    # The reason we don't rely on RandomResizedCrop is because of a significant
    # difference in the parametrization of both transforms, in particular,
    # because of the way the random parameters are sampled in both transforms,
    # which leads to fairly different resuts (and different epe). For more details see
    # https://github.com/pytorch/vision/pull/5026/files#r762932579
    def __init__(self, crop_size, min_scale=-0.2, max_scale=0.5, stretch_prob=0.8):
        super().__init__()
        self.crop_size = crop_size
        self.min_scale = min_scale
        self.max_scale = max_scale
        self.stretch_prob = stretch_prob
        self.resize_prob = 0.8
        self.max_stretch = 0.2

    def forward(self, img1, img2, flow, valid_flow_mask):
        # randomly sample scale
        h, w = img1.shape[-2:]
        # Note: in original code, they use + 1 instead of + 8 for sparse datasets (e.g. Kitti)
        # It shouldn't matter much
        min_scale = max((self.crop_size[0] + 8) / h, (self.crop_size[1] + 8) / w)

        scale = 2 ** torch.empty(1, dtype=torch.float32).uniform_(self.min_scale, self.max_scale).item()
        scale_x = scale
        scale_y = scale
        if torch.rand(1) < self.stretch_prob:
            scale_x *= 2 ** torch.empty(1, dtype=torch.float32).uniform_(-self.max_stretch, self.max_stretch).item()
            scale_y *= 2 ** torch.empty(1, dtype=torch.float32).uniform_(-self.max_stretch, self.max_stretch).item()

        scale_x = max(scale_x, min_scale)
        scale_y = max(scale_y, min_scale)

        new_h, new_w = round(h * scale_y), round(w * scale_x)

        if torch.rand(1).item() < self.resize_prob:
            # rescale the images
            img1 = F.resize(img1, size=(new_h, new_w))
            img2 = F.resize(img2, size=(new_h, new_w))
            if valid_flow_mask is None:
                flow = F.resize(flow, size=(new_h, new_w))
                flow = flow * torch.tensor([scale_x, scale_y])[:, None, None]
            else:
                flow, valid_flow_mask = self._resize_sparse_flow(
                    flow, valid_flow_mask, scale_x=scale_x, scale_y=scale_y
                )

        # Note: For sparse datasets (Kitti), the original code uses a "margin"
        # See e.g. https://github.com/princeton-vl/RAFT/blob/master/core/utils/augmentor.py#L220:L220
        # We don't, not sure it matters much
        y0 = torch.randint(0, img1.shape[1] - self.crop_size[0], size=(1,)).item()
        x0 = torch.randint(0, img1.shape[2] - self.crop_size[1], size=(1,)).item()

        img1 = F.crop(img1, y0, x0, self.crop_size[0], self.crop_size[1])
        img2 = F.crop(img2, y0, x0, self.crop_size[0], self.crop_size[1])
        flow = F.crop(flow, y0, x0, self.crop_size[0], self.crop_size[1])
        if valid_flow_mask is not None:
            valid_flow_mask = F.crop(valid_flow_mask, y0, x0, self.crop_size[0], self.crop_size[1])

        return img1, img2, flow, valid_flow_mask

    def _resize_sparse_flow(self, flow, valid_flow_mask, scale_x=1.0, scale_y=1.0):
        # This resizes both the flow and the valid_flow_mask mask (which is assumed to be reasonably sparse)
        # There are as-many non-zero values in the original flow as in the resized flow (up to OOB)
        # So for example if scale_x = scale_y = 2, the sparsity of the output flow is multiplied by 4

        h, w = flow.shape[-2:]

        h_new = int(round(h * scale_y))
        w_new = int(round(w * scale_x))
        flow_new = torch.zeros(size=[2, h_new, w_new], dtype=flow.dtype)
        valid_new = torch.zeros(size=[h_new, w_new], dtype=valid_flow_mask.dtype)

        jj, ii = torch.meshgrid(torch.arange(w), torch.arange(h), indexing="xy")

        ii_valid, jj_valid = ii[valid_flow_mask], jj[valid_flow_mask]

        ii_valid_new = torch.round(ii_valid.to(float) * scale_y).to(torch.long)
        jj_valid_new = torch.round(jj_valid.to(float) * scale_x).to(torch.long)

        within_bounds_mask = (0 <= ii_valid_new) & (ii_valid_new < h_new) & (0 <= jj_valid_new) & (jj_valid_new < w_new)

        ii_valid = ii_valid[within_bounds_mask]
        jj_valid = jj_valid[within_bounds_mask]
        ii_valid_new = ii_valid_new[within_bounds_mask]
        jj_valid_new = jj_valid_new[within_bounds_mask]

        valid_flow_new = flow[:, ii_valid, jj_valid]
        valid_flow_new[0] *= scale_x
        valid_flow_new[1] *= scale_y

        flow_new[:, ii_valid_new, jj_valid_new] = valid_flow_new
        valid_new[ii_valid_new, jj_valid_new] = 1

        return flow_new, valid_new


class Compose(torch.nn.Module):
    def __init__(self, transforms):
        super().__init__()
        self.transforms = transforms

    def forward(self, img1, img2, flow, valid_flow_mask):
        for t in self.transforms:
            img1, img2, flow, valid_flow_mask = t(img1, img2, flow, valid_flow_mask)
        return img1, img2, flow, valid_flow_mask


==> supplementary material/code/PASCAL VOC/references/optical_flow/utils.py <==
import datetime
import os
import time
from collections import defaultdict
from collections import deque

import torch
import torch.distributed as dist
import torch.nn.functional as F


class SmoothedValue:
    """Track a series of values and provide access to smoothed values over a
    window or the global series average.
    """

    def __init__(self, window_size=20, fmt="{median:.4f} ({global_avg:.4f})"):
        self.deque = deque(maxlen=window_size)
        self.total = 0.0
        self.count = 0
        self.fmt = fmt

    def update(self, value, n=1):
        self.deque.append(value)
        self.count += n
        self.total += value * n

    def synchronize_between_processes(self):
        """
        Warning: does not synchronize the deque!
        """
        t = reduce_across_processes([self.count, self.total])
        t = t.tolist()
        self.count = int(t[0])
        self.total = t[1]

    @property
    def median(self):
        d = torch.tensor(list(self.deque))
        return d.median().item()

    @property
    def avg(self):
        d = torch.tensor(list(self.deque), dtype=torch.float32)
        return d.mean().item()

    @property
    def global_avg(self):
        return self.total / self.count

    @property
    def max(self):
        return max(self.deque)

    @property
    def value(self):
        return self.deque[-1]

    def __str__(self):
        return self.fmt.format(
            median=self.median, avg=self.avg, global_avg=self.global_avg, max=self.max, value=self.value
        )


class MetricLogger:
    def __init__(self, delimiter="\t"):
        self.meters = defaultdict(SmoothedValue)
        self.delimiter = delimiter

    def update(self, **kwargs):
        for k, v in kwargs.items():
            if isinstance(v, torch.Tensor):
                v = v.item()
            if not isinstance(v, (float, int)):
                raise TypeError(
                    f"This method expects the value of the input arguments to be of type float or int, instead  got {type(v)}"
                )
            self.meters[k].update(v)

    def __getattr__(self, attr):
        if attr in self.meters:
            return self.meters[attr]
        if attr in self.__dict__:
            return self.__dict__[attr]
        raise AttributeError(f"'{type(self).__name__}' object has no attribute '{attr}'")

    def __str__(self):
        loss_str = []
        for name, meter in self.meters.items():
            loss_str.append(f"{name}: {str(meter)}")
        return self.delimiter.join(loss_str)

    def synchronize_between_processes(self):
        for meter in self.meters.values():
            meter.synchronize_between_processes()

    def add_meter(self, name, **kwargs):
        self.meters[name] = SmoothedValue(**kwargs)

    def log_every(self, iterable, print_freq=5, header=None):
        i = 0
        if not header:
            header = ""
        start_time = time.time()
        end = time.time()
        iter_time = SmoothedValue(fmt="{avg:.4f}")
        data_time = SmoothedValue(fmt="{avg:.4f}")
        space_fmt = ":" + str(len(str(len(iterable)))) + "d"
        if torch.cuda.is_available():
            log_msg = self.delimiter.join(
                [
                    header,
                    "[{0" + space_fmt + "}/{1}]",
                    "eta: {eta}",
                    "{meters}",
                    "time: {time}",
                    "data: {data}",
                    "max mem: {memory:.0f}",
                ]
            )
        else:
            log_msg = self.delimiter.join(
                [header, "[{0" + space_fmt + "}/{1}]", "eta: {eta}", "{meters}", "time: {time}", "data: {data}"]
            )
        MB = 1024.0 * 1024.0
        for obj in iterable:
            data_time.update(time.time() - end)
            yield obj
            iter_time.update(time.time() - end)
            if print_freq is not None and i % print_freq == 0:
                eta_seconds = iter_time.global_avg * (len(iterable) - i)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
                if torch.cuda.is_available():
                    print(
                        log_msg.format(
                            i,
                            len(iterable),
                            eta=eta_string,
                            meters=str(self),
                            time=str(iter_time),
                            data=str(data_time),
                            memory=torch.cuda.max_memory_allocated() / MB,
                        )
                    )
                else:
                    print(
                        log_msg.format(
                            i, len(iterable), eta=eta_string, meters=str(self), time=str(iter_time), data=str(data_time)
                        )
                    )
            i += 1
            end = time.time()
        total_time = time.time() - start_time
        total_time_str = str(datetime.timedelta(seconds=int(total_time)))
        print(f"{header} Total time: {total_time_str}")


def compute_metrics(flow_pred, flow_gt, valid_flow_mask=None):

    epe = ((flow_pred - flow_gt) ** 2).sum(dim=1).sqrt()
    flow_norm = (flow_gt ** 2).sum(dim=1).sqrt()

    if valid_flow_mask is not None:
        epe = epe[valid_flow_mask]
        flow_norm = flow_norm[valid_flow_mask]

    relative_epe = epe / flow_norm

    metrics = {
        "epe": epe.mean().item(),
        "1px": (epe < 1).float().mean().item(),
        "3px": (epe < 3).float().mean().item(),
        "5px": (epe < 5).float().mean().item(),
        "f1": ((epe > 3) & (relative_epe > 0.05)).float().mean().item() * 100,
    }
    return metrics, epe.numel()


def sequence_loss(flow_preds, flow_gt, valid_flow_mask, gamma=0.8, max_flow=400):
    """Loss function defined over sequence of flow predictions"""

    if gamma > 1:
        raise ValueError(f"Gamma should be < 1, got {gamma}.")

    # exlude invalid pixels and extremely large diplacements
    flow_norm = torch.sum(flow_gt ** 2, dim=1).sqrt()
    valid_flow_mask = valid_flow_mask & (flow_norm < max_flow)

    valid_flow_mask = valid_flow_mask[:, None, :, :]

    flow_preds = torch.stack(flow_preds)  # shape = (num_flow_updates, batch_size, 2, H, W)

    abs_diff = (flow_preds - flow_gt).abs()
    abs_diff = (abs_diff * valid_flow_mask).mean(axis=(1, 2, 3, 4))

    num_predictions = flow_preds.shape[0]
    weights = gamma ** torch.arange(num_predictions - 1, -1, -1).to(flow_gt.device)
    flow_loss = (abs_diff * weights).sum()

    return flow_loss


class InputPadder:
    """Pads images such that dimensions are divisible by 8"""

    # TODO: Ideally, this should be part of the eval transforms preset, instead
    # of being part of the validation code. It's not obvious what a good
    # solution would be, because we need to unpad the predicted flows according
    # to the input images' size, and in some datasets (Kitti) images can have
    # variable sizes.

    def __init__(self, dims, mode="sintel"):
        self.ht, self.wd = dims[-2:]
        pad_ht = (((self.ht // 8) + 1) * 8 - self.ht) % 8
        pad_wd = (((self.wd // 8) + 1) * 8 - self.wd) % 8
        if mode == "sintel":
            self._pad = [pad_wd // 2, pad_wd - pad_wd // 2, pad_ht // 2, pad_ht - pad_ht // 2]
        else:
            self._pad = [pad_wd // 2, pad_wd - pad_wd // 2, 0, pad_ht]

    def pad(self, *inputs):
        return [F.pad(x, self._pad, mode="replicate") for x in inputs]

    def unpad(self, x):
        ht, wd = x.shape[-2:]
        c = [self._pad[2], ht - self._pad[3], self._pad[0], wd - self._pad[1]]
        return x[..., c[0] : c[1], c[2] : c[3]]


def _redefine_print(is_main):
    """disables printing when not in main process"""
    import builtins as __builtin__

    builtin_print = __builtin__.print

    def print(*args, **kwargs):
        force = kwargs.pop("force", False)
        if is_main or force:
            builtin_print(*args, **kwargs)

    __builtin__.print = print


def setup_ddp(args):
    # Set the local_rank, rank, and world_size values as args fields
    # This is done differently depending on how we're running the script. We
    # currently support either torchrun or the custom run_with_submitit.py
    # If you're confused (like I was), this might help a bit
    # https://discuss.pytorch.org/t/what-is-the-difference-between-rank-and-local-rank/61940/2

    if all(key in os.environ for key in ("LOCAL_RANK", "RANK", "WORLD_SIZE")):
        # if we're here, the script was called with torchrun. Otherwise
        # these args will be set already by the run_with_submitit script
        args.local_rank = int(os.environ["LOCAL_RANK"])
        args.rank = int(os.environ["RANK"])
        args.world_size = int(os.environ["WORLD_SIZE"])

    elif "gpu" in args:
        # if we're here, the script was called by run_with_submitit.py
        args.local_rank = args.gpu
    else:
        print("Not using distributed mode!")
        args.distributed = False
        args.world_size = 1
        return

    args.distributed = True

    _redefine_print(is_main=(args.rank == 0))

    torch.cuda.set_device(args.local_rank)
    dist.init_process_group(
        backend="nccl",
        rank=args.rank,
        world_size=args.world_size,
        init_method=args.dist_url,
    )
    torch.distributed.barrier()


def reduce_across_processes(val):
    t = torch.tensor(val, device="cuda")
    dist.barrier()
    dist.all_reduce(t)
    return t


def freeze_batch_norm(model):
    for m in model.modules():
        if isinstance(m, torch.nn.BatchNorm2d):
            m.eval()


==> supplementary material/code/PASCAL VOC/references/segmentation/coco_utils.py <==
import copy
import os

import torch
import torch.utils.data
import torchvision
from PIL import Image
from pycocotools import mask as coco_mask
from transforms import Compose


class FilterAndRemapCocoCategories:
    def __init__(self, categories, remap=True):
        self.categories = categories
        self.remap = remap

    def __call__(self, image, anno):
        anno = [obj for obj in anno if obj["category_id"] in self.categories]
        if not self.remap:
            return image, anno
        anno = copy.deepcopy(anno)
        for obj in anno:
            obj["category_id"] = self.categories.index(obj["category_id"])
        return image, anno


def convert_coco_poly_to_mask(segmentations, height, width):
    masks = []
    for polygons in segmentations:
        rles = coco_mask.frPyObjects(polygons, height, width)
        mask = coco_mask.decode(rles)
        if len(mask.shape) < 3:
            mask = mask[..., None]
        mask = torch.as_tensor(mask, dtype=torch.uint8)
        mask = mask.any(dim=2)
        masks.append(mask)
    if masks:
        masks = torch.stack(masks, dim=0)
    else:
        masks = torch.zeros((0, height, width), dtype=torch.uint8)
    return masks


class ConvertCocoPolysToMask:
    def __call__(self, image, anno):
        w, h = image.size
        segmentations = [obj["segmentation"] for obj in anno]
        cats = [obj["category_id"] for obj in anno]
        if segmentations:
            masks = convert_coco_poly_to_mask(segmentations, h, w)
            cats = torch.as_tensor(cats, dtype=masks.dtype)
            # merge all instance masks into a single segmentation map
            # with its corresponding categories
            target, _ = (masks * cats[:, None, None]).max(dim=0)
            # discard overlapping instances
            target[masks.sum(0) > 1] = 255
        else:
            target = torch.zeros((h, w), dtype=torch.uint8)
        target = Image.fromarray(target.numpy())
        return image, target


def _coco_remove_images_without_annotations(dataset, cat_list=None):
    def _has_valid_annotation(anno):
        # if it's empty, there is no annotation
        if len(anno) == 0:
            return False
        # if more than 1k pixels occupied in the image
        return sum(obj["area"] for obj in anno) > 1000

    if not isinstance(dataset, torchvision.datasets.CocoDetection):
        raise TypeError(
            f"This function expects dataset of type torchvision.datasets.CocoDetection, instead  got {type(dataset)}"
        )

    ids = []
    for ds_idx, img_id in enumerate(dataset.ids):
        ann_ids = dataset.coco.getAnnIds(imgIds=img_id, iscrowd=None)
        anno = dataset.coco.loadAnns(ann_ids)
        if cat_list:
            anno = [obj for obj in anno if obj["category_id"] in cat_list]
        if _has_valid_annotation(anno):
            ids.append(ds_idx)

    dataset = torch.utils.data.Subset(dataset, ids)
    return dataset


def get_coco(root, image_set, transforms):
    PATHS = {
        "train": ("train2017", os.path.join("annotations", "instances_train2017.json")),
        "val": ("val2017", os.path.join("annotations", "instances_val2017.json")),
        # "train": ("val2017", os.path.join("annotations", "instances_val2017.json"))
    }
    CAT_LIST = [0, 5, 2, 16, 9, 44, 6, 3, 17, 62, 21, 67, 18, 19, 4, 1, 64, 20, 63, 7, 72]

    transforms = Compose([FilterAndRemapCocoCategories(CAT_LIST, remap=True), ConvertCocoPolysToMask(), transforms])

    img_folder, ann_file = PATHS[image_set]
    img_folder = os.path.join(root, img_folder)
    ann_file = os.path.join(root, ann_file)

    dataset = torchvision.datasets.CocoDetection(img_folder, ann_file, transforms=transforms)

    if image_set == "train":
        dataset = _coco_remove_images_without_annotations(dataset, CAT_LIST)

    return dataset


==> supplementary material/code/PASCAL VOC/references/segmentation/presets.py <==
import torch
import transforms as T


class SegmentationPresetTrain:
    def __init__(self, *, base_size, crop_size, hflip_prob=0.5, mean=(0.485, 0.456, 0.406), std=(0.229, 0.224, 0.225)):
        min_size = int(0.5 * base_size)
        max_size = int(2.0 * base_size)

        trans = [T.RandomResize(min_size, max_size)]
        if hflip_prob > 0:
            trans.append(T.RandomHorizontalFlip(hflip_prob))
        trans.extend(
            [
                T.RandomCrop(crop_size),
                T.PILToTensor(),
                T.ConvertImageDtype(torch.float),
                T.Normalize(mean=mean, std=std),
            ]
        )
        self.transforms = T.Compose(trans)

    def __call__(self, img, target):
        return self.transforms(img, target)


class SegmentationPresetEval:
    def __init__(self, *, base_size, mean=(0.485, 0.456, 0.406), std=(0.229, 0.224, 0.225)):
        self.transforms = T.Compose(
            [
                T.RandomResize(base_size, base_size),
                T.PILToTensor(),
                T.ConvertImageDtype(torch.float),
                T.Normalize(mean=mean, std=std),
            ]
        )

    def __call__(self, img, target):
        return self.transforms(img, target)


==> supplementary material/code/PASCAL VOC/references/segmentation/train.py <==
import datetime
import os
import time
import warnings

import presets
import torch
import torch.utils.data
import torchvision
import utils
from coco_utils import get_coco
from torch import nn
from torchvision.transforms import functional as F, InterpolationMode


def get_dataset(dir_path, name, image_set, transform):
    def sbd(*args, **kwargs):
        return torchvision.datasets.SBDataset(*args, mode="segmentation", **kwargs)

    paths = {
        "voc": (dir_path, torchvision.datasets.VOCSegmentation, 21),
        "voc_aug": (dir_path, sbd, 21),
        "coco": (dir_path, get_coco, 21),
    }
    p, ds_fn, num_classes = paths[name]

    ds = ds_fn(p, image_set=image_set, transforms=transform)
    return ds, num_classes


def get_transform(train, args):
    if train:
        return presets.SegmentationPresetTrain(base_size=520, crop_size=480)
    elif args.weights and args.test_only:
        weights = torchvision.models.get_weight(args.weights)
        trans = weights.transforms()

        def preprocessing(img, target):
            img = trans(img)
            size = F.get_dimensions(img)[1:]
            target = F.resize(target, size, interpolation=InterpolationMode.NEAREST)
            return img, F.pil_to_tensor(target)

        return preprocessing
    else:
        return presets.SegmentationPresetEval(base_size=520)


def criterion(inputs, target):
    losses = {}
    for name, x in inputs.items():
        losses[name] = nn.functional.cross_entropy(x, target, ignore_index=255)

    if len(losses) == 1:
        return losses["out"]

    return losses["out"] + 0.5 * losses["aux"]


def evaluate(model, data_loader, device, num_classes):
    model.eval()
    confmat = utils.ConfusionMatrix(num_classes)
    metric_logger = utils.MetricLogger(delimiter="  ")
    header = "Test:"
    num_processed_samples = 0
    with torch.inference_mode():
        for image, target in metric_logger.log_every(data_loader, 100, header):
            image, target = image.to(device), target.to(device)
            output = model(image)
            output = output["out"]

            confmat.update(target.flatten(), output.argmax(1).flatten())
            # FIXME need to take into account that the datasets
            # could have been padded in distributed setup
            num_processed_samples += image.shape[0]

        confmat.reduce_from_all_processes()

    num_processed_samples = utils.reduce_across_processes(num_processed_samples)
    if (
        hasattr(data_loader.dataset, "__len__")
        and len(data_loader.dataset) != num_processed_samples
        and torch.distributed.get_rank() == 0
    ):
        # See FIXME above
        warnings.warn(
            f"It looks like the dataset has {len(data_loader.dataset)} samples, but {num_processed_samples} "
            "samples were used for the validation, which might bias the results. "
            "Try adjusting the batch size and / or the world size. "
            "Setting the world size to 1 is always a safe bet."
        )

    return confmat


def train_one_epoch(model, criterion, optimizer, data_loader, lr_scheduler, device, epoch, print_freq, scaler=None):
    model.train()
    metric_logger = utils.MetricLogger(delimiter="  ")
    metric_logger.add_meter("lr", utils.SmoothedValue(window_size=1, fmt="{value}"))
    header = f"Epoch: [{epoch}]"
    for image, target in metric_logger.log_every(data_loader, print_freq, header):
        image, target = image.to(device), target.to(device)
        with torch.cuda.amp.autocast(enabled=scaler is not None):
            output = model(image)
            loss = criterion(output, target)

        optimizer.zero_grad()
        if scaler is not None:
            scaler.scale(loss).backward()
            scaler.step(optimizer)
            scaler.update()
        else:
            loss.backward()
            optimizer.step()

        lr_scheduler.step()

        metric_logger.update(loss=loss.item(), lr=optimizer.param_groups[0]["lr"])


def main(args):
    if args.output_dir:
        utils.mkdir(args.output_dir)

    utils.init_distributed_mode(args)
    print(args)

    device = torch.device(args.device)

    if args.use_deterministic_algorithms:
        torch.backends.cudnn.benchmark = False
        torch.use_deterministic_algorithms(True)
    else:
        torch.backends.cudnn.benchmark = True

    dataset, num_classes = get_dataset(args.data_path, args.dataset, "train", get_transform(True, args))
    dataset_test, _ = get_dataset(args.data_path, args.dataset, "val", get_transform(False, args))

    if args.distributed:
        train_sampler = torch.utils.data.distributed.DistributedSampler(dataset)
        test_sampler = torch.utils.data.distributed.DistributedSampler(dataset_test, shuffle=False)
    else:
        train_sampler = torch.utils.data.RandomSampler(dataset)
        test_sampler = torch.utils.data.SequentialSampler(dataset_test)

    data_loader = torch.utils.data.DataLoader(
        dataset,
        batch_size=args.batch_size,
        sampler=train_sampler,
        num_workers=args.workers,
        collate_fn=utils.collate_fn,
        drop_last=True,
    )

    data_loader_test = torch.utils.data.DataLoader(
        dataset_test, batch_size=1, sampler=test_sampler, num_workers=args.workers, collate_fn=utils.collate_fn
    )

    model = torchvision.models.segmentation.__dict__[args.model](
        weights=args.weights, weights_backbone=args.weights_backbone, num_classes=num_classes, aux_loss=args.aux_loss
    )
    model.to(device)
    if args.distributed:
        model = torch.nn.SyncBatchNorm.convert_sync_batchnorm(model)

    model_without_ddp = model
    if args.distributed:
        model = torch.nn.parallel.DistributedDataParallel(model, device_ids=[args.gpu])
        model_without_ddp = model.module

    params_to_optimize = [
        {"params": [p for p in model_without_ddp.backbone.parameters() if p.requires_grad]},
        {"params": [p for p in model_without_ddp.classifier.parameters() if p.requires_grad]},
    ]
    if args.aux_loss:
        params = [p for p in model_without_ddp.aux_classifier.parameters() if p.requires_grad]
        params_to_optimize.append({"params": params, "lr": args.lr * 10})
    optimizer = torch.optim.SGD(params_to_optimize, lr=args.lr, momentum=args.momentum, weight_decay=args.weight_decay)

    scaler = torch.cuda.amp.GradScaler() if args.amp else None

    iters_per_epoch = len(data_loader)
    main_lr_scheduler = torch.optim.lr_scheduler.LambdaLR(
        optimizer, lambda x: (1 - x / (iters_per_epoch * (args.epochs - args.lr_warmup_epochs))) ** 0.9
    )

    if args.lr_warmup_epochs > 0:
        warmup_iters = iters_per_epoch * args.lr_warmup_epochs
        args.lr_warmup_method = args.lr_warmup_method.lower()
        if args.lr_warmup_method == "linear":
            warmup_lr_scheduler = torch.optim.lr_scheduler.LinearLR(
                optimizer, start_factor=args.lr_warmup_decay, total_iters=warmup_iters
            )
        elif args.lr_warmup_method == "constant":
            warmup_lr_scheduler = torch.optim.lr_scheduler.ConstantLR(
                optimizer, factor=args.lr_warmup_decay, total_iters=warmup_iters
            )
        else:
            raise RuntimeError(
                f"Invalid warmup lr method '{args.lr_warmup_method}'. Only linear and constant are supported."
            )
        lr_scheduler = torch.optim.lr_scheduler.SequentialLR(
            optimizer, schedulers=[warmup_lr_scheduler, main_lr_scheduler], milestones=[warmup_iters]
        )
    else:
        lr_scheduler = main_lr_scheduler

    if args.resume:
        checkpoint = torch.load(args.resume, map_location="cpu")
        model_without_ddp.load_state_dict(checkpoint["model"], strict=not args.test_only)
        if not args.test_only:
            optimizer.load_state_dict(checkpoint["optimizer"])
            lr_scheduler.load_state_dict(checkpoint["lr_scheduler"])
            args.start_epoch = checkpoint["epoch"] + 1
            if args.amp:
                scaler.load_state_dict(checkpoint["scaler"])

    if args.test_only:
        # We disable the cudnn benchmarking because it can noticeably affect the accuracy
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True
        confmat = evaluate(model, data_loader_test, device=device, num_classes=num_classes)
        print(confmat)
        return

    start_time = time.time()
    for epoch in range(args.start_epoch, args.epochs):
        if args.distributed:
            train_sampler.set_epoch(epoch)
        train_one_epoch(model, criterion, optimizer, data_loader, lr_scheduler, device, epoch, args.print_freq, scaler)
        confmat = evaluate(model, data_loader_test, device=device, num_classes=num_classes)
        print(confmat)
        checkpoint = {
            "model": model_without_ddp.state_dict(),
            "optimizer": optimizer.state_dict(),
            "lr_scheduler": lr_scheduler.state_dict(),
            "epoch": epoch,
            "args": args,
        }
        if args.amp:
            checkpoint["scaler"] = scaler.state_dict()
        utils.save_on_master(checkpoint, os.path.join(args.output_dir, f"model_{epoch}.pth"))
        utils.save_on_master(checkpoint, os.path.join(args.output_dir, "checkpoint.pth"))

    total_time = time.time() - start_time
    total_time_str = str(datetime.timedelta(seconds=int(total_time)))
    print(f"Training time {total_time_str}")


def get_args_parser(add_help=True):
    import argparse

    parser = argparse.ArgumentParser(description="PyTorch Segmentation Training", add_help=add_help)

    parser.add_argument("--data-path", default="/datasets01/COCO/022719/", type=str, help="dataset path")
    parser.add_argument("--dataset", default="coco", type=str, help="dataset name")
    parser.add_argument("--model", default="fcn_resnet101", type=str, help="model name")
    parser.add_argument("--aux-loss", action="store_true", help="auxiliar loss")
    parser.add_argument("--device", default="cuda", type=str, help="device (Use cuda or cpu Default: cuda)")
    parser.add_argument(
        "-b", "--batch-size", default=8, type=int, help="images per gpu, the total batch size is $NGPU x batch_size"
    )
    parser.add_argument("--epochs", default=30, type=int, metavar="N", help="number of total epochs to run")

    parser.add_argument(
        "-j", "--workers", default=16, type=int, metavar="N", help="number of data loading workers (default: 16)"
    )
    parser.add_argument("--lr", default=0.01, type=float, help="initial learning rate")
    parser.add_argument("--momentum", default=0.9, type=float, metavar="M", help="momentum")
    parser.add_argument(
        "--wd",
        "--weight-decay",
        default=1e-4,
        type=float,
        metavar="W",
        help="weight decay (default: 1e-4)",
        dest="weight_decay",
    )
    parser.add_argument("--lr-warmup-epochs", default=0, type=int, help="the number of epochs to warmup (default: 0)")
    parser.add_argument("--lr-warmup-method", default="linear", type=str, help="the warmup method (default: linear)")
    parser.add_argument("--lr-warmup-decay", default=0.01, type=float, help="the decay for lr")
    parser.add_argument("--print-freq", default=10, type=int, help="print frequency")
    parser.add_argument("--output-dir", default=".", type=str, help="path to save outputs")
    parser.add_argument("--resume", default="", type=str, help="path of checkpoint")
    parser.add_argument("--start-epoch", default=0, type=int, metavar="N", help="start epoch")
    parser.add_argument(
        "--test-only",
        dest="test_only",
        help="Only test the model",
        action="store_true",
    )
    parser.add_argument(
        "--use-deterministic-algorithms", action="store_true", help="Forces the use of deterministic algorithms only."
    )
    # distributed training parameters
    parser.add_argument("--world-size", default=1, type=int, help="number of distributed processes")
    parser.add_argument("--dist-url", default="env://", type=str, help="url used to set up distributed training")

    parser.add_argument("--weights", default=None, type=str, help="the weights enum name to load")
    parser.add_argument("--weights-backbone", default=None, type=str, help="the backbone weights enum name to load")

    # Mixed precision training parameters
    parser.add_argument("--amp", action="store_true", help="Use torch.cuda.amp for mixed precision training")

    return parser


if __name__ == "__main__":
    args = get_args_parser().parse_args()
    main(args)


==> supplementary material/code/PASCAL VOC/references/segmentation/transforms.py <==
import random

import numpy as np
import torch
from torchvision import transforms as T
from torchvision.transforms import functional as F


def pad_if_smaller(img, size, fill=0):
    min_size = min(img.size)
    if min_size < size:
        ow, oh = img.size
        padh = size - oh if oh < size else 0
        padw = size - ow if ow < size else 0
        img = F.pad(img, (0, 0, padw, padh), fill=fill)
    return img


class Compose:
    def __init__(self, transforms):
        self.transforms = transforms

    def __call__(self, image, target):
        for t in self.transforms:
            image, target = t(image, target)
        return image, target


class RandomResize:
    def __init__(self, min_size, max_size=None):
        self.min_size = min_size
        if max_size is None:
            max_size = min_size
        self.max_size = max_size

    def __call__(self, image, target):
        size = random.randint(self.min_size, self.max_size)
        image = F.resize(image, size)
        target = F.resize(target, size, interpolation=T.InterpolationMode.NEAREST)
        return image, target


class RandomHorizontalFlip:
    def __init__(self, flip_prob):
        self.flip_prob = flip_prob

    def __call__(self, image, target):
        if random.random() < self.flip_prob:
            image = F.hflip(image)
            target = F.hflip(target)
        return image, target


class RandomCrop:
    def __init__(self, size):
        self.size = size

    def __call__(self, image, target):
        image = pad_if_smaller(image, self.size)
        target = pad_if_smaller(target, self.size, fill=255)
        crop_params = T.RandomCrop.get_params(image, (self.size, self.size))
        image = F.crop(image, *crop_params)
        target = F.crop(target, *crop_params)
        return image, target


class CenterCrop:
    def __init__(self, size):
        self.size = size

    def __call__(self, image, target):
        image = F.center_crop(image, self.size)
        target = F.center_crop(target, self.size)
        return image, target


class PILToTensor:
    def __call__(self, image, target):
        image = F.pil_to_tensor(image)
        target = torch.as_tensor(np.array(target), dtype=torch.int64)
        return image, target


class ConvertImageDtype:
    def __init__(self, dtype):
        self.dtype = dtype

    def __call__(self, image, target):
        image = F.convert_image_dtype(image, self.dtype)
        return image, target


class Normalize:
    def __init__(self, mean, std):
        self.mean = mean
        self.std = std

    def __call__(self, image, target):
        image = F.normalize(image, mean=self.mean, std=self.std)
        return image, target


==> supplementary material/code/PASCAL VOC/references/segmentation/utils.py <==
import datetime
import errno
import os
import time
from collections import defaultdict, deque

import torch
import torch.distributed as dist


class SmoothedValue:
    """Track a series of values and provide access to smoothed values over a
    window or the global series average.
    """

    def __init__(self, window_size=20, fmt=None):
        if fmt is None:
            fmt = "{median:.4f} ({global_avg:.4f})"
        self.deque = deque(maxlen=window_size)
        self.total = 0.0
        self.count = 0
        self.fmt = fmt

    def update(self, value, n=1):
        self.deque.append(value)
        self.count += n
        self.total += value * n

    def synchronize_between_processes(self):
        """
        Warning: does not synchronize the deque!
        """
        t = reduce_across_processes([self.count, self.total])
        t = t.tolist()
        self.count = int(t[0])
        self.total = t[1]

    @property
    def median(self):
        d = torch.tensor(list(self.deque))
        return d.median().item()

    @property
    def avg(self):
        d = torch.tensor(list(self.deque), dtype=torch.float32)
        return d.mean().item()

    @property
    def global_avg(self):
        return self.total / self.count

    @property
    def max(self):
        return max(self.deque)

    @property
    def value(self):
        return self.deque[-1]

    def __str__(self):
        return self.fmt.format(
            median=self.median, avg=self.avg, global_avg=self.global_avg, max=self.max, value=self.value
        )


class ConfusionMatrix:
    def __init__(self, num_classes):
        self.num_classes = num_classes
        self.mat = None

    def update(self, a, b):
        n = self.num_classes
        if self.mat is None:
            self.mat = torch.zeros((n, n), dtype=torch.int64, device=a.device)
        with torch.inference_mode():
            k = (a >= 0) & (a < n)
            inds = n * a[k].to(torch.int64) + b[k]
            self.mat += torch.bincount(inds, minlength=n ** 2).reshape(n, n)

    def reset(self):
        self.mat.zero_()

    def compute(self):
        h = self.mat.float()
        acc_global = torch.diag(h).sum() / h.sum()
        acc = torch.diag(h) / h.sum(1)
        iu = torch.diag(h) / (h.sum(1) + h.sum(0) - torch.diag(h))
        return acc_global, acc, iu

    def reduce_from_all_processes(self):
        reduce_across_processes(self.mat)

    def __str__(self):
        acc_global, acc, iu = self.compute()
        return ("global correct: {:.1f}\naverage row correct: {}\nIoU: {}\nmean IoU: {:.1f}").format(
            acc_global.item() * 100,
            [f"{i:.1f}" for i in (acc * 100).tolist()],
            [f"{i:.1f}" for i in (iu * 100).tolist()],
            iu.mean().item() * 100,
        )


class MetricLogger:
    def __init__(self, delimiter="\t"):
        self.meters = defaultdict(SmoothedValue)
        self.delimiter = delimiter

    def update(self, **kwargs):
        for k, v in kwargs.items():
            if isinstance(v, torch.Tensor):
                v = v.item()
            if not isinstance(v, (float, int)):
                raise TypeError(
                    f"This method expects the value of the input arguments to be of type float or int, instead  got {type(v)}"
                )
            self.meters[k].update(v)

    def __getattr__(self, attr):
        if attr in self.meters:
            return self.meters[attr]
        if attr in self.__dict__:
            return self.__dict__[attr]
        raise AttributeError(f"'{type(self).__name__}' object has no attribute '{attr}'")

    def __str__(self):
        loss_str = []
        for name, meter in self.meters.items():
            loss_str.append(f"{name}: {str(meter)}")
        return self.delimiter.join(loss_str)

    def synchronize_between_processes(self):
        for meter in self.meters.values():
            meter.synchronize_between_processes()

    def add_meter(self, name, meter):
        self.meters[name] = meter

    def log_every(self, iterable, print_freq, header=None):
        i = 0
        if not header:
            header = ""
        start_time = time.time()
        end = time.time()
        iter_time = SmoothedValue(fmt="{avg:.4f}")
        data_time = SmoothedValue(fmt="{avg:.4f}")
        space_fmt = ":" + str(len(str(len(iterable)))) + "d"
        if torch.cuda.is_available():
            log_msg = self.delimiter.join(
                [
                    header,
                    "[{0" + space_fmt + "}/{1}]",
                    "eta: {eta}",
                    "{meters}",
                    "time: {time}",
                    "data: {data}",
                    "max mem: {memory:.0f}",
                ]
            )
        else:
            log_msg = self.delimiter.join(
                [header, "[{0" + space_fmt + "}/{1}]", "eta: {eta}", "{meters}", "time: {time}", "data: {data}"]
            )
        MB = 1024.0 * 1024.0
        for obj in iterable:
            data_time.update(time.time() - end)
            yield obj
            iter_time.update(time.time() - end)
            if i % print_freq == 0:
                eta_seconds = iter_time.global_avg * (len(iterable) - i)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
                if torch.cuda.is_available():
                    print(
                        log_msg.format(
                            i,
                            len(iterable),
                            eta=eta_string,
                            meters=str(self),
                            time=str(iter_time),
                            data=str(data_time),
                            memory=torch.cuda.max_memory_allocated() / MB,
                        )
                    )
                else:
                    print(
                        log_msg.format(
                            i, len(iterable), eta=eta_string, meters=str(self), time=str(iter_time), data=str(data_time)
                        )
                    )
            i += 1
            end = time.time()
        total_time = time.time() - start_time
        total_time_str = str(datetime.timedelta(seconds=int(total_time)))
        print(f"{header} Total time: {total_time_str}")


def cat_list(images, fill_value=0):
    max_size = tuple(max(s) for s in zip(*[img.shape for img in images]))
    batch_shape = (len(images),) + max_size
    batched_imgs = images[0].new(*batch_shape).fill_(fill_value)
    for img, pad_img in zip(images, batched_imgs):
        pad_img[..., : img.shape[-2], : img.shape[-1]].copy_(img)
    return batched_imgs


def collate_fn(batch):
    images, targets = list(zip(*batch))
    batched_imgs = cat_list(images, fill_value=0)
    batched_targets = cat_list(targets, fill_value=255)
    return batched_imgs, batched_targets


def mkdir(path):
    try:
        os.makedirs(path)
    except OSError as e:
        if e.errno != errno.EEXIST:
            raise


def setup_for_distributed(is_master):
    """
    This function disables printing when not in master process
    """
    import builtins as __builtin__

    builtin_print = __builtin__.print

    def print(*args, **kwargs):
        force = kwargs.pop("force", False)
        if is_master or force:
            builtin_print(*args, **kwargs)

    __builtin__.print = print


def is_dist_avail_and_initialized():
    if not dist.is_available():
        return False
    if not dist.is_initialized():
        return False
    return True


def get_world_size():
    if not is_dist_avail_and_initialized():
        return 1
    return dist.get_world_size()


def get_rank():
    if not is_dist_avail_and_initialized():
        return 0
    return dist.get_rank()


def is_main_process():
    return get_rank() == 0


def save_on_master(*args, **kwargs):
    if is_main_process():
        torch.save(*args, **kwargs)


def init_distributed_mode(args):
    if "RANK" in os.environ and "WORLD_SIZE" in os.environ:
        args.rank = int(os.environ["RANK"])
        args.world_size = int(os.environ["WORLD_SIZE"])
        args.gpu = int(os.environ["LOCAL_RANK"])
    elif "SLURM_PROCID" in os.environ:
        args.rank = int(os.environ["SLURM_PROCID"])
        args.gpu = args.rank % torch.cuda.device_count()
    elif hasattr(args, "rank"):
        pass
    else:
        print("Not using distributed mode")
        args.distributed = False
        return

    args.distributed = True

    torch.cuda.set_device(args.gpu)
    args.dist_backend = "nccl"
    print(f"| distributed init (rank {args.rank}): {args.dist_url}", flush=True)
    torch.distributed.init_process_group(
        backend=args.dist_backend, init_method=args.dist_url, world_size=args.world_size, rank=args.rank
    )
    torch.distributed.barrier()
    setup_for_distributed(args.rank == 0)


def reduce_across_processes(val):
    if not is_dist_avail_and_initialized():
        # nothing to sync, but we still convert to tensor for consistency with the distributed case.
        return torch.tensor(val)

    t = torch.tensor(val, device="cuda")
    dist.barrier()
    dist.all_reduce(t)
    return t


==> supplementary material/code/PASCAL VOC/references/similarity/loss.py <==
"""
    Pytorch adaptation of https://omoindrot.github.io/triplet-loss
    https://github.com/omoindrot/tensorflow-triplet-loss
"""
import torch
import torch.nn as nn


class TripletMarginLoss(nn.Module):
    def __init__(self, margin=1.0, p=2.0, mining="batch_all"):
        super().__init__()
        self.margin = margin
        self.p = p
        self.mining = mining

        if mining == "batch_all":
            self.loss_fn = batch_all_triplet_loss
        if mining == "batch_hard":
            self.loss_fn = batch_hard_triplet_loss

    def forward(self, embeddings, labels):
        return self.loss_fn(labels, embeddings, self.margin, self.p)


def batch_hard_triplet_loss(labels, embeddings, margin, p):
    pairwise_dist = torch.cdist(embeddings, embeddings, p=p)

    mask_anchor_positive = _get_anchor_positive_triplet_mask(labels).float()
    anchor_positive_dist = mask_anchor_positive * pairwise_dist

    # hardest positive for every anchor
    hardest_positive_dist, _ = anchor_positive_dist.max(1, keepdim=True)

    mask_anchor_negative = _get_anchor_negative_triplet_mask(labels).float()

    # Add max value in each row to invalid negatives
    max_anchor_negative_dist, _ = pairwise_dist.max(1, keepdim=True)
    anchor_negative_dist = pairwise_dist + max_anchor_negative_dist * (1.0 - mask_anchor_negative)

    # hardest negative for every anchor
    hardest_negative_dist, _ = anchor_negative_dist.min(1, keepdim=True)

    triplet_loss = hardest_positive_dist - hardest_negative_dist + margin
    triplet_loss[triplet_loss < 0] = 0

    triplet_loss = triplet_loss.mean()

    return triplet_loss, -1


def batch_all_triplet_loss(labels, embeddings, margin, p):
    pairwise_dist = torch.cdist(embeddings, embeddings, p=p)

    anchor_positive_dist = pairwise_dist.unsqueeze(2)
    anchor_negative_dist = pairwise_dist.unsqueeze(1)

    triplet_loss = anchor_positive_dist - anchor_negative_dist + margin

    mask = _get_triplet_mask(labels)
    triplet_loss = mask.float() * triplet_loss

    # Remove negative losses (easy triplets)
    triplet_loss[triplet_loss < 0] = 0

    # Count number of positive triplets (where triplet_loss > 0)
    valid_triplets = triplet_loss[triplet_loss > 1e-16]
    num_positive_triplets = valid_triplets.size(0)
    num_valid_triplets = mask.sum()

    fraction_positive_triplets = num_positive_triplets / (num_valid_triplets.float() + 1e-16)

    # Get final mean triplet loss over the positive valid triplets
    triplet_loss = triplet_loss.sum() / (num_positive_triplets + 1e-16)

    return triplet_loss, fraction_positive_triplets


def _get_triplet_mask(labels):
    # Check that i, j and k are distinct
    indices_equal = torch.eye(labels.size(0), dtype=torch.bool, device=labels.device)
    indices_not_equal = ~indices_equal
    i_not_equal_j = indices_not_equal.unsqueeze(2)
    i_not_equal_k = indices_not_equal.unsqueeze(1)
    j_not_equal_k = indices_not_equal.unsqueeze(0)

    distinct_indices = (i_not_equal_j & i_not_equal_k) & j_not_equal_k

    label_equal = labels.unsqueeze(0) == labels.unsqueeze(1)
    i_equal_j = label_equal.unsqueeze(2)
    i_equal_k = label_equal.unsqueeze(1)

    valid_labels = ~i_equal_k & i_equal_j

    return valid_labels & distinct_indices


def _get_anchor_positive_triplet_mask(labels):
    # Check that i and j are distinct
    indices_equal = torch.eye(labels.size(0), dtype=torch.bool, device=labels.device)
    indices_not_equal = ~indices_equal

    # Check if labels[i] == labels[j]
    labels_equal = labels.unsqueeze(0) == labels.unsqueeze(1)

    return labels_equal & indices_not_equal


def _get_anchor_negative_triplet_mask(labels):
    return labels.unsqueeze(0) != labels.unsqueeze(1)


==> supplementary material/code/PASCAL VOC/references/similarity/model.py <==
import torch.nn as nn
import torchvision.models as models


class EmbeddingNet(nn.Module):
    def __init__(self, backbone=None):
        super().__init__()
        if backbone is None:
            backbone = models.resnet50(num_classes=128)

        self.backbone = backbone

    def forward(self, x):
        x = self.backbone(x)
        x = nn.functional.normalize(x, dim=1)
        return x


==> supplementary material/code/PASCAL VOC/references/similarity/sampler.py <==
import random
from collections import defaultdict

import torch
from torch.utils.data.sampler import Sampler


def create_groups(groups, k):
    """Bins sample indices with respect to groups, remove bins with less than k samples

    Args:
        groups (list[int]): where ith index stores ith sample's group id

    Returns:
        defaultdict[list]: Bins of sample indices, binned by group_idx
    """
    group_samples = defaultdict(list)
    for sample_idx, group_idx in enumerate(groups):
        group_samples[group_idx].append(sample_idx)

    keys_to_remove = []
    for key in group_samples:
        if len(group_samples[key]) < k:
            keys_to_remove.append(key)
            continue

    for key in keys_to_remove:
        group_samples.pop(key)

    return group_samples


class PKSampler(Sampler):
    """
    Randomly samples from a dataset  while ensuring that each batch (of size p * k)
    includes samples from exactly p labels, with k samples for each label.

    Args:
        groups (list[int]): List where the ith entry is the group_id/label of the ith sample in the dataset.
        p (int): Number of labels/groups to be sampled from in a batch
        k (int): Number of samples for each label/group in a batch
    """

    def __init__(self, groups, p, k):
        self.p = p
        self.k = k
        self.groups = create_groups(groups, self.k)

        # Ensures there are enough classes to sample from
        if len(self.groups) < p:
            raise ValueError("There are not enought classes to sample from")

    def __iter__(self):
        # Shuffle samples within groups
        for key in self.groups:
            random.shuffle(self.groups[key])

        # Keep track of the number of samples left for each group
        group_samples_remaining = {}
        for key in self.groups:
            group_samples_remaining[key] = len(self.groups[key])

        while len(group_samples_remaining) > self.p:
            # Select p groups at random from valid/remaining groups
            group_ids = list(group_samples_remaining.keys())
            selected_group_idxs = torch.multinomial(torch.ones(len(group_ids)), self.p).tolist()
            for i in selected_group_idxs:
                group_id = group_ids[i]
                group = self.groups[group_id]
                for _ in range(self.k):
                    # No need to pick samples at random since group samples are shuffled
                    sample_idx = len(group) - group_samples_remaining[group_id]
                    yield group[sample_idx]
                    group_samples_remaining[group_id] -= 1

                # Don't sample from group if it has less than k samples remaining
                if group_samples_remaining[group_id] < self.k:
                    group_samples_remaining.pop(group_id)


==> supplementary material/code/PASCAL VOC/references/similarity/test.py <==
import unittest
from collections import defaultdict

import torch
import torchvision.transforms as transforms
from sampler import PKSampler
from torch.utils.data import DataLoader
from torchvision.datasets import FakeData


class Tester(unittest.TestCase):
    def test_pksampler(self):
        p, k = 16, 4

        # Ensure sampler does not allow p to be greater than num_classes
        dataset = FakeData(size=100, num_classes=10, image_size=(3, 1, 1))
        targets = [target.item() for _, target in dataset]
        self.assertRaises(AssertionError, PKSampler, targets, p, k)

        # Ensure p, k constraints on batch
        trans = transforms.Compose(
            [
                transforms.PILToTensor(),
                transforms.ConvertImageDtype(torch.float),
            ]
        )
        dataset = FakeData(size=1000, num_classes=100, image_size=(3, 1, 1), transform=trans)
        targets = [target.item() for _, target in dataset]
        sampler = PKSampler(targets, p, k)
        loader = DataLoader(dataset, batch_size=p * k, sampler=sampler)

        for _, labels in loader:
            bins = defaultdict(int)
            for label in labels.tolist():
                bins[label] += 1

            # Ensure that each batch has samples from exactly p classes
            self.assertEqual(len(bins), p)

            # Ensure that there are k samples from each class
            for b in bins:
                self.assertEqual(bins[b], k)


if __name__ == "__main__":
    unittest.main()


==> supplementary material/code/PASCAL VOC/references/similarity/train.py <==
import os

import torch
import torchvision.transforms as transforms
from loss import TripletMarginLoss
from model import EmbeddingNet
from sampler import PKSampler
from torch.optim import Adam
from torch.utils.data import DataLoader
from torchvision.datasets import FashionMNIST


def train_epoch(model, optimizer, criterion, data_loader, device, epoch, print_freq):
    model.train()
    running_loss = 0
    running_frac_pos_triplets = 0
    for i, data in enumerate(data_loader):
        optimizer.zero_grad()
        samples, targets = data[0].to(device), data[1].to(device)

        embeddings = model(samples)

        loss, frac_pos_triplets = criterion(embeddings, targets)
        loss.backward()
        optimizer.step()

        running_loss += loss.item()
        running_frac_pos_triplets += float(frac_pos_triplets)

        if i % print_freq == print_freq - 1:
            i += 1
            avg_loss = running_loss / print_freq
            avg_trip = 100.0 * running_frac_pos_triplets / print_freq
            print(f"[{epoch:d}, {i:d}] | loss: {avg_loss:.4f} | % avg hard triplets: {avg_trip:.2f}%")
            running_loss = 0
            running_frac_pos_triplets = 0


def find_best_threshold(dists, targets, device):
    best_thresh = 0.01
    best_correct = 0
    for thresh in torch.arange(0.0, 1.51, 0.01):
        predictions = dists <= thresh.to(device)
        correct = torch.sum(predictions == targets.to(device)).item()
        if correct > best_correct:
            best_thresh = thresh
            best_correct = correct

    accuracy = 100.0 * best_correct / dists.size(0)

    return best_thresh, accuracy


@torch.inference_mode()
def evaluate(model, loader, device):
    model.eval()
    embeds, labels = [], []
    dists, targets = None, None

    for data in loader:
        samples, _labels = data[0].to(device), data[1]
        out = model(samples)
        embeds.append(out)
        labels.append(_labels)

    embeds = torch.cat(embeds, dim=0)
    labels = torch.cat(labels, dim=0)

    dists = torch.cdist(embeds, embeds)

    labels = labels.unsqueeze(0)
    targets = labels == labels.t()

    mask = torch.ones(dists.size()).triu() - torch.eye(dists.size(0))
    dists = dists[mask == 1]
    targets = targets[mask == 1]

    threshold, accuracy = find_best_threshold(dists, targets, device)

    print(f"accuracy: {accuracy:.3f}%, threshold: {threshold:.2f}")


def save(model, epoch, save_dir, file_name):
    file_name = "epoch_" + str(epoch) + "__" + file_name
    save_path = os.path.join(save_dir, file_name)
    torch.save(model.state_dict(), save_path)


def main(args):
    device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")

    if args.use_deterministic_algorithms:
        torch.backends.cudnn.benchmark = False
        torch.use_deterministic_algorithms(True)
    else:
        torch.backends.cudnn.benchmark = True

    p = args.labels_per_batch
    k = args.samples_per_label
    batch_size = p * k

    model = EmbeddingNet()
    if args.resume:
        model.load_state_dict(torch.load(args.resume))

    model.to(device)

    criterion = TripletMarginLoss(margin=args.margin)
    optimizer = Adam(model.parameters(), lr=args.lr)

    transform = transforms.Compose(
        [
            transforms.Lambda(lambda image: image.convert("RGB")),
            transforms.Resize((224, 224)),
            transforms.PILToTensor(),
            transforms.ConvertImageDtype(torch.float),
        ]
    )

    # Using FMNIST to demonstrate embedding learning using triplet loss. This dataset can
    # be replaced with any classification dataset.
    train_dataset = FashionMNIST(args.dataset_dir, train=True, transform=transform, download=True)
    test_dataset = FashionMNIST(args.dataset_dir, train=False, transform=transform, download=True)

    # targets is a list where the i_th element corresponds to the label of i_th dataset element.
    # This is required for PKSampler to randomly sample from exactly p classes. You will need to
    # construct targets while building your dataset. Some datasets (such as ImageFolder) have a
    # targets attribute with the same format.
    targets = train_dataset.targets.tolist()

    train_loader = DataLoader(
        train_dataset, batch_size=batch_size, sampler=PKSampler(targets, p, k), num_workers=args.workers
    )
    test_loader = DataLoader(test_dataset, batch_size=args.eval_batch_size, shuffle=False, num_workers=args.workers)

    if args.test_only:
        # We disable the cudnn benchmarking because it can noticeably affect the accuracy
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True
        evaluate(model, test_loader, device)
        return

    for epoch in range(1, args.epochs + 1):
        print("Training...")
        train_epoch(model, optimizer, criterion, train_loader, device, epoch, args.print_freq)

        print("Evaluating...")
        evaluate(model, test_loader, device)

        print("Saving...")
        save(model, epoch, args.save_dir, "ckpt.pth")


def parse_args():
    import argparse

    parser = argparse.ArgumentParser(description="PyTorch Embedding Learning")

    parser.add_argument("--dataset-dir", default="/tmp/fmnist/", type=str, help="FashionMNIST dataset directory path")
    parser.add_argument(
        "-p", "--labels-per-batch", default=8, type=int, help="Number of unique labels/classes per batch"
    )
    parser.add_argument("-k", "--samples-per-label", default=8, type=int, help="Number of samples per label in a batch")
    parser.add_argument("--eval-batch-size", default=512, type=int, help="batch size for evaluation")
    parser.add_argument("--epochs", default=10, type=int, metavar="N", help="number of total epochs to run")
    parser.add_argument("-j", "--workers", default=4, type=int, metavar="N", help="number of data loading workers")
    parser.add_argument("--lr", default=0.0001, type=float, help="initial learning rate")
    parser.add_argument("--margin", default=0.2, type=float, help="Triplet loss margin")
    parser.add_argument("--print-freq", default=20, type=int, help="print frequency")
    parser.add_argument("--save-dir", default=".", type=str, help="Model save directory")
    parser.add_argument("--resume", default="", type=str, help="path of checkpoint")
    parser.add_argument(
        "--test-only",
        dest="test_only",
        help="Only test the model",
        action="store_true",
    )
    parser.add_argument(
        "--use-deterministic-algorithms", action="store_true", help="Forces the use of deterministic algorithms only."
    )

    return parser.parse_args()


if __name__ == "__main__":
    args = parse_args()
    main(args)


==> supplementary material/code/PASCAL VOC/references/video_classification/presets.py <==
import torch
from torchvision.transforms import transforms
from transforms import ConvertBHWCtoBCHW, ConvertBCHWtoCBHW


class VideoClassificationPresetTrain:
    def __init__(
        self,
        *,
        crop_size,
        resize_size,
        mean=(0.43216, 0.394666, 0.37645),
        std=(0.22803, 0.22145, 0.216989),
        hflip_prob=0.5,
    ):
        trans = [
            ConvertBHWCtoBCHW(),
            transforms.ConvertImageDtype(torch.float32),
            transforms.Resize(resize_size),
        ]
        if hflip_prob > 0:
            trans.append(transforms.RandomHorizontalFlip(hflip_prob))
        trans.extend([transforms.Normalize(mean=mean, std=std), transforms.RandomCrop(crop_size), ConvertBCHWtoCBHW()])
        self.transforms = transforms.Compose(trans)

    def __call__(self, x):
        return self.transforms(x)


class VideoClassificationPresetEval:
    def __init__(self, *, crop_size, resize_size, mean=(0.43216, 0.394666, 0.37645), std=(0.22803, 0.22145, 0.216989)):
        self.transforms = transforms.Compose(
            [
                ConvertBHWCtoBCHW(),
                transforms.ConvertImageDtype(torch.float32),
                transforms.Resize(resize_size),
                transforms.Normalize(mean=mean, std=std),
                transforms.CenterCrop(crop_size),
                ConvertBCHWtoCBHW(),
            ]
        )

    def __call__(self, x):
        return self.transforms(x)


==> supplementary material/code/PASCAL VOC/references/video_classification/train.py <==
import datetime
import os
import time
import warnings

import presets
import torch
import torch.utils.data
import torchvision
import torchvision.datasets.video_utils
import utils
from torch import nn
from torch.utils.data.dataloader import default_collate
from torchvision.datasets.samplers import DistributedSampler, UniformClipSampler, RandomClipSampler


def train_one_epoch(model, criterion, optimizer, lr_scheduler, data_loader, device, epoch, print_freq, scaler=None):
    model.train()
    metric_logger = utils.MetricLogger(delimiter="  ")
    metric_logger.add_meter("lr", utils.SmoothedValue(window_size=1, fmt="{value}"))
    metric_logger.add_meter("clips/s", utils.SmoothedValue(window_size=10, fmt="{value:.3f}"))

    header = f"Epoch: [{epoch}]"
    for video, target in metric_logger.log_every(data_loader, print_freq, header):
        start_time = time.time()
        video, target = video.to(device), target.to(device)
        with torch.cuda.amp.autocast(enabled=scaler is not None):
            output = model(video)
            loss = criterion(output, target)

        optimizer.zero_grad()

        if scaler is not None:
            scaler.scale(loss).backward()
            scaler.step(optimizer)
            scaler.update()
        else:
            loss.backward()
            optimizer.step()

        acc1, acc5 = utils.accuracy(output, target, topk=(1, 5))
        batch_size = video.shape[0]
        metric_logger.update(loss=loss.item(), lr=optimizer.param_groups[0]["lr"])
        metric_logger.meters["acc1"].update(acc1.item(), n=batch_size)
        metric_logger.meters["acc5"].update(acc5.item(), n=batch_size)
        metric_logger.meters["clips/s"].update(batch_size / (time.time() - start_time))
        lr_scheduler.step()


def evaluate(model, criterion, data_loader, device):
    model.eval()
    metric_logger = utils.MetricLogger(delimiter="  ")
    header = "Test:"
    num_processed_samples = 0
    with torch.inference_mode():
        for video, target in metric_logger.log_every(data_loader, 100, header):
            video = video.to(device, non_blocking=True)
            target = target.to(device, non_blocking=True)
            output = model(video)
            loss = criterion(output, target)

            acc1, acc5 = utils.accuracy(output, target, topk=(1, 5))
            # FIXME need to take into account that the datasets
            # could have been padded in distributed setup
            batch_size = video.shape[0]
            metric_logger.update(loss=loss.item())
            metric_logger.meters["acc1"].update(acc1.item(), n=batch_size)
            metric_logger.meters["acc5"].update(acc5.item(), n=batch_size)
            num_processed_samples += batch_size
    # gather the stats from all processes
    num_processed_samples = utils.reduce_across_processes(num_processed_samples)
    if isinstance(data_loader.sampler, DistributedSampler):
        # Get the len of UniformClipSampler inside DistributedSampler
        num_data_from_sampler = len(data_loader.sampler.dataset)
    else:
        num_data_from_sampler = len(data_loader.sampler)

    if (
        hasattr(data_loader.dataset, "__len__")
        and num_data_from_sampler != num_processed_samples
        and torch.distributed.get_rank() == 0
    ):
        # See FIXME above
        warnings.warn(
            f"It looks like the sampler has {num_data_from_sampler} samples, but {num_processed_samples} "
            "samples were used for the validation, which might bias the results. "
            "Try adjusting the batch size and / or the world size. "
            "Setting the world size to 1 is always a safe bet."
        )

    metric_logger.synchronize_between_processes()

    print(
        " * Clip Acc@1 {top1.global_avg:.3f} Clip Acc@5 {top5.global_avg:.3f}".format(
            top1=metric_logger.acc1, top5=metric_logger.acc5
        )
    )
    return metric_logger.acc1.global_avg


def _get_cache_path(filepath):
    import hashlib

    h = hashlib.sha1(filepath.encode()).hexdigest()
    cache_path = os.path.join("~", ".torch", "vision", "datasets", "kinetics", h[:10] + ".pt")
    cache_path = os.path.expanduser(cache_path)
    return cache_path


def collate_fn(batch):
    # remove audio from the batch
    batch = [(d[0], d[2]) for d in batch]
    return default_collate(batch)


def main(args):
    if args.output_dir:
        utils.mkdir(args.output_dir)

    utils.init_distributed_mode(args)
    print(args)

    device = torch.device(args.device)

    if args.use_deterministic_algorithms:
        torch.backends.cudnn.benchmark = False
        torch.use_deterministic_algorithms(True)
    else:
        torch.backends.cudnn.benchmark = True

    # Data loading code
    print("Loading data")
    traindir = os.path.join(args.data_path, args.train_dir)
    valdir = os.path.join(args.data_path, args.val_dir)

    print("Loading training data")
    st = time.time()
    cache_path = _get_cache_path(traindir)
    transform_train = presets.VideoClassificationPresetTrain(crop_size=(112, 112), resize_size=(128, 171))

    if args.cache_dataset and os.path.exists(cache_path):
        print(f"Loading dataset_train from {cache_path}")
        dataset, _ = torch.load(cache_path)
        dataset.transform = transform_train
    else:
        if args.distributed:
            print("It is recommended to pre-compute the dataset cache on a single-gpu first, as it will be faster")
        dataset = torchvision.datasets.Kinetics400(
            traindir,
            frames_per_clip=args.clip_len,
            step_between_clips=1,
            transform=transform_train,
            frame_rate=15,
            extensions=(
                "avi",
                "mp4",
            ),
        )
        if args.cache_dataset:
            print(f"Saving dataset_train to {cache_path}")
            utils.mkdir(os.path.dirname(cache_path))
            utils.save_on_master((dataset, traindir), cache_path)

    print("Took", time.time() - st)

    print("Loading validation data")
    cache_path = _get_cache_path(valdir)

    if args.weights and args.test_only:
        weights = torchvision.models.get_weight(args.weights)
        transform_test = weights.transforms()
    else:
        transform_test = presets.VideoClassificationPresetEval(crop_size=(112, 112), resize_size=(128, 171))

    if args.cache_dataset and os.path.exists(cache_path):
        print(f"Loading dataset_test from {cache_path}")
        dataset_test, _ = torch.load(cache_path)
        dataset_test.transform = transform_test
    else:
        if args.distributed:
            print("It is recommended to pre-compute the dataset cache on a single-gpu first, as it will be faster")
        dataset_test = torchvision.datasets.Kinetics400(
            valdir,
            frames_per_clip=args.clip_len,
            step_between_clips=1,
            transform=transform_test,
            frame_rate=15,
            extensions=(
                "avi",
                "mp4",
            ),
        )
        if args.cache_dataset:
            print(f"Saving dataset_test to {cache_path}")
            utils.mkdir(os.path.dirname(cache_path))
            utils.save_on_master((dataset_test, valdir), cache_path)

    print("Creating data loaders")
    train_sampler = RandomClipSampler(dataset.video_clips, args.clips_per_video)
    test_sampler = UniformClipSampler(dataset_test.video_clips, args.clips_per_video)
    if args.distributed:
        train_sampler = DistributedSampler(train_sampler)
        test_sampler = DistributedSampler(test_sampler, shuffle=False)

    data_loader = torch.utils.data.DataLoader(
        dataset,
        batch_size=args.batch_size,
        sampler=train_sampler,
        num_workers=args.workers,
        pin_memory=True,
        collate_fn=collate_fn,
    )

    data_loader_test = torch.utils.data.DataLoader(
        dataset_test,
        batch_size=args.batch_size,
        sampler=test_sampler,
        num_workers=args.workers,
        pin_memory=True,
        collate_fn=collate_fn,
    )

    print("Creating model")
    model = torchvision.models.video.__dict__[args.model](weights=args.weights)
    model.to(device)
    if args.distributed and args.sync_bn:
        model = torch.nn.SyncBatchNorm.convert_sync_batchnorm(model)

    criterion = nn.CrossEntropyLoss()

    lr = args.lr * args.world_size
    optimizer = torch.optim.SGD(model.parameters(), lr=lr, momentum=args.momentum, weight_decay=args.weight_decay)
    scaler = torch.cuda.amp.GradScaler() if args.amp else None

    # convert scheduler to be per iteration, not per epoch, for warmup that lasts
    # between different epochs
    iters_per_epoch = len(data_loader)
    lr_milestones = [iters_per_epoch * (m - args.lr_warmup_epochs) for m in args.lr_milestones]
    main_lr_scheduler = torch.optim.lr_scheduler.MultiStepLR(optimizer, milestones=lr_milestones, gamma=args.lr_gamma)

    if args.lr_warmup_epochs > 0:
        warmup_iters = iters_per_epoch * args.lr_warmup_epochs
        args.lr_warmup_method = args.lr_warmup_method.lower()
        if args.lr_warmup_method == "linear":
            warmup_lr_scheduler = torch.optim.lr_scheduler.LinearLR(
                optimizer, start_factor=args.lr_warmup_decay, total_iters=warmup_iters
            )
        elif args.lr_warmup_method == "constant":
            warmup_lr_scheduler = torch.optim.lr_scheduler.ConstantLR(
                optimizer, factor=args.lr_warmup_decay, total_iters=warmup_iters
            )
        else:
            raise RuntimeError(
                f"Invalid warmup lr method '{args.lr_warmup_method}'. Only linear and constant are supported."
            )

        lr_scheduler = torch.optim.lr_scheduler.SequentialLR(
            optimizer, schedulers=[warmup_lr_scheduler, main_lr_scheduler], milestones=[warmup_iters]
        )
    else:
        lr_scheduler = main_lr_scheduler

    model_without_ddp = model
    if args.distributed:
        model = torch.nn.parallel.DistributedDataParallel(model, device_ids=[args.gpu])
        model_without_ddp = model.module

    if args.resume:
        checkpoint = torch.load(args.resume, map_location="cpu")
        model_without_ddp.load_state_dict(checkpoint["model"])
        optimizer.load_state_dict(checkpoint["optimizer"])
        lr_scheduler.load_state_dict(checkpoint["lr_scheduler"])
        args.start_epoch = checkpoint["epoch"] + 1
        if args.amp:
            scaler.load_state_dict(checkpoint["scaler"])

    if args.test_only:
        # We disable the cudnn benchmarking because it can noticeably affect the accuracy
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True
        evaluate(model, criterion, data_loader_test, device=device)
        return

    print("Start training")
    start_time = time.time()
    for epoch in range(args.start_epoch, args.epochs):
        if args.distributed:
            train_sampler.set_epoch(epoch)
        train_one_epoch(model, criterion, optimizer, lr_scheduler, data_loader, device, epoch, args.print_freq, scaler)
        evaluate(model, criterion, data_loader_test, device=device)
        if args.output_dir:
            checkpoint = {
                "model": model_without_ddp.state_dict(),
                "optimizer": optimizer.state_dict(),
                "lr_scheduler": lr_scheduler.state_dict(),
                "epoch": epoch,
                "args": args,
            }
            if args.amp:
                checkpoint["scaler"] = scaler.state_dict()
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, f"model_{epoch}.pth"))
            utils.save_on_master(checkpoint, os.path.join(args.output_dir, "checkpoint.pth"))

    total_time = time.time() - start_time
    total_time_str = str(datetime.timedelta(seconds=int(total_time)))
    print(f"Training time {total_time_str}")


def parse_args():
    import argparse

    parser = argparse.ArgumentParser(description="PyTorch Video Classification Training")

    parser.add_argument("--data-path", default="/datasets01_101/kinetics/070618/", type=str, help="dataset path")
    parser.add_argument("--train-dir", default="train_avi-480p", type=str, help="name of train dir")
    parser.add_argument("--val-dir", default="val_avi-480p", type=str, help="name of val dir")
    parser.add_argument("--model", default="r2plus1d_18", type=str, help="model name")
    parser.add_argument("--device", default="cuda", type=str, help="device (Use cuda or cpu Default: cuda)")
    parser.add_argument("--clip-len", default=16, type=int, metavar="N", help="number of frames per clip")
    parser.add_argument(
        "--clips-per-video", default=5, type=int, metavar="N", help="maximum number of clips per video to consider"
    )
    parser.add_argument(
        "-b", "--batch-size", default=24, type=int, help="images per gpu, the total batch size is $NGPU x batch_size"
    )
    parser.add_argument("--epochs", default=45, type=int, metavar="N", help="number of total epochs to run")
    parser.add_argument(
        "-j", "--workers", default=10, type=int, metavar="N", help="number of data loading workers (default: 10)"
    )
    parser.add_argument("--lr", default=0.01, type=float, help="initial learning rate")
    parser.add_argument("--momentum", default=0.9, type=float, metavar="M", help="momentum")
    parser.add_argument(
        "--wd",
        "--weight-decay",
        default=1e-4,
        type=float,
        metavar="W",
        help="weight decay (default: 1e-4)",
        dest="weight_decay",
    )
    parser.add_argument("--lr-milestones", nargs="+", default=[20, 30, 40], type=int, help="decrease lr on milestones")
    parser.add_argument("--lr-gamma", default=0.1, type=float, help="decrease lr by a factor of lr-gamma")
    parser.add_argument("--lr-warmup-epochs", default=10, type=int, help="the number of epochs to warmup (default: 10)")
    parser.add_argument("--lr-warmup-method", default="linear", type=str, help="the warmup method (default: linear)")
    parser.add_argument("--lr-warmup-decay", default=0.001, type=float, help="the decay for lr")
    parser.add_argument("--print-freq", default=10, type=int, help="print frequency")
    parser.add_argument("--output-dir", default=".", type=str, help="path to save outputs")
    parser.add_argument("--resume", default="", type=str, help="path of checkpoint")
    parser.add_argument("--start-epoch", default=0, type=int, metavar="N", help="start epoch")
    parser.add_argument(
        "--cache-dataset",
        dest="cache_dataset",
        help="Cache the datasets for quicker initialization. It also serializes the transforms",
        action="store_true",
    )
    parser.add_argument(
        "--sync-bn",
        dest="sync_bn",
        help="Use sync batch norm",
        action="store_true",
    )
    parser.add_argument(
        "--test-only",
        dest="test_only",
        help="Only test the model",
        action="store_true",
    )
    parser.add_argument(
        "--use-deterministic-algorithms", action="store_true", help="Forces the use of deterministic algorithms only."
    )

    # distributed training parameters
    parser.add_argument("--world-size", default=1, type=int, help="number of distributed processes")
    parser.add_argument("--dist-url", default="env://", type=str, help="url used to set up distributed training")

    parser.add_argument("--weights", default=None, type=str, help="the weights enum name to load")

    # Mixed precision training parameters
    parser.add_argument("--amp", action="store_true", help="Use torch.cuda.amp for mixed precision training")

    args = parser.parse_args()

    return args


if __name__ == "__main__":
    args = parse_args()
    main(args)


==> supplementary material/code/PASCAL VOC/references/video_classification/transforms.py <==
import torch
import torch.nn as nn


class ConvertBHWCtoBCHW(nn.Module):
    """Convert tensor from (B, H, W, C) to (B, C, H, W)"""

    def forward(self, vid: torch.Tensor) -> torch.Tensor:
        return vid.permute(0, 3, 1, 2)


class ConvertBCHWtoCBHW(nn.Module):
    """Convert tensor from (B, C, H, W) to (C, B, H, W)"""

    def forward(self, vid: torch.Tensor) -> torch.Tensor:
        return vid.permute(1, 0, 2, 3)


==> supplementary material/code/PASCAL VOC/references/video_classification/utils.py <==
import datetime
import errno
import os
import time
from collections import defaultdict, deque

import torch
import torch.distributed as dist


class SmoothedValue:
    """Track a series of values and provide access to smoothed values over a
    window or the global series average.
    """

    def __init__(self, window_size=20, fmt=None):
        if fmt is None:
            fmt = "{median:.4f} ({global_avg:.4f})"
        self.deque = deque(maxlen=window_size)
        self.total = 0.0
        self.count = 0
        self.fmt = fmt

    def update(self, value, n=1):
        self.deque.append(value)
        self.count += n
        self.total += value * n

    def synchronize_between_processes(self):
        """
        Warning: does not synchronize the deque!
        """
        t = reduce_across_processes([self.count, self.total])
        t = t.tolist()
        self.count = int(t[0])
        self.total = t[1]

    @property
    def median(self):
        d = torch.tensor(list(self.deque))
        return d.median().item()

    @property
    def avg(self):
        d = torch.tensor(list(self.deque), dtype=torch.float32)
        return d.mean().item()

    @property
    def global_avg(self):
        return self.total / self.count

    @property
    def max(self):
        return max(self.deque)

    @property
    def value(self):
        return self.deque[-1]

    def __str__(self):
        return self.fmt.format(
            median=self.median, avg=self.avg, global_avg=self.global_avg, max=self.max, value=self.value
        )


class MetricLogger:
    def __init__(self, delimiter="\t"):
        self.meters = defaultdict(SmoothedValue)
        self.delimiter = delimiter

    def update(self, **kwargs):
        for k, v in kwargs.items():
            if isinstance(v, torch.Tensor):
                v = v.item()
            if not isinstance(v, (float, int)):
                raise TypeError(
                    f"This method expects the value of the input arguments to be of type float or int, instead  got {type(v)}"
                )
            self.meters[k].update(v)

    def __getattr__(self, attr):
        if attr in self.meters:
            return self.meters[attr]
        if attr in self.__dict__:
            return self.__dict__[attr]
        raise AttributeError(f"'{type(self).__name__}' object has no attribute '{attr}'")

    def __str__(self):
        loss_str = []
        for name, meter in self.meters.items():
            loss_str.append(f"{name}: {str(meter)}")
        return self.delimiter.join(loss_str)

    def synchronize_between_processes(self):
        for meter in self.meters.values():
            meter.synchronize_between_processes()

    def add_meter(self, name, meter):
        self.meters[name] = meter

    def log_every(self, iterable, print_freq, header=None):
        i = 0
        if not header:
            header = ""
        start_time = time.time()
        end = time.time()
        iter_time = SmoothedValue(fmt="{avg:.4f}")
        data_time = SmoothedValue(fmt="{avg:.4f}")
        space_fmt = ":" + str(len(str(len(iterable)))) + "d"
        if torch.cuda.is_available():
            log_msg = self.delimiter.join(
                [
                    header,
                    "[{0" + space_fmt + "}/{1}]",
                    "eta: {eta}",
                    "{meters}",
                    "time: {time}",
                    "data: {data}",
                    "max mem: {memory:.0f}",
                ]
            )
        else:
            log_msg = self.delimiter.join(
                [header, "[{0" + space_fmt + "}/{1}]", "eta: {eta}", "{meters}", "time: {time}", "data: {data}"]
            )
        MB = 1024.0 * 1024.0
        for obj in iterable:
            data_time.update(time.time() - end)
            yield obj
            iter_time.update(time.time() - end)
            if i % print_freq == 0:
                eta_seconds = iter_time.global_avg * (len(iterable) - i)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
                if torch.cuda.is_available():
                    print(
                        log_msg.format(
                            i,
                            len(iterable),
                            eta=eta_string,
                            meters=str(self),
                            time=str(iter_time),
                            data=str(data_time),
                            memory=torch.cuda.max_memory_allocated() / MB,
                        )
                    )
                else:
                    print(
                        log_msg.format(
                            i, len(iterable), eta=eta_string, meters=str(self), time=str(iter_time), data=str(data_time)
                        )
                    )
            i += 1
            end = time.time()
        total_time = time.time() - start_time
        total_time_str = str(datetime.timedelta(seconds=int(total_time)))
        print(f"{header} Total time: {total_time_str}")


def accuracy(output, target, topk=(1,)):
    """Computes the accuracy over the k top predictions for the specified values of k"""
    with torch.inference_mode():
        maxk = max(topk)
        batch_size = target.size(0)

        _, pred = output.topk(maxk, 1, True, True)
        pred = pred.t()
        correct = pred.eq(target[None])

        res = []
        for k in topk:
            correct_k = correct[:k].flatten().sum(dtype=torch.float32)
            res.append(correct_k * (100.0 / batch_size))
        return res


def mkdir(path):
    try:
        os.makedirs(path)
    except OSError as e:
        if e.errno != errno.EEXIST:
            raise


def setup_for_distributed(is_master):
    """
    This function disables printing when not in master process
    """
    import builtins as __builtin__

    builtin_print = __builtin__.print

    def print(*args, **kwargs):
        force = kwargs.pop("force", False)
        if is_master or force:
            builtin_print(*args, **kwargs)

    __builtin__.print = print


def is_dist_avail_and_initialized():
    if not dist.is_available():
        return False
    if not dist.is_initialized():
        return False
    return True


def get_world_size():
    if not is_dist_avail_and_initialized():
        return 1
    return dist.get_world_size()


def get_rank():
    if not is_dist_avail_and_initialized():
        return 0
    return dist.get_rank()


def is_main_process():
    return get_rank() == 0


def save_on_master(*args, **kwargs):
    if is_main_process():
        torch.save(*args, **kwargs)


def init_distributed_mode(args):
    if "RANK" in os.environ and "WORLD_SIZE" in os.environ:
        args.rank = int(os.environ["RANK"])
        args.world_size = int(os.environ["WORLD_SIZE"])
        args.gpu = int(os.environ["LOCAL_RANK"])
    elif "SLURM_PROCID" in os.environ:
        args.rank = int(os.environ["SLURM_PROCID"])
        args.gpu = args.rank % torch.cuda.device_count()
    elif hasattr(args, "rank"):
        pass
    else:
        print("Not using distributed mode")
        args.distributed = False
        return

    args.distributed = True

    torch.cuda.set_device(args.gpu)
    args.dist_backend = "nccl"
    print(f"| distributed init (rank {args.rank}): {args.dist_url}", flush=True)
    torch.distributed.init_process_group(
        backend=args.dist_backend, init_method=args.dist_url, world_size=args.world_size, rank=args.rank
    )
    torch.distributed.barrier()
    setup_for_distributed(args.rank == 0)


def reduce_across_processes(val):
    if not is_dist_avail_and_initialized():
        # nothing to sync, but we still convert to tensor for consistency with the distributed case.
        return torch.tensor(val)

    t = torch.tensor(val, device="cuda")
    dist.barrier()
    dist.all_reduce(t)
    return t


==> supplementary material/code/PASCAL VOC/sgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gres=gpu:1          # Request 2 GPU "generic resources”.
#SBATCH --tasks-per-node=1   # Request 1 process per GPU. You will get 1 CPU per process by default. Request more CPUs with the "cpus-per-task" parameter to enable multiple data-loader workers to load data in parallel.
#SBATCH --cpus-per-task=4
#SBATCH --mem=32G      
#SBATCH --time=0-3:00
#SBATCH --output=sgd-%A-%a.out

cd $project/soat/voc
cp $SCRATCH/VOCtrainval_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtest_06-Nov-2007.tar $SLURM_TMPDIR
cp $SCRATCH/VOCtrainval_11-May-2012.tar $SLURM_TMPDIR

tar -xf $SLURM_TMPDIR/VOCtrainval_06-Nov-2007.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtrainval_11-May-2012.tar -C $SLURM_TMPDIR
tar -xf $SLURM_TMPDIR/VOCtest_06-Nov-2007.tar -C $SLURM_TMPDIR

module load python
virtualenv --no-download $SLURM_TMPDIR/env
source $SLURM_TMPDIR/env/bin/activate
pip install torchvision pycocotools --no-index
 
export OMP_NUM_THREADS=4 

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim sgd --seed 42

==> supplementary material/code/WikiText-103/main.py <==
import argparse
import json
import datetime
import math
import os
import random
from itertools import chain
from pathlib import Path
import subprocess
import numpy as np
import time

import datasets
import torch
import torch.utils.data.distributed
import torch.backends.cudnn as cudnn
from datasets import load_dataset
from torch.utils.data import DataLoader
from tqdm.auto import tqdm

from torch.optim import AdamW
from optimizers.ActiveAdam import ActiveAdam
from optimizers.ActiveRAdam import ActiveRAdam
from optimizers.ActiveBelief import ActiveBelief
from optimizers.AdaBelief import AdaBelief
from optimizers.RAdam import RAdam
from optimizers.ActiveSGD import ActiveSGD
from optimizers.SGD import SGD
from transformers import GPT2Config, GPT2TokenizerFast
import transformers
from transformers import (
    CONFIG_MAPPING,
    MODEL_MAPPING,
    AutoConfig,
    AutoModelForCausalLM,
    AutoTokenizer,
    SchedulerType,
    default_data_collator,
    get_scheduler,
)

MODEL_CONFIG_CLASSES = list(MODEL_MAPPING.keys())
MODEL_TYPES = tuple(conf.model_type for conf in MODEL_CONFIG_CLASSES)
print('Imports successful!!!')

def parse_args():
    parser = argparse.ArgumentParser(description="Finetune a transformers model on a causal language modeling task")
    parser.add_argument(
        "--dataset_name",
        type=str,
        default='wikitext',
        help="The name of the dataset to use (via the datasets library).",
    )
    parser.add_argument(
        "--dataset_config_name",
        type=str,
        default="wikitext-103-raw-v1",
        help="The configuration name of the dataset to use (via the datasets library).",
    )
    parser.add_argument(
        "--train_file", type=str, default=None, help="A csv or a json file containing the training data."
    )
    parser.add_argument(
        "--validation_file", type=str, default=None, help="A csv or a json file containing the validation data."
    )
    parser.add_argument(
        "--validation_split_percentage",
        default=5,
        help="The percentage of the train set used as validation set in case there's no validation split",
    )
    parser.add_argument(
        "--model_name_or_path",
        default='gpt2',
        type=str,
        help="Path to pretrained model or model identifier from huggingface.co/models.",
        # required=True,
    )
    parser.add_argument(
        "--config_name",
        type=str,
        default=None,
        help="Pretrained config name or path if not the same as model_name",
    )
    parser.add_argument('--tol_minutes', default=35, type=int,
                    help='Minutes below which the job will be cancelled and another submitted')
    parser.add_argument(
        "--tokenizer_name",
        type=str,
        default=None,
        help="Pretrained tokenizer name or path if not the same as model_name",
    )
    parser.add_argument(
        "--optim",
        type=str,
        default='adamw',
        help="optimizer",
    )
    parser.add_argument(
        "--use_slow_tokenizer",
        action="store_true",
        help="If passed, will use a slow tokenizer (not backed by the 🤗 Tokenizers library).",
    )
    parser.add_argument(
        "--per_device_train_batch_size",
        type=int,
        default=128,
        help="Batch size (per device) for the training dataloader.",
    )
    parser.add_argument(
        "--per_device_eval_batch_size",
        type=int,
        default=128,
        help="Batch size (per device) for the evaluation dataloader.",
    )
    parser.add_argument(
        "--lr",
        type=int,
        default=0,
        help="Initial learning rate (after the potential warmup period) to use.",
    )
    parser.add_argument("--weight_decay", type=float, default=0.0, help="Weight decay to use.")
    parser.add_argument("--num_train_epochs", type=int, default=200, help="Total number of training epochs to perform.")
    parser.add_argument(
        "--max_train_steps",
        type=int,
        default=None,
        help="Total number of training steps to perform. If provided, overrides num_train_epochs.",
    )
    parser.add_argument(
        "--gradient_accumulation_steps",
        type=int,
        default=1,
        help="Number of updates steps to accumulate before performing a backward/update pass.",
    )
    parser.add_argument(
        "--lr_scheduler_type",
        type=SchedulerType,
        default="constant",
        help="The scheduler type to use.",
        choices=["linear", "cosine", "cosine_with_restarts", "polynomial", "constant", "constant_with_warmup"],
    )
    parser.add_argument(
        "--num_warmup_steps", type=int, default=0, help="Number of steps for the warmup in the lr scheduler."
    )
    parser.add_argument("--output_dir", type=str, default=None, help="Where to store the final model.")
    parser.add_argument("--seed", type=int, default=42, help="A seed for reproducible training.")
    parser.add_argument(
        "--model_type",
        type=str,
        default=None,
        help="Model type to use if training from scratch.",
        choices=MODEL_TYPES,
    )
    parser.add_argument(
        "--block_size",
        type=int,
        default=None,
        help="Optional input sequence length after tokenization. The training dataset will be truncated in block of this size for training. Default to the model max input length for single sentence inputs (take into account special tokens).",
    )
    parser.add_argument(
        "--preprocessing_num_workers",
        type=int,
        default=1,
        help="The number of processes to use for the preprocessing.",
    )
    parser.add_argument(
        "--overwrite_cache", type=bool, default=False, help="Overwrite the cached training and evaluation sets"
    )
    parser.add_argument(
        "--no_keep_linebreaks", action="store_true", help="Do not keep line breaks when using TXT files."
    )
    parser.add_argument("--push_to_hub", action="store_true", help="Whether or not to push the model to the Hub.")
    parser.add_argument(
        "--hub_model_id", type=str, help="The name of the repository to keep in sync with the local `output_dir`."
    )
    parser.add_argument("--hub_token", type=str, help="The token to use to push to the Model Hub.")
    parser.add_argument(
        "--checkpointing_steps",
        type=str,
        default=None,
        help="Whether the various states should be saved at the end of every n steps, or 'epoch' for each epoch.",
    )
    parser.add_argument(
        "--resume_from_checkpoint",
        type=str,
        default=None,
        help="If the training should continue from a checkpoint folder.",
    )
    parser.add_argument(
        "--with_tracking",
        action="store_true",
        help="Whether to load in all available experiment trackers from the environment and use them for logging.",
    )
    args = parser.parse_args()

    # Sanity checks
    if args.dataset_name is None and args.train_file is None and args.validation_file is None:
        raise ValueError("Need either a dataset name or a training/validation file.")
    else:
        if args.train_file is not None:
            extension = args.train_file.split(".")[-1]
            assert extension in ["csv", "json", "txt"], "`train_file` should be a csv, json or txt file."
        if args.validation_file is not None:
            extension = args.validation_file.split(".")[-1]
            assert extension in ["csv", "json", "txt"], "`validation_file` should be a csv, json or txt file."

    if args.push_to_hub:
        assert args.output_dir is not None, "Need an `output_dir` to create a repo when `--push_to_hub` is passed."

    return args

def main():
    args = parse_args()
 
    tmp = Path(os.environ.get('SLURM_TMPDIR'))
    projectddp = Path(os.environ.get('project'))/'soat'/'wiki103'
    
    pathLog = projectddp/'logs'
    checkpointDir = projectddp/'checkpoints'
    scratch = Path(os.environ.get('SCRATCH'))

    cacheDir = tmp/'cache'

    np.random.seed(args.seed)
    random.seed(args.seed)
    torch.manual_seed(args.seed)
    cudnn.deterministic = True
    cudnn.benchmark = True

    ngpus_per_node = torch.cuda.device_count()
    torch.distributed.init_process_group(backend='nccl',
                                     init_method='env://',
                                     timeout=datetime.timedelta(0, 1800))
    rank = int(os.environ['LOCAL_RANK'])
    torch.cuda.set_device(rank)
    print(f'rank is: {rank}')
    args.per_device_eval_batch_size = args.per_device_train_batch_size
    # if rank==0:
    #     datasets.utils.logging.set_verbosity_warning()
    #     transformers.utils.logging.set_verbosity_info()
    # else:
    #     datasets.utils.logging.set_verbosity_error()
    #     transformers.utils.logging.set_verbosity_error()
    datasets.utils.logging.set_verbosity_error()
    transformers.utils.logging.set_verbosity_error()
    # Get the datasets: you can either provide your own CSV/JSON/TXT training and evaluation files (see below)
    # or just provide the name of one of the public datasets available on the hub at https://huggingface.co/datasets/
    # (the dataset will be downloaded automatically from the datasets Hub).
    #
    # For CSV/JSON files, this script will use the column called 'text' or the first column if no column called
    # 'text' is found. You can easily tweak this behavior (see below).
    #
    # In distributed training, the load_dataset function guarantee that only one local process can concurrently
    # download the dataset.
    # raw_datasets = load_dataset('wikitext', 'wikitext-103-raw-v1', cache_dir=cacheDir/'raw_datasets')
    # print('data loaded successfully!!!')
    # Load pretrained model and tokenizer
    #
    # In distributed training, the .from_pretrained methods guarantee that only one local process can concurrently
    # download model & vocab.
 
    tokenizer = GPT2TokenizerFast.from_pretrained(projectddp/'token_custom')
    vocab_size = tokenizer.vocab_size
    block_size = 200
    config = GPT2Config(
            vocab_size=vocab_size+1,
            n_positions=block_size,
            n_layer=2,
            n_embd = block_size,
            n_head= 2,
            n_ctx=block_size,
            bos_token_id=0,
            eos_token_id=0,
            )

    model = AutoModelForCausalLM.from_config(config)

    # model.resize_token_embeddings(len(tokenizer))

    model = model.cuda(rank)
    model = torch.nn.parallel.DistributedDataParallel(model,
                                                  device_ids=[rank],
                                                  output_device=rank) 
    print(f'model device: {model.device}')
    
    print('model created successfully!!!')
    # Preprocessing the datasets.
    # First we tokenize all the texts.
    # column_names = raw_datasets["train"].column_names
    # text_column_name = "text" if "text" in column_names else column_names[0]

    # def tokenize_function(examples):
    #     return tokenizer(examples[text_column_name])


    # tokenized_datasets = raw_datasets.map(
    #     tokenize_function,
    #     batched=True,
    #     num_proc=4,
    #     remove_columns=column_names,
    #     desc="Running tokenizer on dataset",
    #     # cache_dir=cacheDir/'processed_data',
    # )
    # print('data tokenized successfully!!!')
    # torch.distributed.barrier()

    # Main data processing function that will concatenate all texts from our dataset and generate chunks of block_size.
    # def group_texts(examples):
    #     # Concatenate all texts.
    #     concatenated_examples = {k: list(chain(*examples[k])) for k in examples.keys()}
    #     total_length = len(concatenated_examples[list(examples.keys())[0]])
    #     # We drop the small remainder, we could add padding if the model supported it instead of this drop, you can
    #     # customize this part to your needs.
    #     if total_length >= block_size:
    #         total_length = (total_length // block_size) * block_size
    #     # Split by chunks of max_len.
    #     result = {
    #         k: [t[i : i + block_size] for i in range(0, total_length, block_size)]
    #         for k, t in concatenated_examples.items()
    #     }
    #     result["labels"] = result["input_ids"].copy()
    #     return result

    # Note that with `batched=True`, this map processes 1,000 texts together, so group_texts throws away a remainder
    # for each of those groups of 1,000 texts. You can adjust that batch_size here but a higher value might be slower
    # to preprocess.
    #
    # To speed up this part, we use multiprocessing. See the documentation of the map method for more information:
    # https://huggingface.co/docs/datasets/package_reference/main_classes.html#datasets.Dataset.map

    # lm_datasets = tokenized_datasets.map(
    #     group_texts,
    #     batched=True,
    #     num_proc=4,
    #     desc=f"Grouping texts in chunks of {block_size}",
    # )
    # print('dataset tokenized successfully!!!')
    # torch.distributed.barrier()
    lm_datasets = datasets.load_from_disk(cacheDir/'tokenized_dataset', 
                                        keep_in_memory=True,
                                        )
    
    train_dataset = lm_datasets["train"]
    eval_dataset = lm_datasets["validation"]
    test_dataset = lm_datasets["test"]
 
    train_sampler = torch.utils.data.distributed.DistributedSampler(train_dataset, seed=args.seed)
    # DataLoaders creation:
    def seed_worker(worker_id):
        worker_seed = torch.initial_seed() % 2**32
        np.random.seed(worker_seed)
        random.seed(worker_seed)

    g = torch.Generator()
    g.manual_seed(0)
    train_loader = DataLoader(train_dataset, batch_size=args.per_device_train_batch_size, shuffle=(train_sampler is None),
                            collate_fn=default_data_collator,
                            worker_init_fn=seed_worker, generator=g, sampler=train_sampler,
                            # num_workers=4,
                            pin_memory=True)
    val_loader = DataLoader(eval_dataset, batch_size=args.per_device_train_batch_size, shuffle=False,
                            collate_fn=default_data_collator,
                            pin_memory=True)
    test_loader = DataLoader(test_dataset, batch_size=args.per_device_train_batch_size, shuffle=False,
                            collate_fn=default_data_collator,
                            pin_memory=True)
    stepSize = len(train_loader)

    # Optimizer
    # Split weights in two groups, one with weight decay and the other not.
    no_decay = ["bias", "LayerNorm.weight"]
    optimizer_grouped_parameters = [
        {
            "params": [p for n, p in model.named_parameters() if not any(nd in n for nd in no_decay)],
            "weight_decay": args.weight_decay,
        },
        {
            "params": [p for n, p in model.named_parameters() if any(nd in n for nd in no_decay)],
            "weight_decay": 0.0,
        },
    ]
    total_batch_size = args.per_device_train_batch_size * ngpus_per_node * args.gradient_accumulation_steps

    #### indexing lr
    lrs = [
        5e-1,
        1e-1,
        5e-2,
        1e-2,
        5e-3,
        1e-3,
        5e-4,
        1e-4,
        5e-5,
        1e-5,
        5e-6,
        1e-6,
        5e-7,
        1e-7,
        5e-8,
        1e-8,
    ]
    lridx = args.lr
    args.lr = lrs[lridx]

    args.optim = args.optim.lower()
    fName = f'{args.optim}_{args.lr}_{args.weight_decay}_{args.lr_scheduler_type}_{total_batch_size}_{args.seed}'
    if rank==0:
        print(f'len trainloader: {stepSize}')
        print(fName) 

    if args.optim == 'adamw':
        optimizer = AdamW(optimizer_grouped_parameters, args.lr,)
    elif args.optim == 'sgd':
        optimizer = SGD(optimizer_grouped_parameters, args.lr, momentum=.9,)

    elif args.optim == 'radam':
        optimizer = RAdam(optimizer_grouped_parameters, args.lr,)
    elif args.optim == 'adabelief':
        optimizer = AdaBelief(optimizer_grouped_parameters, args.lr, eps=1e-16) 
    # elif args.optim == 'activeadamcons':
    #     print(f'lrLow={args.lrLow}, lrHigh={args.lrHigh}')
    #     optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
    #                       weight_decay=args.weight_decay, lrLow=args.lrLow, lrHigh=args.lrHigh)
    elif args.optim == 'activesgd':
        optimizer = ActiveSGD(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeadam':
        optimizer = ActiveAdam(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeadamagg':
        optimizer = ActiveAdam(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.5, lrHigh=2.)
    elif args.optim == 'activeradam':
        optimizer = ActiveRAdam(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activebelief':
        optimizer = ActiveBelief(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1, eps=1e-16)
    else:
        print('optim not implemented')
 
    if rank==0:
        print(optimizer)

    # Scheduler and math around the number of training steps.
    num_update_steps_per_epoch = math.ceil(len(train_loader) / args.gradient_accumulation_steps)
    if args.max_train_steps is None:
        args.max_train_steps = args.num_train_epochs * num_update_steps_per_epoch
    else:
        args.num_train_epochs = math.ceil(args.max_train_steps / num_update_steps_per_epoch)

    lr_scheduler = get_scheduler(
        name=args.lr_scheduler_type,
        optimizer=optimizer,
        num_warmup_steps=args.num_warmup_steps,
        num_training_steps=args.max_train_steps,
    )
    print(f'stepSize: {stepSize}, num_update_steps_per_epoch: {num_update_steps_per_epoch}')

    train_losses=[]
    valid_ppls=[]
    test_ppls=[]
    best_ppl=float('inf')
    best_test=float('inf')

    # Train!
    
    if rank==0:

        print("***** Running training *****")
        print(f"  Num examples = {len(train_dataset)}")
        print(f"  Num Epochs = {args.num_train_epochs}")
        print(f"  Instantaneous batch size per device = {args.per_device_train_batch_size}")
        print(f"  Total train batch size (w. parallel, distributed & accumulation) = {total_batch_size}")
        print(f"  Gradient Accumulation steps = {args.gradient_accumulation_steps}")
        print(f"  Total optimization steps = {args.max_train_steps}")
    # Only show the progress bar once on each machine.
    progress_bar = tqdm(range(args.max_train_steps), disable=not rank==0)
    completed_steps = 0
 
    '''
    load checkpoint
    '''
    checkpointDir = checkpointDir/fName

    if (not checkpointDir.exists()) and rank==0:
        checkpointDir.mkdir()
    torch.distributed.barrier()

    files = [int(f.stem) for f in checkpointDir.iterdir() if f.suffix=='.pt']

    if len(files)==0:
        starting_epoch = 0
    else:
        starting_epoch = max(files)

        print(f'loading checkpoint {fName}/{starting_epoch}.pt')
        checkpoint = torch.load(checkpointDir/f'{starting_epoch}.pt')
        model.load_state_dict(checkpoint['model_state_dict'])
        optimizer.load_state_dict(checkpoint['optimizer_state_dict'])
        lr_scheduler.load_state_dict(checkpoint['scheduler_state_dict'])

        starting_epoch += 1
        train_losses = checkpoint['train_losses']
        valid_ppls = checkpoint['valid_ppls']
        test_ppls = checkpoint['test_ppls']
        best_ppl = checkpoint['best_ppl']
        best_test = checkpoint['best_test']

    torch.distributed.barrier()
    print(fName)
    print(checkpointDir)
    for epoch in range(starting_epoch, args.num_train_epochs):
        ################# resubmit job if no time left
        jid = os.environ['SLURM_JOB_ID']
        output = subprocess.run(["squeue", "-h", "-j", jid, "-o", "%L"], capture_output=True, text=True)
        minutes = time_calculator(output.stdout)
        if rank==0: print(f'{minutes} minutes left in the job')
        if minutes<args.tol_minutes:
            if rank==0:
                print('No time left!!!')
                output = subprocess.call(["sbatch", "--array", f"{lridx}", f"{args.optim}.sh"])

            quit()
            print('still running!!!!') 
        ################# 
        model.train()
        train_sampler.set_epoch(epoch)
        start = time.time()
        train_loss = 0
        count = 0
        for step, batch in enumerate(train_loader, start=1):
            batch = {k: v.cuda(rank, non_blocking=True) for k, v in batch.items()}
            outputs = model(**batch)
            loss = outputs.loss
            # We keep track of the loss at each epoch
            train_loss += loss.detach()
            count+=1

            loss = loss / args.gradient_accumulation_steps
            loss.backward()
            if step % args.gradient_accumulation_steps == 0 or step == len(train_loader):
                optimizer.step()
                lr_scheduler.step()
                optimizer.zero_grad()
                # progress_bar.update(1)
                completed_steps += 1
            if step%1000==0: progress_bar.update(step)
        train_loss = train_loss/count
        train_losses.append(train_loss.item())

        # valid
        model.eval()
        valid_loss = 0
        count = 0
        for step, batch in enumerate(val_loader):
            batch = {k: v.cuda(rank, non_blocking=True) for k, v in batch.items()}
            with torch.no_grad():
                outputs = model(**batch)
                loss = outputs.loss
                valid_loss += loss.detach()
                count+=1

        valid_loss = (valid_loss/count).item()
        try:
            valid_ppl = math.exp(valid_loss)
            
        except OverflowError:
            valid_ppl = float("inf")
        valid_ppls.append(valid_ppl)

        if valid_ppl<best_ppl:
            best_ppl = valid_ppl
        
        # test
        model.eval()
        test_loss = 0
        count = 0
        for step, batch in enumerate(test_loader):
            batch = {k: v.cuda(rank, non_blocking=True) for k, v in batch.items()}
            with torch.no_grad():
                outputs = model(**batch)
                loss = outputs.loss
                test_loss += loss.detach()
                count+=1

        test_loss = (test_loss/count).item()
        try:
            test_ppl = math.exp(test_loss)
        
        except OverflowError:
            test_ppl = float("inf")

        test_ppls.append(test_ppl)        
        if test_ppl<best_test:
            best_test=test_ppl

        end = time.time()

        if rank==0:
            print(f'epoch: {epoch}, trainloss: {train_loss}, validPPL: {valid_ppl}, testPPL:{test_ppl}')
            torch.save({
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': lr_scheduler.state_dict(),
                'train_losses': train_losses,
                'valid_ppls': valid_ppls,
                'test_ppls': test_ppls,
                'best_ppl': best_ppl,
                'best_test': best_test,
                }, checkpointDir/f'{epoch}.pt')

            log = {
                'best_ppl': best_ppl,
                'best_test': best_test,
                'train_losses': train_losses,
                "valid_ppls": valid_ppls,
                'test_ppls': test_ppls,
                'epoch_time': end - start,
                'epochs': list(range(epoch+1)),
            }
            with open(pathLog/f'{fName}.json', 'w') as fp:
                json.dump(log, fp)

        torch.distributed.barrier()

def time_calculator(s):
    day=hour=minute=0
    if '-' in s:
        day = int(s.split('-')[0])
        s = (s.split('-')[1])
    s = s.split(':')

    if len(s)==3:
        hour = int(s[0])
        minute = int(s[1])
    elif len(s)==2:
        minute = int(s[0])
    total_time = 24*60*day + 60*hour + minute
    return total_time


if __name__ == "__main__":
    main()

==> supplementary material/code/WikiText-103/optimizers/ActiveAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveAdam(Optimizer):


    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, lrHigh=.2, lrLow=.5, delr=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize, delr=delr)
        super(ActiveAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)



                # Perform stepweight decay
                if group['delr']:
                    p.mul_(1 - group['weight_decay'])
                else:
                    p.mul_(1 - group['lr'] * group['weight_decay'])


                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']

                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)


                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_sq.sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                # Correction
                exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])

                exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])


                step_size = group['lr']

                p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    # print(f"epoch complete. cumm: {cumm}")
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    



        return loss


==> supplementary material/code/WikiText-103/optimizers/ActiveBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class ActiveBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True, lrHigh=.2, lrLow=.5 ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps, stepSize=stepSize,
                        lrHigh=lrHigh, lrLow=lrLow,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(ActiveBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(ActiveBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                
                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)


                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1 * state['gai']
                    p.data -= step_size * (exp_avg / denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1 * state['gai']

                        p.data -= step_size * (exp_avg / denom)

                    else: # perform SGD style update
                        # p.data.add_( -group['lr']* state['gai'], exp_avg)
                        p.data -= group['lr'] * state['gai'] * exp_avg
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

        return loss


==> supplementary material/code/WikiText-103/optimizers/ActiveRAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveRAdam(Optimizer):
    r"""Implements AdamW algorithm.

    The original Adam algorithm was proposed in `Adam: A Method for Stochastic Optimization`_.
    The AdamW variant was proposed in `Decoupled Weight Decay Regularization`_.

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay coefficient (default: 1e-2)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)

    .. _Adam\: A Method for Stochastic Optimization:
        https://arxiv.org/abs/1412.6980
    .. _Decoupled Weight Decay Regularization:
        https://arxiv.org/abs/1711.05101
    .. _On the Convergence of Adam and Beyond:
        https://openreview.net/forum?id=ryQu7f-RZ
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=1e-2, amsgrad=False, lrHigh=.2, lrLow=.5):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(ActiveRAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveRAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)
#                 print('step', state['step'], 'cumm', state['cumm'], 'grad', p.grad.item())




                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
#                 print('exp_avg',state['exp_avg'])
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # Decay the first and second moment running average coefficient
#                 exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)
#                 print('exp_avg',state['exp_avg'])
#                 exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)

                # RAdam Start1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size
                # RAdam End1

                # Perform stepweight decay
                p.mul_(1 - group['lr'] * group['weight_decay'])

                # more conservative since it's an approximated value
                if N_sma >= 5:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
#                     p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                    p -= step_size*state['gai']*(exp_avg/denom)
                else:
#                     p_data_fp32.add_(-step_size, exp_avg)
                    p -= step_size*state['gai']*exp_avg

#                 # Correction
#                 exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])
# #                 print('exp_avgCorr',exp_avgCorr)
#                 exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])

#                 step_size = group['lr'] / bias_correction1
#                 step_size = group['lr']
#                 gai = state['gai']
#                 numer = exp_avg.mul(state['gai'])
#                 numer = exp_avg * gai
#                 print(numer, ' equals ', exp_avg, gai, state['gai'])
#                 p.addcdiv_(numer, denom, value=-step_size)
#                 p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)



        return loss


==> supplementary material/code/WikiText-103/optimizers/ActiveSGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class ActiveSGD(Optimizer):

    def __init__(self, params, stepSize, lr=required, momentum=0.9, dampening=0,
                 weight_decay=0, nesterov=False, lrLow=0.9, lrHigh=0.1):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, stepSize=stepSize, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov,
                        lrLow=lrLow, lrHigh=lrHigh)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(ActiveSGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveSGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']
            lrLow = group['lrLow']
            lrHigh = group['lrHigh']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    # d_p = d_p.add(p, alpha=weight_decay)
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                
                param_state = self.state[p]
                # State initialization
                if len(param_state) == 0:
                    param_state['step'] = 0

                    param_state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                    buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()

                else:
                    buf = param_state['momentum_buffer']
                    buf.mul_(momentum).add_(d_p, alpha=1 - dampening)

                # Accumulate gradients for the epoch
                param_state['cumm']+=(p.grad)

                param_state['step'] += 1

                if nesterov:
                    d_p = d_p.add(buf, alpha=momentum)
                else:
                    d_p = buf

                # p.add_(d_p, alpha=-group['lr'])
                # parameter update
                p -= group['lr']*param_state['gai']*d_p


                # SetLR if i>0
                if param_state['step']/group['stepSize'] > 1 and param_state['step']%group['stepSize']==0:
                    tmp2 = param_state['gradOld'].clone()##could be eliminated
                    tmp3 = param_state['cumm'].clone()##could be eliminated
                    tmp5 = param_state['gai'].clone()##may be the one that needs cloning

                    param_state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = param_state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if param_state['step']%group['stepSize']==0:
                    cumm = param_state['cumm']
                    param_state['gradOld'] = cumm.clone()
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)


        return loss

==> supplementary material/code/WikiText-103/optimizers/AdaBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class AdaBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdaBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(AdaBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var'] 

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1
                    p.data.addcdiv_(-step_size, exp_avg, denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1

                        p.data.addcdiv_(-step_size, exp_avg, denom)

                    else: # perform SGD style update
                        p.data.add_( -group['lr'], exp_avg)

        return loss


==> supplementary material/code/WikiText-103/optimizers/RAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class RAdam(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(RAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                state['step'] += 1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size

                if group['weight_decay'] != 0:
                    p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)

                # more conservative since it's an approximated value
                if N_sma >= 5:                    
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
                    p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                else:
                    p_data_fp32.add_(-step_size, exp_avg)

                p.data.copy_(p_data_fp32)

        return loss

class RAdam_4step(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0, update_all=False, additional_four=False):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.update_all = update_all # whether update the first 4 steps
        self.additional_four = additional_four # whether use additional 4 steps for SGD
        self.buffer = [[None, None] for ind in range(10)]
        super(RAdam_4step, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam_4step, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam_4step does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = -4 if self.additional_four else 0 #since this exp requires exactly 4 step, it is hard coded 
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                if state['step'] > 0:

                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    buffered = self.buffer[int(state_step % 10)]
                    if state_step == buffered[0]:
                        step_size = buffered[1]
                    else:
                        buffered[0] = state_step
                        beta2_t = beta2 ** state['step']

                        if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                            N_sma_max = 2 / (1 - beta2) - 1
                            N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                            step_size = group['lr'] * math.sqrt((N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state_step)
                        elif  self.update_all:
                            step_size = group['lr'] / (1 - beta1 ** state_step)
                        else:
                            step_size = 0
                        buffered[1] = step_size

                    if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)).add_(group['eps'])
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                    elif self.update_all:
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)) 
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                else:
                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    if group['weight_decay'] != 0:
                        p_data_fp32.add_(-group['weight_decay'] * 0.1, p_data_fp32)

                    step_size = 0.1 / (1 - beta1 ** state_step)
                    p_data_fp32.add_(-step_size, exp_avg)
                    p.data.copy_(p_data_fp32)

        return loss

==> supplementary material/code/WikiText-103/optimizers/SGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class SGD(Optimizer):
    r"""Implements stochastic gradient descent (optionally with momentum).
    Nesterov momentum is based on the formula from
    `On the importance of initialization and momentum in deep learning`__.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
        momentum (float, optional): momentum factor (default: 0)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        dampening (float, optional): dampening for momentum (default: 0)
        nesterov (bool, optional): enables Nesterov momentum (default: False)
    Example:
        >>> optimizer = torch.optim.SGD(model.parameters(), lr=0.1, momentum=0.9)
        >>> optimizer.zero_grad()
        >>> loss_fn(model(input), target).backward()
        >>> optimizer.step()
    __ http://www.cs.toronto.edu/%7Ehinton/absps/momentum.pdf
    .. note::
        The implementation of SGD with Momentum/Nesterov subtly differs from
        Sutskever et. al. and implementations in some other frameworks.
        Considering the specific case of Momentum, the update can be written as
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + g_{t+1}, \\
                p_{t+1} & = p_{t} - \text{lr} * v_{t+1},
            \end{aligned}
        where :math:`p`, :math:`g`, :math:`v` and :math:`\mu` denote the 
        parameters, gradient, velocity, and momentum respectively.
        This is in contrast to Sutskever et. al. and
        other frameworks which employ an update of the form
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + \text{lr} * g_{t+1}, \\
                p_{t+1} & = p_{t} - v_{t+1}.
            \end{aligned}
        The Nesterov version is analogously modified.
    """

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(SGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                if momentum != 0:
                    param_state = self.state[p]
                    if 'momentum_buffer' not in param_state:
                        buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                    else:
                        buf = param_state['momentum_buffer']
                        buf.mul_(momentum).add_(d_p, alpha=1 - dampening)
                    if nesterov:
                        d_p = d_p.add(buf, alpha=momentum)
                    else:
                        d_p = buf

                p.add_(d_p, alpha=-group['lr'])

        return loss

==> supplementary material/code/WikiText-103/wiki103.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "e6e55b76",
   "metadata": {},
   "source": [
    "# imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "538ccaac",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "209c86db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs')"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "path = Path.cwd()/'logs'\n",
    "path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "916ab2c8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-07_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.05_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_1e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_1e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.0001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-06_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_5e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_5e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-05_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_1e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.001_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_0.0001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.0005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_5e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.0005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.1_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_1e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_5e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_0.001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.5_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.0005_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_1e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_5e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_1e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.1_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_5e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_0.005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.1_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_0.01_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_1e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.01_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.0001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_5e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_1e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.005_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.01_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.0001_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_0.0005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_1e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-08_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.5_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_5e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.0001_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_1e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_5e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.0005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_5e-07_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_5e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_0.005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.01_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-07_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/sgd_5e-08_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_1e-06_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-05_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_0.01_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_1e-06_0.0_SchedulerType.CONSTANT_256_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activeadam_1e-05_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/activesgd_0.005_0.0_SchedulerType.CONSTANT_128_42.json'),\n",
       " PosixPath('/Users/davoodwadi/supp/supplementary material/code/WikiText-103/logs/adamw_5e-07_0.0_SchedulerType.CONSTANT_128_42.json')]"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files = [f for f in path.iterdir()]\n",
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "c206af48",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['adamw', '1e-07', '0.0', 'SchedulerType.CONSTANT', '256', '42']"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = files[0]\n",
    "fname = f.stem\n",
    "meta = fname.split('_')\n",
    "meta"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b8265eb3",
   "metadata": {},
   "source": [
    "For SGDs, we use lr_range = lr_range * 50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "d253944e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1e-07, 0.01, 4.9999999999999996e-06, 0.5)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lrMin = 1e-7\n",
    "lrMax = 1e-2\n",
    "\n",
    "lrMinSGD = lrMin * 50\n",
    "lrMaxSGD = lrMax * 50\n",
    "lrMin, lrMax, lrMinSGD, lrMaxSGD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "5ce27003",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_meta(f):\n",
    "    fname = f.stem\n",
    "    meta = fname.split('_')\n",
    "    optim = meta[0]\n",
    "    lr = float(meta[1])\n",
    "    wd = float(meta[2])\n",
    "    scheduler = ((meta[3]).split('.'))[1]\n",
    "    bs = int(meta[4])\n",
    "    seed = int(meta[5])\n",
    "    try:\n",
    "        with open(f, 'r') as file:\n",
    "            data = json.load(file)\n",
    "    except:\n",
    "        print(f)\n",
    "    return optim, lr, wd, scheduler, bs, seed, data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "08f1f4b5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'optim': ['sgd',\n",
       "  'adamw',\n",
       "  'adamw',\n",
       "  'activeadam',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'adamw',\n",
       "  'activeadam',\n",
       "  'activeadam',\n",
       "  'activesgd',\n",
       "  'activeadam',\n",
       "  'adamw',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activeadam',\n",
       "  'sgd',\n",
       "  'adamw',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'activeadam',\n",
       "  'activeadam',\n",
       "  'activesgd',\n",
       "  'sgd',\n",
       "  'activesgd',\n",
       "  'activesgd',\n",
       "  'adamw',\n",
       "  'activeadam',\n",
       "  'sgd',\n",
       "  'adamw',\n",
       "  'sgd',\n",
       "  'activeadam',\n",
       "  'adamw',\n",
       "  'adamw',\n",
       "  'sgd',\n",
       "  'activeadam',\n",
       "  'adamw',\n",
       "  'activeadam',\n",
       "  'activesgd',\n",
       "  'adamw'],\n",
       " 'lr': [0.001,\n",
       "  5e-06,\n",
       "  5e-05,\n",
       "  1e-07,\n",
       "  0.0001,\n",
       "  0.001,\n",
       "  1e-07,\n",
       "  5e-05,\n",
       "  5e-06,\n",
       "  0.05,\n",
       "  0.0001,\n",
       "  0.0005,\n",
       "  0.05,\n",
       "  5e-06,\n",
       "  0.0005,\n",
       "  0.1,\n",
       "  5e-05,\n",
       "  0.001,\n",
       "  5e-06,\n",
       "  0.001,\n",
       "  0.1,\n",
       "  5e-05,\n",
       "  0.005,\n",
       "  0.01,\n",
       "  1e-05,\n",
       "  0.01,\n",
       "  0.0001,\n",
       "  0.01,\n",
       "  0.0001,\n",
       "  0.0005,\n",
       "  1e-05,\n",
       "  0.005,\n",
       "  0.0005,\n",
       "  5e-07,\n",
       "  1e-05,\n",
       "  1e-06,\n",
       "  0.005,\n",
       "  1e-06,\n",
       "  0.01,\n",
       "  1e-05,\n",
       "  0.005,\n",
       "  5e-07],\n",
       " 'wd': [0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0,\n",
       "  0.0],\n",
       " 'scheduler': ['CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT',\n",
       "  'CONSTANT'],\n",
       " 'bs': [128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128,\n",
       "  128],\n",
       " 'seed': [42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42,\n",
       "  42],\n",
       " 'best_ppl': [9.591887254846275,\n",
       "  9.610747410922082,\n",
       "  8.972413822604313,\n",
       "  12.081543447416252,\n",
       "  14.621952068642706,\n",
       "  9.22539775589814,\n",
       "  23.380541255514526,\n",
       "  8.957360148811393,\n",
       "  9.265228571802222,\n",
       "  8.926036658598983,\n",
       "  8.911445349261777,\n",
       "  8.85429770841526,\n",
       "  8.982137428518357,\n",
       "  20.593908475551395,\n",
       "  9.337738592176896,\n",
       "  8.943180315100875,\n",
       "  10.938682653360209,\n",
       "  8.877543155368244,\n",
       "  54.48684930418691,\n",
       "  8.902916821881126,\n",
       "  8.92139428009829,\n",
       "  19.892795627341425,\n",
       "  8.940954554079854,\n",
       "  5.033530616632627,\n",
       "  15.330712357733072,\n",
       "  9.046272208788933,\n",
       "  10.313113321847409,\n",
       "  9.003882887259843,\n",
       "  8.903827472765723,\n",
       "  8.85503237701179,\n",
       "  48.357316063245854,\n",
       "  9.047991341213043,\n",
       "  10.128339841708017,\n",
       "  10.197208341130487,\n",
       "  9.237817922671743,\n",
       "  11.394545707926769,\n",
       "  9.112907024273492,\n",
       "  9.660467935265823,\n",
       "  8.742041549040826,\n",
       "  9.119251303087037,\n",
       "  9.038248162319698,\n",
       "  13.291244532457494],\n",
       " 'best_test': [9.685040102339286,\n",
       "  9.766617972060512,\n",
       "  9.049557610671132,\n",
       "  12.43259740157874,\n",
       "  15.11311004462212,\n",
       "  9.315730971530682,\n",
       "  24.06646248026092,\n",
       "  9.04860832409057,\n",
       "  9.379311102949286,\n",
       "  9.006371248190545,\n",
       "  9.00436590613229,\n",
       "  8.965335896387181,\n",
       "  9.06040164038931,\n",
       "  21.25287308487314,\n",
       "  9.443439995961503,\n",
       "  9.059619693286917,\n",
       "  11.250684725844257,\n",
       "  8.991912304969905,\n",
       "  55.984718720106805,\n",
       "  9.038584330831638,\n",
       "  9.016116607247085,\n",
       "  20.538211574934305,\n",
       "  9.028556374049815,\n",
       "  5.112111556386148,\n",
       "  15.858165024510916,\n",
       "  9.124257682766626,\n",
       "  10.60350236775991,\n",
       "  9.103111304797554,\n",
       "  8.98649431302721,\n",
       "  8.958919273274606,\n",
       "  49.56862051598667,\n",
       "  9.168098940545978,\n",
       "  10.27151277368708,\n",
       "  10.42629796004878,\n",
       "  9.32797251435194,\n",
       "  11.735073720154677,\n",
       "  9.205011096515241,\n",
       "  9.777824689420397,\n",
       "  8.885791029351306,\n",
       "  9.211320669620214,\n",
       "  9.168313155870543,\n",
       "  13.704927134829395],\n",
       " 'train_losses': [[4.269722938537598,\n",
       "   3.956637144088745,\n",
       "   3.8539535999298096,\n",
       "   3.7528607845306396,\n",
       "   3.625675916671753,\n",
       "   3.5093564987182617,\n",
       "   3.4097955226898193,\n",
       "   3.323849678039551,\n",
       "   3.2507481575012207,\n",
       "   3.188551664352417,\n",
       "   3.1350772380828857,\n",
       "   3.08880877494812,\n",
       "   3.0482051372528076,\n",
       "   3.0124170780181885,\n",
       "   2.9809017181396484,\n",
       "   2.953052520751953,\n",
       "   2.928218364715576,\n",
       "   2.905895709991455,\n",
       "   2.8855884075164795,\n",
       "   2.8668980598449707,\n",
       "   2.849626064300537,\n",
       "   2.8335907459259033,\n",
       "   2.81858229637146,\n",
       "   2.804555654525757,\n",
       "   2.7914252281188965,\n",
       "   2.779219627380371,\n",
       "   2.7677035331726074,\n",
       "   2.756925106048584,\n",
       "   2.7467050552368164,\n",
       "   2.7371134757995605,\n",
       "   2.7281436920166016,\n",
       "   2.719641923904419,\n",
       "   2.711578607559204,\n",
       "   2.7039685249328613,\n",
       "   2.6967127323150635,\n",
       "   2.6898436546325684,\n",
       "   2.6833014488220215,\n",
       "   2.6769988536834717,\n",
       "   2.670973300933838,\n",
       "   2.665213108062744,\n",
       "   2.6595821380615234,\n",
       "   2.6541035175323486,\n",
       "   2.648845672607422,\n",
       "   2.6437861919403076,\n",
       "   2.6387670040130615,\n",
       "   2.6339616775512695,\n",
       "   2.6292388439178467,\n",
       "   2.624600410461426,\n",
       "   2.6201939582824707,\n",
       "   2.615858793258667,\n",
       "   2.6116116046905518,\n",
       "   2.607612371444702,\n",
       "   2.603642463684082,\n",
       "   2.599804639816284,\n",
       "   2.5960521697998047,\n",
       "   2.5925052165985107,\n",
       "   2.5890471935272217,\n",
       "   2.5856919288635254,\n",
       "   2.582446575164795,\n",
       "   2.579261541366577,\n",
       "   2.576192617416382,\n",
       "   2.573265790939331,\n",
       "   2.5703067779541016,\n",
       "   2.567528009414673,\n",
       "   2.564784288406372,\n",
       "   2.5621044635772705,\n",
       "   2.5595145225524902,\n",
       "   2.5570597648620605,\n",
       "   2.5544939041137695,\n",
       "   2.552136182785034,\n",
       "   2.5497899055480957,\n",
       "   2.547456979751587,\n",
       "   2.545245885848999,\n",
       "   2.542973756790161,\n",
       "   2.540719747543335,\n",
       "   2.538569450378418,\n",
       "   2.536465644836426,\n",
       "   2.5343425273895264,\n",
       "   2.5323288440704346,\n",
       "   2.5302164554595947,\n",
       "   2.5283238887786865,\n",
       "   2.526303768157959,\n",
       "   2.5242652893066406,\n",
       "   2.52228045463562,\n",
       "   2.5204062461853027,\n",
       "   2.5184450149536133,\n",
       "   2.5166895389556885,\n",
       "   2.5148632526397705,\n",
       "   2.5132124423980713,\n",
       "   2.511491060256958,\n",
       "   2.5098705291748047,\n",
       "   2.508251190185547,\n",
       "   2.506746292114258,\n",
       "   2.5052549839019775,\n",
       "   2.5037293434143066,\n",
       "   2.502285957336426,\n",
       "   2.5008432865142822,\n",
       "   2.4993948936462402,\n",
       "   2.4979805946350098,\n",
       "   2.4966111183166504,\n",
       "   2.4953572750091553,\n",
       "   2.493945598602295,\n",
       "   2.4926366806030273,\n",
       "   2.491492986679077,\n",
       "   2.4901440143585205,\n",
       "   2.4890177249908447,\n",
       "   2.487739086151123,\n",
       "   2.4865710735321045,\n",
       "   2.485443592071533,\n",
       "   2.4842233657836914,\n",
       "   2.483118772506714,\n",
       "   2.481926202774048,\n",
       "   2.4808623790740967,\n",
       "   2.4798343181610107,\n",
       "   2.478653907775879,\n",
       "   2.477668285369873,\n",
       "   2.476621389389038,\n",
       "   2.4754605293273926,\n",
       "   2.474464178085327,\n",
       "   2.4734230041503906,\n",
       "   2.4723615646362305,\n",
       "   2.4713857173919678,\n",
       "   2.470355272293091,\n",
       "   2.4693763256073,\n",
       "   2.4683899879455566,\n",
       "   2.4673471450805664,\n",
       "   2.46648907661438,\n",
       "   2.4655401706695557,\n",
       "   2.464571237564087,\n",
       "   2.463587522506714,\n",
       "   2.4626729488372803,\n",
       "   2.46186900138855,\n",
       "   2.460956335067749,\n",
       "   2.4600515365600586,\n",
       "   2.4591798782348633,\n",
       "   2.4583466053009033,\n",
       "   2.4574332237243652,\n",
       "   2.456592321395874,\n",
       "   2.4558961391448975,\n",
       "   2.455059051513672,\n",
       "   2.4542746543884277,\n",
       "   2.4534432888031006,\n",
       "   2.4527642726898193,\n",
       "   2.452031135559082,\n",
       "   2.4512898921966553,\n",
       "   2.4504966735839844,\n",
       "   2.449803113937378,\n",
       "   2.4491422176361084,\n",
       "   2.448486804962158,\n",
       "   2.4478254318237305,\n",
       "   2.447171688079834,\n",
       "   2.4464917182922363,\n",
       "   2.445909261703491,\n",
       "   2.445329427719116,\n",
       "   2.444732189178467,\n",
       "   2.4441587924957275,\n",
       "   2.4435598850250244,\n",
       "   2.4430580139160156,\n",
       "   2.4424660205841064,\n",
       "   2.4419026374816895,\n",
       "   2.441427230834961,\n",
       "   2.4408440589904785,\n",
       "   2.440424680709839,\n",
       "   2.439876079559326,\n",
       "   2.4393980503082275,\n",
       "   2.4388539791107178,\n",
       "   2.4383928775787354,\n",
       "   2.4379355907440186,\n",
       "   2.4374630451202393,\n",
       "   2.4369163513183594,\n",
       "   2.4365572929382324,\n",
       "   2.4360666275024414,\n",
       "   2.4357054233551025,\n",
       "   2.4351627826690674,\n",
       "   2.4347870349884033,\n",
       "   2.4343135356903076,\n",
       "   2.4339187145233154,\n",
       "   2.4335217475891113,\n",
       "   2.4331002235412598,\n",
       "   2.43269681930542,\n",
       "   2.432307720184326,\n",
       "   2.4318830966949463,\n",
       "   2.4315218925476074,\n",
       "   2.4311347007751465,\n",
       "   2.4307632446289062,\n",
       "   2.4303858280181885,\n",
       "   2.430006265640259,\n",
       "   2.429595470428467,\n",
       "   2.42922306060791,\n",
       "   2.4288852214813232,\n",
       "   2.428542375564575,\n",
       "   2.428220748901367,\n",
       "   2.4278013706207275,\n",
       "   2.427457094192505,\n",
       "   2.4270849227905273,\n",
       "   2.4267592430114746,\n",
       "   2.426474094390869,\n",
       "   2.4261326789855957,\n",
       "   2.425826072692871,\n",
       "   2.425532579421997],\n",
       "  [4.694464206695557,\n",
       "   3.7752649784088135,\n",
       "   3.5433599948883057,\n",
       "   3.378960132598877,\n",
       "   3.261657953262329,\n",
       "   3.1728403568267822,\n",
       "   3.1022801399230957,\n",
       "   3.0456631183624268,\n",
       "   2.99993634223938,\n",
       "   2.961693048477173,\n",
       "   2.9290003776550293,\n",
       "   2.9003636837005615,\n",
       "   2.8750836849212646,\n",
       "   2.8524906635284424,\n",
       "   2.832123041152954,\n",
       "   2.813875675201416,\n",
       "   2.7973318099975586,\n",
       "   2.782189130783081,\n",
       "   2.768296480178833,\n",
       "   2.7554242610931396,\n",
       "   2.743525981903076,\n",
       "   2.7325527667999268,\n",
       "   2.722264289855957,\n",
       "   2.7126882076263428,\n",
       "   2.703690528869629,\n",
       "   2.6952788829803467,\n",
       "   2.6873600482940674,\n",
       "   2.679755449295044,\n",
       "   2.67254638671875,\n",
       "   2.6657917499542236,\n",
       "   2.6592767238616943,\n",
       "   2.6530816555023193,\n",
       "   2.6471707820892334,\n",
       "   2.6413753032684326,\n",
       "   2.6355934143066406,\n",
       "   2.630110025405884,\n",
       "   2.6247525215148926,\n",
       "   2.619633197784424,\n",
       "   2.614593744277954,\n",
       "   2.6097571849823,\n",
       "   2.605245351791382,\n",
       "   2.6007299423217773,\n",
       "   2.59645414352417,\n",
       "   2.592339277267456,\n",
       "   2.588430643081665,\n",
       "   2.5848183631896973,\n",
       "   2.581254482269287,\n",
       "   2.577910900115967,\n",
       "   2.5747451782226562,\n",
       "   2.5716733932495117,\n",
       "   2.568795680999756,\n",
       "   2.5660440921783447,\n",
       "   2.5633904933929443,\n",
       "   2.5607752799987793,\n",
       "   2.5582845211029053,\n",
       "   2.5559093952178955,\n",
       "   2.5536015033721924,\n",
       "   2.551352024078369,\n",
       "   2.549271821975708,\n",
       "   2.5471742153167725,\n",
       "   2.5451226234436035,\n",
       "   2.5431315898895264,\n",
       "   2.5413055419921875,\n",
       "   2.539412498474121,\n",
       "   2.5375778675079346,\n",
       "   2.535848617553711,\n",
       "   2.5341317653656006,\n",
       "   2.5324583053588867,\n",
       "   2.5308139324188232,\n",
       "   2.5292751789093018,\n",
       "   2.5277276039123535,\n",
       "   2.526273250579834,\n",
       "   2.5248050689697266,\n",
       "   2.523327589035034,\n",
       "   2.5219390392303467,\n",
       "   2.52058482170105,\n",
       "   2.519308567047119,\n",
       "   2.5180160999298096,\n",
       "   2.5167078971862793,\n",
       "   2.515522003173828,\n",
       "   2.5142767429351807,\n",
       "   2.5130996704101562,\n",
       "   2.5119388103485107,\n",
       "   2.510779619216919,\n",
       "   2.509737491607666,\n",
       "   2.50858211517334,\n",
       "   2.507511615753174,\n",
       "   2.5065383911132812,\n",
       "   2.505495071411133,\n",
       "   2.50445294380188,\n",
       "   2.503570795059204,\n",
       "   2.5025761127471924,\n",
       "   2.501600980758667,\n",
       "   2.50067138671875,\n",
       "   2.4998111724853516,\n",
       "   2.4988505840301514,\n",
       "   2.4980013370513916,\n",
       "   2.497168779373169,\n",
       "   2.496293306350708,\n",
       "   2.495479106903076,\n",
       "   2.494675397872925,\n",
       "   2.493814468383789,\n",
       "   2.4930732250213623,\n",
       "   2.492304801940918,\n",
       "   2.4915549755096436,\n",
       "   2.490729331970215,\n",
       "   2.489959239959717,\n",
       "   2.489203929901123,\n",
       "   2.4885647296905518,\n",
       "   2.487779140472412,\n",
       "   2.4870970249176025,\n",
       "   2.486320734024048,\n",
       "   2.4855775833129883,\n",
       "   2.4849328994750977,\n",
       "   2.4842236042022705,\n",
       "   2.4834330081939697,\n",
       "   2.4827630519866943,\n",
       "   2.4821248054504395,\n",
       "   2.4813168048858643,\n",
       "   2.480696201324463,\n",
       "   2.479982852935791,\n",
       "   2.479280948638916,\n",
       "   2.47861909866333,\n",
       "   2.477907180786133,\n",
       "   2.477243661880493,\n",
       "   2.476621389389038,\n",
       "   2.4759271144866943,\n",
       "   2.4752440452575684,\n",
       "   2.4746341705322266,\n",
       "   2.473971128463745,\n",
       "   2.473371744155884,\n",
       "   2.472801685333252,\n",
       "   2.4721250534057617,\n",
       "   2.4715466499328613,\n",
       "   2.4708292484283447,\n",
       "   2.470292568206787,\n",
       "   2.4696733951568604,\n",
       "   2.4690096378326416,\n",
       "   2.4684605598449707,\n",
       "   2.4678115844726562,\n",
       "   2.467236280441284,\n",
       "   2.466644048690796,\n",
       "   2.46602201461792,\n",
       "   2.465412139892578,\n",
       "   2.4648325443267822,\n",
       "   2.46425199508667,\n",
       "   2.4637210369110107,\n",
       "   2.463127613067627,\n",
       "   2.462582588195801,\n",
       "   2.4620323181152344,\n",
       "   2.4614596366882324,\n",
       "   2.460891008377075,\n",
       "   2.4603025913238525,\n",
       "   2.4597837924957275,\n",
       "   2.4591915607452393,\n",
       "   2.4586539268493652,\n",
       "   2.4581212997436523,\n",
       "   2.457503080368042,\n",
       "   2.4569900035858154,\n",
       "   2.4564297199249268,\n",
       "   2.455920696258545,\n",
       "   2.4554078578948975,\n",
       "   2.454817295074463,\n",
       "   2.454294204711914,\n",
       "   2.4537453651428223,\n",
       "   2.4532487392425537,\n",
       "   2.452667474746704,\n",
       "   2.4522171020507812,\n",
       "   2.4515881538391113,\n",
       "   2.451122522354126,\n",
       "   2.4506404399871826,\n",
       "   2.4500389099121094,\n",
       "   2.4495489597320557,\n",
       "   2.449056386947632,\n",
       "   2.4485113620758057,\n",
       "   2.4480948448181152,\n",
       "   2.44758677482605,\n",
       "   2.4471235275268555,\n",
       "   2.4466474056243896,\n",
       "   2.446201801300049,\n",
       "   2.4456329345703125,\n",
       "   2.445246458053589,\n",
       "   2.444808006286621,\n",
       "   2.4443674087524414,\n",
       "   2.443913698196411,\n",
       "   2.4435665607452393,\n",
       "   2.443098306655884,\n",
       "   2.4426109790802,\n",
       "   2.4422338008880615,\n",
       "   2.4418413639068604,\n",
       "   2.441373586654663,\n",
       "   2.441002130508423,\n",
       "   2.4406044483184814,\n",
       "   2.440286159515381,\n",
       "   2.4398882389068604,\n",
       "   2.4395196437835693,\n",
       "   2.4390783309936523,\n",
       "   2.438809633255005,\n",
       "   2.438385486602783,\n",
       "   2.4380764961242676],\n",
       "  [3.465231418609619,\n",
       "   2.8220975399017334,\n",
       "   2.6657216548919678,\n",
       "   2.5830111503601074,\n",
       "   2.5401291847229004,\n",
       "   2.513211488723755,\n",
       "   2.4944205284118652,\n",
       "   2.480579376220703,\n",
       "   2.469906806945801,\n",
       "   2.4615073204040527,\n",
       "   2.454409599304199,\n",
       "   2.4485251903533936,\n",
       "   2.4435198307037354,\n",
       "   2.4391770362854004,\n",
       "   2.4352834224700928,\n",
       "   2.4318807125091553,\n",
       "   2.4288291931152344,\n",
       "   2.426121950149536,\n",
       "   2.4236342906951904,\n",
       "   2.4212899208068848,\n",
       "   2.4191782474517822,\n",
       "   2.4171571731567383,\n",
       "   2.41538143157959,\n",
       "   2.413675308227539,\n",
       "   2.4120943546295166,\n",
       "   2.410600185394287,\n",
       "   2.4092440605163574,\n",
       "   2.4078452587127686,\n",
       "   2.4066309928894043,\n",
       "   2.4053876399993896,\n",
       "   2.4042253494262695,\n",
       "   2.4031057357788086,\n",
       "   2.4021246433258057,\n",
       "   2.4011144638061523,\n",
       "   2.4001355171203613,\n",
       "   2.3992199897766113,\n",
       "   2.398383378982544,\n",
       "   2.3975625038146973,\n",
       "   2.396700620651245,\n",
       "   2.3959503173828125,\n",
       "   2.3952481746673584,\n",
       "   2.3943779468536377,\n",
       "   2.3937432765960693,\n",
       "   2.393019676208496,\n",
       "   2.3924293518066406,\n",
       "   2.39172625541687,\n",
       "   2.3911585807800293,\n",
       "   2.3904855251312256,\n",
       "   2.3899753093719482,\n",
       "   2.3893861770629883,\n",
       "   2.3887789249420166,\n",
       "   2.3882651329040527,\n",
       "   2.387711763381958,\n",
       "   2.387204885482788,\n",
       "   2.38667368888855,\n",
       "   2.3861136436462402,\n",
       "   2.385720729827881,\n",
       "   2.3851699829101562,\n",
       "   2.384723424911499,\n",
       "   2.3842074871063232,\n",
       "   2.383864641189575,\n",
       "   2.3832859992980957,\n",
       "   2.382874011993408,\n",
       "   2.3825271129608154,\n",
       "   2.382032871246338,\n",
       "   2.3815693855285645,\n",
       "   2.3812339305877686,\n",
       "   2.38080096244812,\n",
       "   2.3804514408111572,\n",
       "   2.380042791366577,\n",
       "   2.379694700241089,\n",
       "   2.3793227672576904,\n",
       "   2.378941535949707,\n",
       "   2.3787002563476562,\n",
       "   2.378192663192749,\n",
       "   2.3779702186584473,\n",
       "   2.377580404281616,\n",
       "   2.3772151470184326,\n",
       "   2.376870632171631,\n",
       "   2.3766164779663086,\n",
       "   2.3762595653533936,\n",
       "   2.3759775161743164,\n",
       "   2.37567138671875,\n",
       "   2.375295639038086,\n",
       "   2.375037431716919,\n",
       "   2.3747622966766357,\n",
       "   2.3744585514068604,\n",
       "   2.3742122650146484,\n",
       "   2.3739123344421387,\n",
       "   2.3735945224761963,\n",
       "   2.373326063156128,\n",
       "   2.3730554580688477,\n",
       "   2.372800827026367,\n",
       "   2.3725473880767822,\n",
       "   2.3723397254943848,\n",
       "   2.372006416320801,\n",
       "   2.371805429458618,\n",
       "   2.3715617656707764,\n",
       "   2.3712825775146484,\n",
       "   2.3709659576416016,\n",
       "   2.3709163665771484,\n",
       "   2.370572805404663,\n",
       "   2.370368480682373,\n",
       "   2.37016224861145,\n",
       "   2.369870185852051,\n",
       "   2.3696553707122803,\n",
       "   2.3694775104522705,\n",
       "   2.3692667484283447,\n",
       "   2.369041681289673,\n",
       "   2.3688321113586426,\n",
       "   2.3686561584472656,\n",
       "   2.3684072494506836,\n",
       "   2.3682267665863037,\n",
       "   2.368018865585327,\n",
       "   2.367737293243408,\n",
       "   2.367562770843506,\n",
       "   2.367380380630493,\n",
       "   2.3672244548797607,\n",
       "   2.367035150527954,\n",
       "   2.366809606552124,\n",
       "   2.3666458129882812,\n",
       "   2.3664608001708984,\n",
       "   2.366274833679199,\n",
       "   2.3660449981689453,\n",
       "   2.3659093379974365,\n",
       "   2.3657593727111816,\n",
       "   2.365527391433716,\n",
       "   2.3653595447540283,\n",
       "   2.365159034729004,\n",
       "   2.365084171295166,\n",
       "   2.3648428916931152,\n",
       "   2.3646271228790283,\n",
       "   2.3645384311676025,\n",
       "   2.364377975463867,\n",
       "   2.364206075668335,\n",
       "   2.3640615940093994,\n",
       "   2.363880157470703,\n",
       "   2.3637163639068604,\n",
       "   2.3635358810424805,\n",
       "   2.363436460494995,\n",
       "   2.363234758377075,\n",
       "   2.3631033897399902,\n",
       "   2.3629305362701416,\n",
       "   2.3628108501434326,\n",
       "   2.362614393234253,\n",
       "   2.3625388145446777,\n",
       "   2.362370491027832,\n",
       "   2.3622522354125977,\n",
       "   2.362027883529663,\n",
       "   2.361917734146118,\n",
       "   2.3617327213287354,\n",
       "   2.36171293258667,\n",
       "   2.361510753631592,\n",
       "   2.361344575881958,\n",
       "   2.3612725734710693,\n",
       "   2.361090660095215,\n",
       "   2.360964775085449,\n",
       "   2.36081600189209,\n",
       "   2.3607184886932373,\n",
       "   2.360609292984009,\n",
       "   2.3604366779327393,\n",
       "   2.3602705001831055,\n",
       "   2.360171318054199,\n",
       "   2.360025405883789,\n",
       "   2.359889507293701,\n",
       "   2.359757661819458,\n",
       "   2.359646797180176,\n",
       "   2.3594884872436523,\n",
       "   2.3593411445617676,\n",
       "   2.359239101409912,\n",
       "   2.3591222763061523,\n",
       "   2.358961582183838,\n",
       "   2.358942747116089,\n",
       "   2.3587656021118164,\n",
       "   2.3585922718048096,\n",
       "   2.35852313041687,\n",
       "   2.3584442138671875,\n",
       "   2.3583521842956543,\n",
       "   2.358208656311035,\n",
       "   2.358046293258667,\n",
       "   2.357926607131958,\n",
       "   2.3578298091888428,\n",
       "   2.357708215713501,\n",
       "   2.3576228618621826,\n",
       "   2.3575210571289062,\n",
       "   2.3574461936950684,\n",
       "   2.3572914600372314,\n",
       "   2.357213258743286,\n",
       "   2.3570950031280518,\n",
       "   2.3569271564483643,\n",
       "   2.3568742275238037,\n",
       "   2.356764078140259,\n",
       "   2.3566408157348633,\n",
       "   2.3565516471862793,\n",
       "   2.3563950061798096,\n",
       "   2.356374740600586,\n",
       "   2.356210231781006,\n",
       "   2.3561599254608154,\n",
       "   2.3561134338378906,\n",
       "   2.355889081954956],\n",
       "  [7.878540992736816,\n",
       "   7.192812919616699,\n",
       "   6.883906364440918,\n",
       "   6.598966121673584,\n",
       "   6.32007360458374,\n",
       "   6.034722805023193,\n",
       "   5.745823860168457,\n",
       "   5.458538055419922,\n",
       "   5.180493354797363,\n",
       "   4.922539710998535,\n",
       "   4.6955766677856445,\n",
       "   4.510280132293701,\n",
       "   4.3713059425354,\n",
       "   4.2676005363464355,\n",
       "   4.180393218994141,\n",
       "   4.103867530822754,\n",
       "   4.0443830490112305,\n",
       "   4.002068996429443,\n",
       "   3.9704396724700928,\n",
       "   3.945000171661377,\n",
       "   3.923718214035034,\n",
       "   3.905216693878174,\n",
       "   3.888439416885376,\n",
       "   3.8726024627685547,\n",
       "   3.8569698333740234,\n",
       "   3.8414220809936523,\n",
       "   3.8260457515716553,\n",
       "   3.810694456100464,\n",
       "   3.7949516773223877,\n",
       "   3.7788381576538086,\n",
       "   3.762448310852051,\n",
       "   3.7458086013793945,\n",
       "   3.7287018299102783,\n",
       "   3.71117901802063,\n",
       "   3.693251609802246,\n",
       "   3.6750130653381348,\n",
       "   3.656615972518921,\n",
       "   3.6382229328155518,\n",
       "   3.6198410987854004,\n",
       "   3.6015613079071045,\n",
       "   3.5836470127105713,\n",
       "   3.56589412689209,\n",
       "   3.548534870147705,\n",
       "   3.5315396785736084,\n",
       "   3.5148017406463623,\n",
       "   3.4984378814697266,\n",
       "   3.4822425842285156,\n",
       "   3.4663403034210205,\n",
       "   3.4506821632385254,\n",
       "   3.4352810382843018,\n",
       "   3.4200599193573,\n",
       "   3.405151844024658,\n",
       "   3.3904922008514404,\n",
       "   3.376068592071533,\n",
       "   3.36191987991333,\n",
       "   3.3480048179626465,\n",
       "   3.334367036819458,\n",
       "   3.320917844772339,\n",
       "   3.307767391204834,\n",
       "   3.2948033809661865,\n",
       "   3.2821059226989746,\n",
       "   3.269646406173706,\n",
       "   3.2574100494384766,\n",
       "   3.2454731464385986,\n",
       "   3.233741283416748,\n",
       "   3.22226619720459,\n",
       "   3.211077928543091,\n",
       "   3.200032949447632,\n",
       "   3.1892707347869873,\n",
       "   3.178694486618042,\n",
       "   3.1683812141418457,\n",
       "   3.158240556716919,\n",
       "   3.148320436477661,\n",
       "   3.138615131378174,\n",
       "   3.1290788650512695,\n",
       "   3.1198031902313232,\n",
       "   3.110715627670288,\n",
       "   3.101702928543091,\n",
       "   3.092942953109741,\n",
       "   3.0844132900238037,\n",
       "   3.0759871006011963,\n",
       "   3.0678210258483887,\n",
       "   3.059699773788452,\n",
       "   3.0518438816070557,\n",
       "   3.044053554534912,\n",
       "   3.0365102291107178,\n",
       "   3.0290744304656982,\n",
       "   3.021838665008545,\n",
       "   3.014716386795044,\n",
       "   3.0078060626983643,\n",
       "   3.001009941101074,\n",
       "   2.9943466186523438,\n",
       "   2.987837314605713,\n",
       "   2.9815123081207275,\n",
       "   2.9752519130706787,\n",
       "   2.969132661819458,\n",
       "   2.963189125061035,\n",
       "   2.9573235511779785,\n",
       "   2.9516026973724365,\n",
       "   2.945966958999634,\n",
       "   2.9404208660125732,\n",
       "   2.9349753856658936,\n",
       "   2.9296875,\n",
       "   2.9245035648345947,\n",
       "   2.9193599224090576,\n",
       "   2.9143099784851074,\n",
       "   2.9093759059906006,\n",
       "   2.9045157432556152,\n",
       "   2.899735927581787,\n",
       "   2.895097494125366,\n",
       "   2.8904192447662354,\n",
       "   2.885939359664917,\n",
       "   2.881434202194214,\n",
       "   2.8770413398742676,\n",
       "   2.872770071029663,\n",
       "   2.8684804439544678,\n",
       "   2.864370822906494,\n",
       "   2.8602185249328613,\n",
       "   2.8562092781066895,\n",
       "   2.85221004486084,\n",
       "   2.848299264907837,\n",
       "   2.8444576263427734,\n",
       "   2.8406872749328613,\n",
       "   2.836885690689087,\n",
       "   2.8332061767578125,\n",
       "   2.8295373916625977,\n",
       "   2.825937509536743,\n",
       "   2.822509288787842,\n",
       "   2.8189597129821777,\n",
       "   2.815558433532715,\n",
       "   2.8122200965881348,\n",
       "   2.8088481426239014,\n",
       "   2.805591583251953,\n",
       "   2.8024063110351562,\n",
       "   2.7991867065429688,\n",
       "   2.796034812927246,\n",
       "   2.7929728031158447,\n",
       "   2.7898757457733154,\n",
       "   2.7868497371673584,\n",
       "   2.783902406692505,\n",
       "   2.7809576988220215,\n",
       "   2.7779924869537354,\n",
       "   2.77520489692688,\n",
       "   2.772374391555786,\n",
       "   2.76959490776062,\n",
       "   2.7667946815490723,\n",
       "   2.7642123699188232,\n",
       "   2.7615456581115723,\n",
       "   2.7588043212890625,\n",
       "   2.7562026977539062,\n",
       "   2.753666639328003,\n",
       "   2.7511487007141113,\n",
       "   2.7486751079559326,\n",
       "   2.7462356090545654,\n",
       "   2.7437939643859863,\n",
       "   2.741353988647461,\n",
       "   2.7390849590301514,\n",
       "   2.736685037612915,\n",
       "   2.7344582080841064,\n",
       "   2.732165575027466,\n",
       "   2.7299458980560303,\n",
       "   2.7277135848999023,\n",
       "   2.7255756855010986,\n",
       "   2.723418712615967,\n",
       "   2.7213313579559326,\n",
       "   2.719209909439087,\n",
       "   2.7172064781188965,\n",
       "   2.7151832580566406,\n",
       "   2.713125228881836,\n",
       "   2.711256980895996,\n",
       "   2.7093288898468018,\n",
       "   2.707364559173584,\n",
       "   2.705507516860962,\n",
       "   2.703603506088257,\n",
       "   2.701772451400757,\n",
       "   2.6999480724334717,\n",
       "   2.698119878768921,\n",
       "   2.696404218673706,\n",
       "   2.694671154022217,\n",
       "   2.692864418029785,\n",
       "   2.6911990642547607,\n",
       "   2.6895222663879395,\n",
       "   2.6878468990325928,\n",
       "   2.6862053871154785,\n",
       "   2.6845691204071045,\n",
       "   2.682993173599243,\n",
       "   2.681410312652588,\n",
       "   2.67983078956604,\n",
       "   2.678295612335205,\n",
       "   2.6767401695251465,\n",
       "   2.6753103733062744,\n",
       "   2.6737966537475586,\n",
       "   2.6722817420959473,\n",
       "   2.6708297729492188,\n",
       "   2.669395923614502,\n",
       "   2.6679270267486572,\n",
       "   2.666602611541748,\n",
       "   2.665128231048584,\n",
       "   2.6638317108154297,\n",
       "   2.6624834537506104],\n",
       "  [4.918905258178711,\n",
       "   4.484518051147461,\n",
       "   4.333348751068115,\n",
       "   4.244640350341797,\n",
       "   4.183276176452637,\n",
       "   4.137876987457275,\n",
       "   4.103175640106201,\n",
       "   4.0756707191467285,\n",
       "   4.053029537200928,\n",
       "   4.033764839172363,\n",
       "   4.016979217529297,\n",
       "   4.001978397369385,\n",
       "   3.9883904457092285,\n",
       "   3.975804090499878,\n",
       "   3.96399188041687,\n",
       "   3.952678680419922,\n",
       "   3.9414925575256348,\n",
       "   3.9303667545318604,\n",
       "   3.919602870941162,\n",
       "   3.9092676639556885,\n",
       "   3.8991832733154297,\n",
       "   3.8892452716827393,\n",
       "   3.879091262817383,\n",
       "   3.868582248687744,\n",
       "   3.8571090698242188,\n",
       "   3.8446857929229736,\n",
       "   3.8315236568450928,\n",
       "   3.818356990814209,\n",
       "   3.8054606914520264,\n",
       "   3.7928764820098877,\n",
       "   3.7804808616638184,\n",
       "   3.768017530441284,\n",
       "   3.7551050186157227,\n",
       "   3.7416961193084717,\n",
       "   3.728489637374878,\n",
       "   3.7155601978302,\n",
       "   3.7028796672821045,\n",
       "   3.690220594406128,\n",
       "   3.6776375770568848,\n",
       "   3.6649868488311768,\n",
       "   3.652399778366089,\n",
       "   3.6396918296813965,\n",
       "   3.6271095275878906,\n",
       "   3.6145331859588623,\n",
       "   3.60214900970459,\n",
       "   3.5897510051727295,\n",
       "   3.5774781703948975,\n",
       "   3.565333366394043,\n",
       "   3.5532805919647217,\n",
       "   3.5414183139801025,\n",
       "   3.529677629470825,\n",
       "   3.5180368423461914,\n",
       "   3.506552219390869,\n",
       "   3.4952123165130615,\n",
       "   3.4839046001434326,\n",
       "   3.4728221893310547,\n",
       "   3.461886405944824,\n",
       "   3.451083183288574,\n",
       "   3.440394163131714,\n",
       "   3.4298949241638184,\n",
       "   3.419632911682129,\n",
       "   3.4094479084014893,\n",
       "   3.3994674682617188,\n",
       "   3.3896830081939697,\n",
       "   3.38004732131958,\n",
       "   3.3705801963806152,\n",
       "   3.3612804412841797,\n",
       "   3.352151870727539,\n",
       "   3.343142032623291,\n",
       "   3.334320545196533,\n",
       "   3.325678825378418,\n",
       "   3.3171634674072266,\n",
       "   3.3088066577911377,\n",
       "   3.300626039505005,\n",
       "   3.2925398349761963,\n",
       "   3.2846286296844482,\n",
       "   3.2768490314483643,\n",
       "   3.2691917419433594,\n",
       "   3.2617838382720947,\n",
       "   3.2544143199920654,\n",
       "   3.2472333908081055,\n",
       "   3.240186929702759,\n",
       "   3.233245849609375,\n",
       "   3.226445436477661,\n",
       "   3.2197766304016113,\n",
       "   3.213219404220581,\n",
       "   3.206719160079956,\n",
       "   3.200378894805908,\n",
       "   3.1941661834716797,\n",
       "   3.188093423843384,\n",
       "   3.182082414627075,\n",
       "   3.1761057376861572,\n",
       "   3.170351266860962,\n",
       "   3.164642095565796,\n",
       "   3.159036874771118,\n",
       "   3.1535542011260986,\n",
       "   3.148113965988159,\n",
       "   3.1427836418151855,\n",
       "   3.1375932693481445,\n",
       "   3.132416248321533,\n",
       "   3.1273391246795654,\n",
       "   3.1223225593566895,\n",
       "   3.1174113750457764,\n",
       "   3.112614393234253,\n",
       "   3.107877492904663,\n",
       "   3.103229522705078,\n",
       "   3.098581075668335,\n",
       "   3.094005823135376,\n",
       "   3.0895144939422607,\n",
       "   3.085165023803711,\n",
       "   3.080829381942749,\n",
       "   3.0765340328216553,\n",
       "   3.0723118782043457,\n",
       "   3.068089723587036,\n",
       "   3.0640668869018555,\n",
       "   3.05996036529541,\n",
       "   3.05595326423645,\n",
       "   3.051967144012451,\n",
       "   3.0480377674102783,\n",
       "   3.044142484664917,\n",
       "   3.0403358936309814,\n",
       "   3.0365514755249023,\n",
       "   3.0327770709991455,\n",
       "   3.0290091037750244,\n",
       "   3.0253467559814453,\n",
       "   3.021716833114624,\n",
       "   3.01812481880188,\n",
       "   3.014577627182007,\n",
       "   3.0111594200134277,\n",
       "   3.0077366828918457,\n",
       "   3.0042331218719482,\n",
       "   3.0008304119110107,\n",
       "   2.9975380897521973,\n",
       "   2.994265556335449,\n",
       "   2.991039276123047,\n",
       "   2.987813949584961,\n",
       "   2.9846484661102295,\n",
       "   2.9815080165863037,\n",
       "   2.9784462451934814,\n",
       "   2.975336790084839,\n",
       "   2.9723949432373047,\n",
       "   2.9693918228149414,\n",
       "   2.9663872718811035,\n",
       "   2.9635252952575684,\n",
       "   2.9606850147247314,\n",
       "   2.9577817916870117,\n",
       "   2.954989433288574,\n",
       "   2.9521830081939697,\n",
       "   2.949437141418457,\n",
       "   2.946749210357666,\n",
       "   2.94407320022583,\n",
       "   2.941391944885254,\n",
       "   2.938694715499878,\n",
       "   2.9361279010772705,\n",
       "   2.9335780143737793,\n",
       "   2.9310550689697266,\n",
       "   2.928510904312134,\n",
       "   2.9260566234588623,\n",
       "   2.9235668182373047,\n",
       "   2.921154499053955,\n",
       "   2.9187495708465576,\n",
       "   2.916354179382324,\n",
       "   2.9139292240142822,\n",
       "   2.9116806983947754,\n",
       "   2.909359931945801,\n",
       "   2.907026767730713,\n",
       "   2.904714822769165,\n",
       "   2.9025423526763916,\n",
       "   2.9002788066864014,\n",
       "   2.8980791568756104,\n",
       "   2.8959007263183594,\n",
       "   2.893779993057251,\n",
       "   2.891633987426758,\n",
       "   2.8895437717437744,\n",
       "   2.8874220848083496,\n",
       "   2.885348081588745,\n",
       "   2.8832733631134033,\n",
       "   2.881246566772461,\n",
       "   2.879215955734253,\n",
       "   2.8771965503692627,\n",
       "   2.875246286392212,\n",
       "   2.8733041286468506,\n",
       "   2.8713085651397705,\n",
       "   2.8693442344665527,\n",
       "   2.867513418197632,\n",
       "   2.8656129837036133,\n",
       "   2.863632917404175,\n",
       "   2.86188006401062,\n",
       "   2.8599910736083984,\n",
       "   2.8581631183624268,\n",
       "   2.8563990592956543,\n",
       "   2.854501962661743,\n",
       "   2.852705955505371,\n",
       "   2.851005792617798,\n",
       "   2.8492088317871094,\n",
       "   2.847459316253662,\n",
       "   2.8457579612731934,\n",
       "   2.844088077545166,\n",
       "   2.842421054840088,\n",
       "   2.8406617641448975],\n",
       "  [4.269779682159424,\n",
       "   3.956669330596924,\n",
       "   3.852038860321045,\n",
       "   3.7424468994140625,\n",
       "   3.5991294384002686,\n",
       "   3.466423511505127,\n",
       "   3.3503406047821045,\n",
       "   3.2505578994750977,\n",
       "   3.1665635108947754,\n",
       "   3.095536470413208,\n",
       "   3.0349278450012207,\n",
       "   2.9828057289123535,\n",
       "   2.9382495880126953,\n",
       "   2.8996593952178955,\n",
       "   2.8655381202697754,\n",
       "   2.8349292278289795,\n",
       "   2.807185411453247,\n",
       "   2.781728982925415,\n",
       "   2.758500576019287,\n",
       "   2.737374782562256,\n",
       "   2.718126058578491,\n",
       "   2.700542688369751,\n",
       "   2.684523344039917,\n",
       "   2.669651985168457,\n",
       "   2.6556951999664307,\n",
       "   2.6424925327301025,\n",
       "   2.6298410892486572,\n",
       "   2.6177549362182617,\n",
       "   2.606419324874878,\n",
       "   2.5958456993103027,\n",
       "   2.585988998413086,\n",
       "   2.576807975769043,\n",
       "   2.568235158920288,\n",
       "   2.5602633953094482,\n",
       "   2.5528838634490967,\n",
       "   2.545999765396118,\n",
       "   2.539419412612915,\n",
       "   2.5329742431640625,\n",
       "   2.5265347957611084,\n",
       "   2.5199520587921143,\n",
       "   2.5133891105651855,\n",
       "   2.5076351165771484,\n",
       "   2.502674102783203,\n",
       "   2.4981586933135986,\n",
       "   2.4938724040985107,\n",
       "   2.489945411682129,\n",
       "   2.4862120151519775,\n",
       "   2.4825963973999023,\n",
       "   2.4792089462280273,\n",
       "   2.475743532180786,\n",
       "   2.4724113941192627,\n",
       "   2.4691529273986816,\n",
       "   2.4660065174102783,\n",
       "   2.4630379676818848,\n",
       "   2.4602880477905273,\n",
       "   2.4575304985046387,\n",
       "   2.455003499984741,\n",
       "   2.452549457550049,\n",
       "   2.450132369995117,\n",
       "   2.4480323791503906,\n",
       "   2.445985794067383,\n",
       "   2.444157361984253,\n",
       "   2.4422624111175537,\n",
       "   2.4405813217163086,\n",
       "   2.43896746635437,\n",
       "   2.43754506111145,\n",
       "   2.436051368713379,\n",
       "   2.4346344470977783,\n",
       "   2.4332828521728516,\n",
       "   2.4320485591888428,\n",
       "   2.4308571815490723,\n",
       "   2.4296200275421143,\n",
       "   2.4285080432891846,\n",
       "   2.427419900894165,\n",
       "   2.4263885021209717,\n",
       "   2.4253222942352295,\n",
       "   2.424396514892578,\n",
       "   2.423515796661377,\n",
       "   2.422463893890381,\n",
       "   2.4216315746307373,\n",
       "   2.4208552837371826,\n",
       "   2.4200077056884766,\n",
       "   2.41921067237854,\n",
       "   2.4185049533843994,\n",
       "   2.417677402496338,\n",
       "   2.4169697761535645,\n",
       "   2.4162778854370117,\n",
       "   2.415602207183838,\n",
       "   2.4149415493011475,\n",
       "   2.41426420211792,\n",
       "   2.413703680038452,\n",
       "   2.4130477905273438,\n",
       "   2.4124739170074463,\n",
       "   2.411936044692993,\n",
       "   2.4113965034484863,\n",
       "   2.410872220993042,\n",
       "   2.410309076309204,\n",
       "   2.409797430038452,\n",
       "   2.40928316116333,\n",
       "   2.4087977409362793,\n",
       "   2.40838623046875,\n",
       "   2.407822370529175,\n",
       "   2.4074110984802246,\n",
       "   2.4070560932159424,\n",
       "   2.406515598297119,\n",
       "   2.4061636924743652,\n",
       "   2.4057276248931885,\n",
       "   2.405287027359009,\n",
       "   2.404935359954834,\n",
       "   2.4045610427856445,\n",
       "   2.4041624069213867,\n",
       "   2.4037532806396484,\n",
       "   2.4034807682037354,\n",
       "   2.4031617641448975,\n",
       "   2.4027514457702637,\n",
       "   2.402444362640381,\n",
       "   2.4021332263946533,\n",
       "   2.4017534255981445,\n",
       "   2.401475429534912,\n",
       "   2.4012181758880615,\n",
       "   2.400827169418335,\n",
       "   2.4004738330841064,\n",
       "   2.4002926349639893,\n",
       "   2.399905204772949,\n",
       "   2.399639844894409,\n",
       "   2.399362087249756,\n",
       "   2.399134635925293,\n",
       "   2.398844003677368,\n",
       "   2.3986077308654785,\n",
       "   2.398334503173828,\n",
       "   2.3980226516723633,\n",
       "   2.3978371620178223,\n",
       "   2.397575616836548,\n",
       "   2.397331476211548,\n",
       "   2.397061824798584,\n",
       "   2.396808385848999,\n",
       "   2.396573066711426,\n",
       "   2.3963544368743896,\n",
       "   2.396148681640625,\n",
       "   2.3959286212921143,\n",
       "   2.395683765411377,\n",
       "   2.3955044746398926,\n",
       "   2.395285129547119,\n",
       "   2.3950982093811035,\n",
       "   2.394841194152832,\n",
       "   2.394658088684082,\n",
       "   2.394498348236084,\n",
       "   2.394317626953125,\n",
       "   2.3940978050231934,\n",
       "   2.393862247467041,\n",
       "   2.3937079906463623,\n",
       "   2.393486738204956,\n",
       "   2.39338755607605,\n",
       "   2.393120765686035,\n",
       "   2.392972230911255,\n",
       "   2.3927855491638184,\n",
       "   2.3925602436065674,\n",
       "   2.3924875259399414,\n",
       "   2.3922362327575684,\n",
       "   2.3921046257019043,\n",
       "   2.3919448852539062,\n",
       "   2.391777515411377,\n",
       "   2.391558885574341,\n",
       "   2.39143967628479,\n",
       "   2.391235589981079,\n",
       "   2.391098737716675,\n",
       "   2.3909664154052734,\n",
       "   2.3908894062042236,\n",
       "   2.3906593322753906,\n",
       "   2.390533924102783,\n",
       "   2.3904197216033936,\n",
       "   2.3902106285095215,\n",
       "   2.3900833129882812,\n",
       "   2.389986515045166,\n",
       "   2.389742136001587,\n",
       "   2.3896772861480713,\n",
       "   2.3895115852355957,\n",
       "   2.3892810344696045,\n",
       "   2.3892011642456055,\n",
       "   2.3890905380249023,\n",
       "   2.3889904022216797,\n",
       "   2.3888227939605713,\n",
       "   2.388634443283081,\n",
       "   2.388557195663452,\n",
       "   2.3883488178253174,\n",
       "   2.3883204460144043,\n",
       "   2.3881988525390625,\n",
       "   2.3880248069763184,\n",
       "   2.387909412384033,\n",
       "   2.3878133296966553,\n",
       "   2.3876349925994873,\n",
       "   2.38746976852417,\n",
       "   2.3874351978302,\n",
       "   2.3873112201690674,\n",
       "   2.3871514797210693,\n",
       "   2.3871121406555176,\n",
       "   2.3868980407714844,\n",
       "   2.3867857456207275,\n",
       "   2.386687755584717,\n",
       "   2.386579990386963],\n",
       "  [7.878561496734619,\n",
       "   7.1928277015686035,\n",
       "   6.894846439361572,\n",
       "   6.640112400054932,\n",
       "   6.410433769226074,\n",
       "   6.1902337074279785,\n",
       "   5.977947235107422,\n",
       "   5.7740044593811035,\n",
       "   5.578909873962402,\n",
       "   5.393448352813721,\n",
       "   5.21949577331543,\n",
       "   5.058199882507324,\n",
       "   4.910367012023926,\n",
       "   4.777251243591309,\n",
       "   4.659731388092041,\n",
       "   4.558135986328125,\n",
       "   4.472714900970459,\n",
       "   4.401588439941406,\n",
       "   4.341955661773682,\n",
       "   4.290624141693115,\n",
       "   4.244869232177734,\n",
       "   4.202497959136963,\n",
       "   4.162535667419434,\n",
       "   4.125524997711182,\n",
       "   4.092503547668457,\n",
       "   4.0641188621521,\n",
       "   4.0400776863098145,\n",
       "   4.019698619842529,\n",
       "   4.002168655395508,\n",
       "   3.986995220184326,\n",
       "   3.9736082553863525,\n",
       "   3.961634397506714,\n",
       "   3.9507405757904053,\n",
       "   3.9407382011413574,\n",
       "   3.931370735168457,\n",
       "   3.922595500946045,\n",
       "   3.9142696857452393,\n",
       "   3.9064273834228516,\n",
       "   3.8989076614379883,\n",
       "   3.8916866779327393,\n",
       "   3.8847897052764893,\n",
       "   3.878037929534912,\n",
       "   3.8714711666107178,\n",
       "   3.8650474548339844,\n",
       "   3.8587918281555176,\n",
       "   3.852668523788452,\n",
       "   3.8466761112213135,\n",
       "   3.8408305644989014,\n",
       "   3.8350274562835693,\n",
       "   3.8292760848999023,\n",
       "   3.8236184120178223,\n",
       "   3.8179984092712402,\n",
       "   3.8124141693115234,\n",
       "   3.8069045543670654,\n",
       "   3.8014001846313477,\n",
       "   3.7959115505218506,\n",
       "   3.790431499481201,\n",
       "   3.7850730419158936,\n",
       "   3.779693126678467,\n",
       "   3.774369955062866,\n",
       "   3.7690768241882324,\n",
       "   3.763841390609741,\n",
       "   3.7585787773132324,\n",
       "   3.7533609867095947,\n",
       "   3.7481465339660645,\n",
       "   3.7429659366607666,\n",
       "   3.737799644470215,\n",
       "   3.7326548099517822,\n",
       "   3.7274954319000244,\n",
       "   3.7223446369171143,\n",
       "   3.7172274589538574,\n",
       "   3.712095022201538,\n",
       "   3.7069876194000244,\n",
       "   3.7019364833831787,\n",
       "   3.6968812942504883,\n",
       "   3.6918671131134033,\n",
       "   3.6868574619293213,\n",
       "   3.6818864345550537,\n",
       "   3.676943778991699,\n",
       "   3.672098398208618,\n",
       "   3.667222499847412,\n",
       "   3.6623728275299072,\n",
       "   3.657593011856079,\n",
       "   3.652834415435791,\n",
       "   3.648132562637329,\n",
       "   3.6434309482574463,\n",
       "   3.638765811920166,\n",
       "   3.6341159343719482,\n",
       "   3.6295266151428223,\n",
       "   3.6249661445617676,\n",
       "   3.620448112487793,\n",
       "   3.615959405899048,\n",
       "   3.6114895343780518,\n",
       "   3.6070775985717773,\n",
       "   3.6026649475097656,\n",
       "   3.5982861518859863,\n",
       "   3.5939016342163086,\n",
       "   3.5896449089050293,\n",
       "   3.585338830947876,\n",
       "   3.5811610221862793,\n",
       "   3.576935291290283,\n",
       "   3.5727949142456055,\n",
       "   3.5686490535736084,\n",
       "   3.564610481262207,\n",
       "   3.5605764389038086,\n",
       "   3.5566084384918213,\n",
       "   3.552616834640503,\n",
       "   3.548659563064575,\n",
       "   3.5448038578033447,\n",
       "   3.5409739017486572,\n",
       "   3.5371241569519043,\n",
       "   3.5333452224731445,\n",
       "   3.5295825004577637,\n",
       "   3.5258607864379883,\n",
       "   3.5221481323242188,\n",
       "   3.5185110569000244,\n",
       "   3.514859199523926,\n",
       "   3.511265516281128,\n",
       "   3.5077366828918457,\n",
       "   3.504119396209717,\n",
       "   3.5006632804870605,\n",
       "   3.4971883296966553,\n",
       "   3.4937121868133545,\n",
       "   3.4902451038360596,\n",
       "   3.4868359565734863,\n",
       "   3.483480215072632,\n",
       "   3.4800872802734375,\n",
       "   3.4767916202545166,\n",
       "   3.473482131958008,\n",
       "   3.4701530933380127,\n",
       "   3.4669032096862793,\n",
       "   3.463646173477173,\n",
       "   3.4604086875915527,\n",
       "   3.4572510719299316,\n",
       "   3.4540555477142334,\n",
       "   3.4509174823760986,\n",
       "   3.447751998901367,\n",
       "   3.4446802139282227,\n",
       "   3.441603899002075,\n",
       "   3.4384987354278564,\n",
       "   3.4355061054229736,\n",
       "   3.4324419498443604,\n",
       "   3.4294278621673584,\n",
       "   3.42647123336792,\n",
       "   3.423494577407837,\n",
       "   3.4205374717712402,\n",
       "   3.4176218509674072,\n",
       "   3.4146945476531982,\n",
       "   3.4118120670318604,\n",
       "   3.408888101577759,\n",
       "   3.4060375690460205,\n",
       "   3.403186082839966,\n",
       "   3.4003939628601074,\n",
       "   3.3975744247436523,\n",
       "   3.394778251647949,\n",
       "   3.392009735107422,\n",
       "   3.3893048763275146,\n",
       "   3.3865692615509033,\n",
       "   3.383802890777588,\n",
       "   3.3811092376708984,\n",
       "   3.3783843517303467,\n",
       "   3.375727415084839,\n",
       "   3.3730506896972656,\n",
       "   3.3703954219818115,\n",
       "   3.3677594661712646,\n",
       "   3.3651700019836426,\n",
       "   3.3625636100769043,\n",
       "   3.3600246906280518,\n",
       "   3.3574106693267822,\n",
       "   3.354818820953369,\n",
       "   3.352273464202881,\n",
       "   3.3497726917266846,\n",
       "   3.347297191619873,\n",
       "   3.3447935581207275,\n",
       "   3.342294692993164,\n",
       "   3.3398447036743164,\n",
       "   3.3373265266418457,\n",
       "   3.3349125385284424,\n",
       "   3.332479238510132,\n",
       "   3.330080509185791,\n",
       "   3.327711820602417,\n",
       "   3.3253097534179688,\n",
       "   3.3229591846466064,\n",
       "   3.3205478191375732,\n",
       "   3.3182239532470703,\n",
       "   3.3158633708953857,\n",
       "   3.3135275840759277,\n",
       "   3.3112576007843018,\n",
       "   3.3089311122894287,\n",
       "   3.306640386581421,\n",
       "   3.30439829826355,\n",
       "   3.302137851715088,\n",
       "   3.2998745441436768,\n",
       "   3.2976536750793457,\n",
       "   3.2953896522521973,\n",
       "   3.2932393550872803,\n",
       "   3.291018009185791,\n",
       "   3.288832426071167,\n",
       "   3.2866766452789307,\n",
       "   3.2845025062561035],\n",
       "  [3.4703285694122314,\n",
       "   2.829324960708618,\n",
       "   2.674079656600952,\n",
       "   2.585709810256958,\n",
       "   2.539731740951538,\n",
       "   2.511204719543457,\n",
       "   2.491373300552368,\n",
       "   2.476691484451294,\n",
       "   2.4654428958892822,\n",
       "   2.4563231468200684,\n",
       "   2.448902130126953,\n",
       "   2.4425957202911377,\n",
       "   2.437314510345459,\n",
       "   2.4327573776245117,\n",
       "   2.4287900924682617,\n",
       "   2.425175905227661,\n",
       "   2.4219584465026855,\n",
       "   2.4190080165863037,\n",
       "   2.4163451194763184,\n",
       "   2.41393780708313,\n",
       "   2.4118309020996094,\n",
       "   2.4096505641937256,\n",
       "   2.4077043533325195,\n",
       "   2.405970573425293,\n",
       "   2.4042351245880127,\n",
       "   2.4026613235473633,\n",
       "   2.4012255668640137,\n",
       "   2.399794816970825,\n",
       "   2.3984313011169434,\n",
       "   2.397122859954834,\n",
       "   2.3959405422210693,\n",
       "   2.3947861194610596,\n",
       "   2.393756866455078,\n",
       "   2.3926942348480225,\n",
       "   2.3916609287261963,\n",
       "   2.390717029571533,\n",
       "   2.389846086502075,\n",
       "   2.3889617919921875,\n",
       "   2.38810658454895,\n",
       "   2.3873085975646973,\n",
       "   2.386596202850342,\n",
       "   2.3858041763305664,\n",
       "   2.3851044178009033,\n",
       "   2.384418249130249,\n",
       "   2.383758783340454,\n",
       "   2.3831279277801514,\n",
       "   2.382545232772827,\n",
       "   2.381946086883545,\n",
       "   2.381298780441284,\n",
       "   2.380807399749756,\n",
       "   2.380302906036377,\n",
       "   2.3797574043273926,\n",
       "   2.3791816234588623,\n",
       "   2.378765106201172,\n",
       "   2.3782737255096436,\n",
       "   2.37787127494812,\n",
       "   2.3773882389068604,\n",
       "   2.3769567012786865,\n",
       "   2.37652325630188,\n",
       "   2.3761191368103027,\n",
       "   2.375699043273926,\n",
       "   2.3753597736358643,\n",
       "   2.3749606609344482,\n",
       "   2.3746564388275146,\n",
       "   2.3741815090179443,\n",
       "   2.373889684677124,\n",
       "   2.3735508918762207,\n",
       "   2.3732805252075195,\n",
       "   2.372891426086426,\n",
       "   2.3725695610046387,\n",
       "   2.372215509414673,\n",
       "   2.3719358444213867,\n",
       "   2.371643304824829,\n",
       "   2.371380567550659,\n",
       "   2.3711225986480713,\n",
       "   2.3707971572875977,\n",
       "   2.3705339431762695,\n",
       "   2.370208263397217,\n",
       "   2.369948148727417,\n",
       "   2.3697681427001953,\n",
       "   2.369429588317871,\n",
       "   2.369107246398926,\n",
       "   2.3689465522766113,\n",
       "   2.3687102794647217,\n",
       "   2.36845064163208,\n",
       "   2.368211269378662,\n",
       "   2.367983818054199,\n",
       "   2.36780047416687,\n",
       "   2.3675215244293213,\n",
       "   2.3673007488250732,\n",
       "   2.3670730590820312,\n",
       "   2.366832971572876,\n",
       "   2.366713047027588,\n",
       "   2.3664700984954834,\n",
       "   2.3662686347961426,\n",
       "   2.3660576343536377,\n",
       "   2.3658816814422607,\n",
       "   2.365663766860962,\n",
       "   2.3654768466949463,\n",
       "   2.3652570247650146,\n",
       "   2.3651392459869385,\n",
       "   2.3648793697357178,\n",
       "   2.364755153656006,\n",
       "   2.3646106719970703,\n",
       "   2.3643789291381836,\n",
       "   2.3642385005950928,\n",
       "   2.364122152328491,\n",
       "   2.3638908863067627,\n",
       "   2.363715648651123,\n",
       "   2.3635056018829346,\n",
       "   2.3634159564971924,\n",
       "   2.3632564544677734,\n",
       "   2.36305832862854,\n",
       "   2.3629159927368164,\n",
       "   2.362787961959839,\n",
       "   2.362600088119507,\n",
       "   2.362476110458374,\n",
       "   2.3623645305633545,\n",
       "   2.362196207046509,\n",
       "   2.3620009422302246,\n",
       "   2.3618977069854736,\n",
       "   2.3617894649505615,\n",
       "   2.3615915775299072,\n",
       "   2.361514091491699,\n",
       "   2.361319065093994,\n",
       "   2.3612284660339355,\n",
       "   2.361145257949829,\n",
       "   2.360989570617676,\n",
       "   2.3608882427215576,\n",
       "   2.3607606887817383,\n",
       "   2.3606200218200684,\n",
       "   2.360370635986328,\n",
       "   2.3603665828704834,\n",
       "   2.3602819442749023,\n",
       "   2.36006498336792,\n",
       "   2.3600058555603027,\n",
       "   2.359835624694824,\n",
       "   2.3597707748413086,\n",
       "   2.359678268432617,\n",
       "   2.359525680541992,\n",
       "   2.3594343662261963,\n",
       "   2.3593549728393555,\n",
       "   2.359222173690796,\n",
       "   2.3591368198394775,\n",
       "   2.3589632511138916,\n",
       "   2.358855962753296,\n",
       "   2.358771800994873,\n",
       "   2.3586349487304688,\n",
       "   2.358531951904297,\n",
       "   2.358438730239868,\n",
       "   2.3583881855010986,\n",
       "   2.3581695556640625,\n",
       "   2.3581604957580566,\n",
       "   2.358078956604004,\n",
       "   2.357936382293701,\n",
       "   2.357844352722168,\n",
       "   2.357696533203125,\n",
       "   2.3576738834381104,\n",
       "   2.3576135635375977,\n",
       "   2.3574633598327637,\n",
       "   2.357379198074341,\n",
       "   2.357239246368408,\n",
       "   2.3572070598602295,\n",
       "   2.3571407794952393,\n",
       "   2.3569657802581787,\n",
       "   2.356919527053833,\n",
       "   2.3568339347839355,\n",
       "   2.3566489219665527,\n",
       "   2.356621265411377,\n",
       "   2.3565564155578613,\n",
       "   2.3564815521240234,\n",
       "   2.3564229011535645,\n",
       "   2.3563148975372314,\n",
       "   2.356125831604004,\n",
       "   2.3560707569122314,\n",
       "   2.3560028076171875,\n",
       "   2.355956554412842,\n",
       "   2.355848789215088,\n",
       "   2.355781316757202,\n",
       "   2.3556904792785645,\n",
       "   2.3556106090545654,\n",
       "   2.3555619716644287,\n",
       "   2.3554012775421143,\n",
       "   2.355337381362915,\n",
       "   2.3552920818328857,\n",
       "   2.3552467823028564,\n",
       "   2.355138063430786,\n",
       "   2.3550868034362793,\n",
       "   2.354975700378418,\n",
       "   2.354909896850586,\n",
       "   2.354759931564331,\n",
       "   2.354768991470337,\n",
       "   2.3547027111053467,\n",
       "   2.354614019393921,\n",
       "   2.3544936180114746,\n",
       "   2.354466438293457,\n",
       "   2.3543784618377686,\n",
       "   2.3542566299438477,\n",
       "   2.3542327880859375,\n",
       "   2.3541505336761475],\n",
       "  [4.694350242614746,\n",
       "   3.7752771377563477,\n",
       "   3.5411674976348877,\n",
       "   3.3701765537261963,\n",
       "   3.2442915439605713,\n",
       "   3.147137403488159,\n",
       "   3.0686702728271484,\n",
       "   3.005225419998169,\n",
       "   2.953155040740967,\n",
       "   2.9090704917907715,\n",
       "   2.8708927631378174,\n",
       "   2.837563991546631,\n",
       "   2.8078558444976807,\n",
       "   2.7812585830688477,\n",
       "   2.7573094367980957,\n",
       "   2.7352418899536133,\n",
       "   2.7150728702545166,\n",
       "   2.696458578109741,\n",
       "   2.6789917945861816,\n",
       "   2.662424325942993,\n",
       "   2.6470391750335693,\n",
       "   2.6332342624664307,\n",
       "   2.6204111576080322,\n",
       "   2.6088614463806152,\n",
       "   2.598557472229004,\n",
       "   2.589139461517334,\n",
       "   2.5806148052215576,\n",
       "   2.572683572769165,\n",
       "   2.5654025077819824,\n",
       "   2.5586841106414795,\n",
       "   2.5524747371673584,\n",
       "   2.546713352203369,\n",
       "   2.5412752628326416,\n",
       "   2.5362319946289062,\n",
       "   2.5314533710479736,\n",
       "   2.5270299911499023,\n",
       "   2.5227973461151123,\n",
       "   2.5187268257141113,\n",
       "   2.5147669315338135,\n",
       "   2.5109736919403076,\n",
       "   2.5072219371795654,\n",
       "   2.5034964084625244,\n",
       "   2.4999773502349854,\n",
       "   2.4965360164642334,\n",
       "   2.492983102798462,\n",
       "   2.4897356033325195,\n",
       "   2.4865615367889404,\n",
       "   2.483297109603882,\n",
       "   2.4800798892974854,\n",
       "   2.476919412612915,\n",
       "   2.4738597869873047,\n",
       "   2.470996618270874,\n",
       "   2.4681427478790283,\n",
       "   2.4654881954193115,\n",
       "   2.4629743099212646,\n",
       "   2.4606776237487793,\n",
       "   2.4584782123565674,\n",
       "   2.456385850906372,\n",
       "   2.4544501304626465,\n",
       "   2.4526398181915283,\n",
       "   2.4508798122406006,\n",
       "   2.449202299118042,\n",
       "   2.447593927383423,\n",
       "   2.445976734161377,\n",
       "   2.4445221424102783,\n",
       "   2.443093776702881,\n",
       "   2.4418041706085205,\n",
       "   2.440523862838745,\n",
       "   2.4393301010131836,\n",
       "   2.438109874725342,\n",
       "   2.4370083808898926,\n",
       "   2.435913562774658,\n",
       "   2.4349725246429443,\n",
       "   2.4339776039123535,\n",
       "   2.433006763458252,\n",
       "   2.432068347930908,\n",
       "   2.431140422821045,\n",
       "   2.4304234981536865,\n",
       "   2.429521083831787,\n",
       "   2.428809642791748,\n",
       "   2.4279801845550537,\n",
       "   2.42720627784729,\n",
       "   2.426466464996338,\n",
       "   2.425802707672119,\n",
       "   2.4251182079315186,\n",
       "   2.424377679824829,\n",
       "   2.4238014221191406,\n",
       "   2.4231669902801514,\n",
       "   2.4226279258728027,\n",
       "   2.421971321105957,\n",
       "   2.421379327774048,\n",
       "   2.4208524227142334,\n",
       "   2.420267105102539,\n",
       "   2.419821262359619,\n",
       "   2.419217586517334,\n",
       "   2.418790340423584,\n",
       "   2.4182558059692383,\n",
       "   2.417762279510498,\n",
       "   2.41733717918396,\n",
       "   2.416879653930664,\n",
       "   2.4164223670959473,\n",
       "   2.4160382747650146,\n",
       "   2.4155287742614746,\n",
       "   2.415242910385132,\n",
       "   2.414783477783203,\n",
       "   2.4144182205200195,\n",
       "   2.413989305496216,\n",
       "   2.413640022277832,\n",
       "   2.4132540225982666,\n",
       "   2.4129137992858887,\n",
       "   2.4124879837036133,\n",
       "   2.4122371673583984,\n",
       "   2.411898136138916,\n",
       "   2.4115357398986816,\n",
       "   2.4112164974212646,\n",
       "   2.4108762741088867,\n",
       "   2.410581350326538,\n",
       "   2.410290241241455,\n",
       "   2.4098756313323975,\n",
       "   2.4096689224243164,\n",
       "   2.409367561340332,\n",
       "   2.4090542793273926,\n",
       "   2.4087817668914795,\n",
       "   2.4085395336151123,\n",
       "   2.4082014560699463,\n",
       "   2.4078705310821533,\n",
       "   2.4076669216156006,\n",
       "   2.4074182510375977,\n",
       "   2.407177686691284,\n",
       "   2.406808853149414,\n",
       "   2.4066312313079834,\n",
       "   2.406343460083008,\n",
       "   2.4060661792755127,\n",
       "   2.4058547019958496,\n",
       "   2.405608892440796,\n",
       "   2.4053332805633545,\n",
       "   2.4051647186279297,\n",
       "   2.404850721359253,\n",
       "   2.4046504497528076,\n",
       "   2.404416799545288,\n",
       "   2.404177665710449,\n",
       "   2.4040098190307617,\n",
       "   2.403827667236328,\n",
       "   2.4035160541534424,\n",
       "   2.4032983779907227,\n",
       "   2.4031143188476562,\n",
       "   2.4029135704040527,\n",
       "   2.402735471725464,\n",
       "   2.4025719165802,\n",
       "   2.402329444885254,\n",
       "   2.402113676071167,\n",
       "   2.401947498321533,\n",
       "   2.4017655849456787,\n",
       "   2.4015729427337646,\n",
       "   2.401444911956787,\n",
       "   2.4011785984039307,\n",
       "   2.400970935821533,\n",
       "   2.400850534439087,\n",
       "   2.400683879852295,\n",
       "   2.4004883766174316,\n",
       "   2.400334596633911,\n",
       "   2.4001152515411377,\n",
       "   2.4000308513641357,\n",
       "   2.399783134460449,\n",
       "   2.3996310234069824,\n",
       "   2.3994686603546143,\n",
       "   2.399308204650879,\n",
       "   2.399171829223633,\n",
       "   2.39900541305542,\n",
       "   2.398923635482788,\n",
       "   2.398671865463257,\n",
       "   2.398576498031616,\n",
       "   2.3984012603759766,\n",
       "   2.398190498352051,\n",
       "   2.398050546646118,\n",
       "   2.3979058265686035,\n",
       "   2.3977930545806885,\n",
       "   2.3976752758026123,\n",
       "   2.3974545001983643,\n",
       "   2.397259473800659,\n",
       "   2.3971314430236816,\n",
       "   2.39705753326416,\n",
       "   2.3969719409942627,\n",
       "   2.3968026638031006,\n",
       "   2.3966357707977295,\n",
       "   2.3964576721191406,\n",
       "   2.3964085578918457,\n",
       "   2.3962395191192627,\n",
       "   2.39605975151062,\n",
       "   2.395969867706299,\n",
       "   2.3957509994506836,\n",
       "   2.395609140396118,\n",
       "   2.3955554962158203,\n",
       "   2.395477294921875,\n",
       "   2.395332098007202,\n",
       "   2.3952229022979736,\n",
       "   2.3950886726379395,\n",
       "   2.3948662281036377,\n",
       "   2.3948216438293457,\n",
       "   2.3946518898010254],\n",
       "  [3.376361608505249,\n",
       "   2.695268154144287,\n",
       "   2.5884644985198975,\n",
       "   2.543729782104492,\n",
       "   2.516835927963257,\n",
       "   2.491417646408081,\n",
       "   2.4717276096343994,\n",
       "   2.4581611156463623,\n",
       "   2.4480457305908203,\n",
       "   2.4401490688323975,\n",
       "   2.4336116313934326,\n",
       "   2.4280006885528564,\n",
       "   2.423261880874634,\n",
       "   2.4190754890441895,\n",
       "   2.415419578552246,\n",
       "   2.4120616912841797,\n",
       "   2.409017324447632,\n",
       "   2.406320095062256,\n",
       "   2.403888702392578,\n",
       "   2.401676893234253,\n",
       "   2.399575710296631,\n",
       "   2.3975515365600586,\n",
       "   2.3958077430725098,\n",
       "   2.3942034244537354,\n",
       "   2.392624855041504,\n",
       "   2.39115309715271,\n",
       "   2.389833450317383,\n",
       "   2.388471841812134,\n",
       "   2.387295961380005,\n",
       "   2.38614821434021,\n",
       "   2.3850514888763428,\n",
       "   2.3840277194976807,\n",
       "   2.3830113410949707,\n",
       "   2.382107973098755,\n",
       "   2.381180763244629,\n",
       "   2.3803834915161133,\n",
       "   2.3795228004455566,\n",
       "   2.37882924079895,\n",
       "   2.3780124187469482,\n",
       "   2.3773610591888428,\n",
       "   2.3766744136810303,\n",
       "   2.375920534133911,\n",
       "   2.3753085136413574,\n",
       "   2.3748087882995605,\n",
       "   2.3741185665130615,\n",
       "   2.3735439777374268,\n",
       "   2.37300968170166,\n",
       "   2.372488260269165,\n",
       "   2.371971607208252,\n",
       "   2.371525764465332,\n",
       "   2.370980978012085,\n",
       "   2.3706533908843994,\n",
       "   2.370081901550293,\n",
       "   2.3697152137756348,\n",
       "   2.3693127632141113,\n",
       "   2.3689565658569336,\n",
       "   2.368511438369751,\n",
       "   2.3681719303131104,\n",
       "   2.367804765701294,\n",
       "   2.3674614429473877,\n",
       "   2.3671770095825195,\n",
       "   2.366786003112793,\n",
       "   2.366530418395996,\n",
       "   2.366140842437744,\n",
       "   2.3658573627471924,\n",
       "   2.365504026412964,\n",
       "   2.365328788757324,\n",
       "   2.365032911300659,\n",
       "   2.364748954772949,\n",
       "   2.364474058151245,\n",
       "   2.3642587661743164,\n",
       "   2.3639309406280518,\n",
       "   2.363713264465332,\n",
       "   2.363490104675293,\n",
       "   2.3631765842437744,\n",
       "   2.363074541091919,\n",
       "   2.3627681732177734,\n",
       "   2.362591505050659,\n",
       "   2.3623239994049072,\n",
       "   2.362213611602783,\n",
       "   2.361893892288208,\n",
       "   2.361740827560425,\n",
       "   2.361539363861084,\n",
       "   2.3613784313201904,\n",
       "   2.3611598014831543,\n",
       "   2.3609631061553955,\n",
       "   2.360704183578491,\n",
       "   2.3606157302856445,\n",
       "   2.3604047298431396,\n",
       "   2.3602356910705566,\n",
       "   2.3600733280181885,\n",
       "   2.359858989715576,\n",
       "   2.359757900238037,\n",
       "   2.3595707416534424,\n",
       "   2.3593413829803467,\n",
       "   2.3592798709869385,\n",
       "   2.3590950965881348,\n",
       "   2.3588900566101074,\n",
       "   2.3587253093719482,\n",
       "   2.3585174083709717,\n",
       "   2.358476161956787,\n",
       "   2.3582911491394043,\n",
       "   2.3581559658050537,\n",
       "   2.3581278324127197,\n",
       "   2.3579444885253906,\n",
       "   2.3578033447265625,\n",
       "   2.3575737476348877,\n",
       "   2.357494354248047,\n",
       "   2.3574106693267822,\n",
       "   2.3572049140930176,\n",
       "   2.3571009635925293,\n",
       "   2.3569767475128174,\n",
       "   2.3568270206451416,\n",
       "   2.35672664642334,\n",
       "   2.356611967086792,\n",
       "   2.3564889430999756,\n",
       "   2.356346607208252,\n",
       "   2.3562352657318115,\n",
       "   2.3561739921569824,\n",
       "   2.356078863143921,\n",
       "   2.355861186981201,\n",
       "   2.355780601501465,\n",
       "   2.3557028770446777,\n",
       "   2.355541467666626,\n",
       "   2.355435848236084,\n",
       "   2.355297565460205,\n",
       "   2.355278491973877,\n",
       "   2.355095148086548,\n",
       "   2.355062484741211,\n",
       "   2.35495924949646,\n",
       "   2.3548784255981445,\n",
       "   2.354712724685669,\n",
       "   2.354717254638672,\n",
       "   2.354548215866089,\n",
       "   2.3544466495513916,\n",
       "   2.3543550968170166,\n",
       "   2.354220390319824,\n",
       "   2.3541674613952637,\n",
       "   2.354029417037964,\n",
       "   2.353881359100342,\n",
       "   2.3539223670959473,\n",
       "   2.3537046909332275,\n",
       "   2.3536908626556396,\n",
       "   2.3535828590393066,\n",
       "   2.3535044193267822,\n",
       "   2.353415012359619,\n",
       "   2.3533217906951904,\n",
       "   2.3532886505126953,\n",
       "   2.3530876636505127,\n",
       "   2.353119134902954,\n",
       "   2.352921485900879,\n",
       "   2.352842092514038,\n",
       "   2.352750778198242,\n",
       "   2.3527345657348633,\n",
       "   2.3526322841644287,\n",
       "   2.3525660037994385,\n",
       "   2.3524982929229736,\n",
       "   2.3524129390716553,\n",
       "   2.3523263931274414,\n",
       "   2.352201223373413,\n",
       "   2.352139711380005,\n",
       "   2.3520395755767822,\n",
       "   2.3519697189331055,\n",
       "   2.3518941402435303,\n",
       "   2.3518598079681396,\n",
       "   2.351707696914673,\n",
       "   2.351638078689575,\n",
       "   2.351604461669922,\n",
       "   2.351515531539917,\n",
       "   2.3514585494995117,\n",
       "   2.351292133331299,\n",
       "   2.3512680530548096,\n",
       "   2.3512685298919678,\n",
       "   2.3511788845062256,\n",
       "   2.3510358333587646,\n",
       "   2.3509678840637207,\n",
       "   2.3509469032287598,\n",
       "   2.3508946895599365,\n",
       "   2.350792169570923,\n",
       "   2.350675582885742,\n",
       "   2.3506016731262207,\n",
       "   2.350599765777588,\n",
       "   2.350522756576538,\n",
       "   2.350416421890259,\n",
       "   2.3503811359405518,\n",
       "   2.350296974182129,\n",
       "   2.3502111434936523,\n",
       "   2.3501288890838623,\n",
       "   2.3500776290893555,\n",
       "   2.350069999694824,\n",
       "   2.350033760070801,\n",
       "   2.3499579429626465,\n",
       "   2.349806070327759,\n",
       "   2.349773406982422,\n",
       "   2.3497493267059326,\n",
       "   2.3496365547180176,\n",
       "   2.349552631378174,\n",
       "   2.3494679927825928,\n",
       "   2.3494157791137695,\n",
       "   2.3493330478668213],\n",
       "  [3.173931837081909,\n",
       "   2.638587474822998,\n",
       "   2.5373432636260986,\n",
       "   2.497405767440796,\n",
       "   2.474801540374756,\n",
       "   2.4598217010498047,\n",
       "   2.449141263961792,\n",
       "   2.44085431098938,\n",
       "   2.4342427253723145,\n",
       "   2.428670644760132,\n",
       "   2.423992872238159,\n",
       "   2.419924736022949,\n",
       "   2.416184186935425,\n",
       "   2.4129638671875,\n",
       "   2.410109043121338,\n",
       "   2.4074132442474365,\n",
       "   2.404963493347168,\n",
       "   2.4027280807495117,\n",
       "   2.4007139205932617,\n",
       "   2.398817300796509,\n",
       "   2.397017478942871,\n",
       "   2.395270347595215,\n",
       "   2.393691062927246,\n",
       "   2.392169952392578,\n",
       "   2.390810966491699,\n",
       "   2.389472723007202,\n",
       "   2.388138771057129,\n",
       "   2.3869597911834717,\n",
       "   2.3858437538146973,\n",
       "   2.384678602218628,\n",
       "   2.383657217025757,\n",
       "   2.3826489448547363,\n",
       "   2.3816683292388916,\n",
       "   2.3807530403137207,\n",
       "   2.379941701889038,\n",
       "   2.379140853881836,\n",
       "   2.378230571746826,\n",
       "   2.37750244140625,\n",
       "   2.3768486976623535,\n",
       "   2.376159191131592,\n",
       "   2.3754820823669434,\n",
       "   2.3747446537017822,\n",
       "   2.3742218017578125,\n",
       "   2.3736319541931152,\n",
       "   2.372988700866699,\n",
       "   2.3724353313446045,\n",
       "   2.371939182281494,\n",
       "   2.371389389038086,\n",
       "   2.370893955230713,\n",
       "   2.3704817295074463,\n",
       "   2.3699357509613037,\n",
       "   2.369507074356079,\n",
       "   2.369093418121338,\n",
       "   2.3686225414276123,\n",
       "   2.3681960105895996,\n",
       "   2.3678364753723145,\n",
       "   2.367400884628296,\n",
       "   2.36702823638916,\n",
       "   2.366722822189331,\n",
       "   2.366302251815796,\n",
       "   2.365927219390869,\n",
       "   2.3656859397888184,\n",
       "   2.3653252124786377,\n",
       "   2.3649604320526123,\n",
       "   2.3646795749664307,\n",
       "   2.36431884765625,\n",
       "   2.3640530109405518,\n",
       "   2.363750457763672,\n",
       "   2.3635308742523193,\n",
       "   2.3632023334503174,\n",
       "   2.3630120754241943,\n",
       "   2.362659454345703,\n",
       "   2.3623757362365723,\n",
       "   2.3621292114257812,\n",
       "   2.3619070053100586,\n",
       "   2.3616671562194824,\n",
       "   2.3614556789398193,\n",
       "   2.361220598220825,\n",
       "   2.3609120845794678,\n",
       "   2.360774040222168,\n",
       "   2.3605728149414062,\n",
       "   2.360414505004883,\n",
       "   2.3600692749023438,\n",
       "   2.3598804473876953,\n",
       "   2.359736680984497,\n",
       "   2.3595492839813232,\n",
       "   2.359234571456909,\n",
       "   2.359104633331299,\n",
       "   2.359036684036255,\n",
       "   2.3586666584014893,\n",
       "   2.3585376739501953,\n",
       "   2.358358144760132,\n",
       "   2.3581860065460205,\n",
       "   2.3579883575439453,\n",
       "   2.35784649848938,\n",
       "   2.3577311038970947,\n",
       "   2.3573858737945557,\n",
       "   2.3573203086853027,\n",
       "   2.3571465015411377,\n",
       "   2.3569934368133545,\n",
       "   2.3569254875183105,\n",
       "   2.356659173965454,\n",
       "   2.356523275375366,\n",
       "   2.356451988220215,\n",
       "   2.356248378753662,\n",
       "   2.356139659881592,\n",
       "   2.355921745300293,\n",
       "   2.35578989982605,\n",
       "   2.3556597232818604,\n",
       "   2.3555195331573486,\n",
       "   2.3553621768951416,\n",
       "   2.3552637100219727,\n",
       "   2.355052947998047,\n",
       "   2.355001211166382,\n",
       "   2.3548099994659424,\n",
       "   2.354715585708618,\n",
       "   2.354569911956787,\n",
       "   2.354464530944824,\n",
       "   2.3543407917022705,\n",
       "   2.3541572093963623,\n",
       "   2.354121208190918,\n",
       "   2.3539483547210693,\n",
       "   2.3538336753845215,\n",
       "   2.353708028793335,\n",
       "   2.3535828590393066,\n",
       "   2.35343074798584,\n",
       "   2.3533413410186768,\n",
       "   2.3532328605651855,\n",
       "   2.3530914783477783,\n",
       "   2.3530161380767822,\n",
       "   2.3528544902801514,\n",
       "   2.3527278900146484,\n",
       "   2.352628231048584,\n",
       "   2.3525876998901367,\n",
       "   2.3524556159973145,\n",
       "   2.3522894382476807,\n",
       "   2.3522541522979736,\n",
       "   2.3521015644073486,\n",
       "   2.3520216941833496,\n",
       "   2.351931095123291,\n",
       "   2.3517959117889404,\n",
       "   2.351708173751831,\n",
       "   2.3516290187835693,\n",
       "   2.351459503173828,\n",
       "   2.351348876953125,\n",
       "   2.351295232772827,\n",
       "   2.3511903285980225,\n",
       "   2.3511433601379395,\n",
       "   2.3509597778320312,\n",
       "   2.3509626388549805,\n",
       "   2.3508026599884033,\n",
       "   2.3506546020507812,\n",
       "   2.350576400756836,\n",
       "   2.3504836559295654,\n",
       "   2.350404739379883,\n",
       "   2.3503499031066895,\n",
       "   2.350231647491455,\n",
       "   2.3501694202423096,\n",
       "   2.3500523567199707,\n",
       "   2.3500428199768066,\n",
       "   2.349848508834839,\n",
       "   2.349781036376953,\n",
       "   2.349698543548584,\n",
       "   2.3496406078338623,\n",
       "   2.3495070934295654,\n",
       "   2.3494813442230225,\n",
       "   2.349428176879883,\n",
       "   2.3492939472198486,\n",
       "   2.3493051528930664,\n",
       "   2.3492038249969482,\n",
       "   2.3490607738494873,\n",
       "   2.348998546600342,\n",
       "   2.3488926887512207,\n",
       "   2.348780393600464,\n",
       "   2.348783016204834,\n",
       "   2.3486380577087402,\n",
       "   2.3485450744628906,\n",
       "   2.348494291305542,\n",
       "   2.348339319229126,\n",
       "   2.3482882976531982,\n",
       "   2.3483030796051025,\n",
       "   2.3481459617614746,\n",
       "   2.3481547832489014,\n",
       "   2.3480679988861084,\n",
       "   2.3479790687561035,\n",
       "   2.347872018814087,\n",
       "   2.3478474617004395,\n",
       "   2.347705364227295,\n",
       "   2.3476603031158447,\n",
       "   2.3476715087890625,\n",
       "   2.347559690475464,\n",
       "   2.3474373817443848,\n",
       "   2.3474349975585938,\n",
       "   2.347313404083252,\n",
       "   2.3472437858581543,\n",
       "   2.347196340560913,\n",
       "   2.3471052646636963,\n",
       "   2.3470711708068848,\n",
       "   2.3469552993774414,\n",
       "   2.34696364402771],\n",
       "  [2.760812997817993,\n",
       "   2.4874935150146484,\n",
       "   2.4548399448394775,\n",
       "   2.4379143714904785,\n",
       "   2.426717519760132,\n",
       "   2.418463945388794,\n",
       "   2.4121382236480713,\n",
       "   2.406987428665161,\n",
       "   2.4026529788970947,\n",
       "   2.3989665508270264,\n",
       "   2.3958306312561035,\n",
       "   2.392920732498169,\n",
       "   2.3904831409454346,\n",
       "   2.388274669647217,\n",
       "   2.386305332183838,\n",
       "   2.3844873905181885,\n",
       "   2.3829007148742676,\n",
       "   2.38132381439209,\n",
       "   2.3799357414245605,\n",
       "   2.3786652088165283,\n",
       "   2.377490997314453,\n",
       "   2.3763065338134766,\n",
       "   2.3752400875091553,\n",
       "   2.3742806911468506,\n",
       "   2.373342514038086,\n",
       "   2.372467279434204,\n",
       "   2.3715686798095703,\n",
       "   2.3708314895629883,\n",
       "   2.370042562484741,\n",
       "   2.36932635307312,\n",
       "   2.368643045425415,\n",
       "   2.367910861968994,\n",
       "   2.367370367050171,\n",
       "   2.366726875305176,\n",
       "   2.366158962249756,\n",
       "   2.365607500076294,\n",
       "   2.3650505542755127,\n",
       "   2.364492893218994,\n",
       "   2.3639466762542725,\n",
       "   2.36348819732666,\n",
       "   2.363107442855835,\n",
       "   2.36259388923645,\n",
       "   2.3621809482574463,\n",
       "   2.361804485321045,\n",
       "   2.361314058303833,\n",
       "   2.360898494720459,\n",
       "   2.360536813735962,\n",
       "   2.360154390335083,\n",
       "   2.3597683906555176,\n",
       "   2.3594112396240234,\n",
       "   2.3590800762176514,\n",
       "   2.3586976528167725,\n",
       "   2.358414888381958,\n",
       "   2.3580832481384277,\n",
       "   2.3577330112457275,\n",
       "   2.3574509620666504,\n",
       "   2.357189178466797,\n",
       "   2.356858730316162,\n",
       "   2.356562376022339,\n",
       "   2.3563292026519775,\n",
       "   2.3560495376586914,\n",
       "   2.355794668197632,\n",
       "   2.3555855751037598,\n",
       "   2.3552117347717285,\n",
       "   2.3550682067871094,\n",
       "   2.354656934738159,\n",
       "   2.354569435119629,\n",
       "   2.3542673587799072,\n",
       "   2.3540546894073486,\n",
       "   2.3538007736206055,\n",
       "   2.353562831878662,\n",
       "   2.353349208831787,\n",
       "   2.3532159328460693,\n",
       "   2.352961301803589,\n",
       "   2.3527636528015137,\n",
       "   2.3526275157928467,\n",
       "   2.3523313999176025,\n",
       "   2.3521642684936523,\n",
       "   2.3520004749298096,\n",
       "   2.3517355918884277,\n",
       "   2.351578950881958,\n",
       "   2.3514397144317627,\n",
       "   2.3511998653411865,\n",
       "   2.3511180877685547,\n",
       "   2.3508474826812744,\n",
       "   2.3507063388824463,\n",
       "   2.3505635261535645,\n",
       "   2.350397825241089,\n",
       "   2.3502211570739746,\n",
       "   2.3500020503997803,\n",
       "   2.349860906600952,\n",
       "   2.3496510982513428,\n",
       "   2.3495800495147705,\n",
       "   2.3494205474853516,\n",
       "   2.3493099212646484,\n",
       "   2.349177122116089,\n",
       "   2.348968505859375,\n",
       "   2.3488049507141113,\n",
       "   2.3486952781677246,\n",
       "   2.348505735397339,\n",
       "   2.348419666290283,\n",
       "   2.34826922416687,\n",
       "   2.3481240272521973,\n",
       "   2.3479888439178467,\n",
       "   2.347867488861084,\n",
       "   2.347752571105957,\n",
       "   2.34763503074646,\n",
       "   2.3474857807159424,\n",
       "   2.347360610961914,\n",
       "   2.347264528274536,\n",
       "   2.347132921218872,\n",
       "   2.347052812576294,\n",
       "   2.3468170166015625,\n",
       "   2.3467824459075928,\n",
       "   2.3466548919677734,\n",
       "   2.3465514183044434,\n",
       "   2.3463408946990967,\n",
       "   2.3462862968444824,\n",
       "   2.34619140625,\n",
       "   2.3460628986358643,\n",
       "   2.345951795578003,\n",
       "   2.3458871841430664,\n",
       "   2.3457586765289307,\n",
       "   2.3455986976623535,\n",
       "   2.3455300331115723,\n",
       "   2.3454320430755615,\n",
       "   2.345341682434082,\n",
       "   2.3452301025390625,\n",
       "   2.3450441360473633,\n",
       "   2.3450307846069336,\n",
       "   2.3448665142059326,\n",
       "   2.3447458744049072,\n",
       "   2.3447420597076416,\n",
       "   2.344627857208252,\n",
       "   2.344512939453125,\n",
       "   2.3444032669067383,\n",
       "   2.344330310821533,\n",
       "   2.3441452980041504,\n",
       "   2.3440911769866943,\n",
       "   2.3440916538238525,\n",
       "   2.3439152240753174,\n",
       "   2.343864679336548,\n",
       "   2.3436970710754395,\n",
       "   2.3436927795410156,\n",
       "   2.343496322631836,\n",
       "   2.3435070514678955,\n",
       "   2.343363046646118,\n",
       "   2.343216896057129,\n",
       "   2.3431739807128906,\n",
       "   2.343125820159912,\n",
       "   2.343003988265991,\n",
       "   2.342947244644165,\n",
       "   2.3428804874420166,\n",
       "   2.342728614807129,\n",
       "   2.342691421508789,\n",
       "   2.3426005840301514,\n",
       "   2.3425416946411133,\n",
       "   2.342433452606201,\n",
       "   2.342427968978882,\n",
       "   2.342294216156006,\n",
       "   2.3421244621276855,\n",
       "   2.3420634269714355,\n",
       "   2.3419647216796875,\n",
       "   2.3419156074523926,\n",
       "   2.34187912940979,\n",
       "   2.34175443649292,\n",
       "   2.3416812419891357,\n",
       "   2.341641902923584,\n",
       "   2.3415699005126953,\n",
       "   2.34143328666687,\n",
       "   2.3414125442504883,\n",
       "   2.3413448333740234,\n",
       "   2.341151475906372,\n",
       "   2.341134786605835,\n",
       "   2.340949535369873,\n",
       "   2.341031074523926,\n",
       "   2.3409299850463867,\n",
       "   2.340756416320801,\n",
       "   2.3407440185546875,\n",
       "   2.3407442569732666,\n",
       "   2.3406434059143066,\n",
       "   2.3406078815460205,\n",
       "   2.3404619693756104,\n",
       "   2.3404438495635986,\n",
       "   2.34036922454834,\n",
       "   2.340214729309082,\n",
       "   2.340219736099243,\n",
       "   2.340176820755005,\n",
       "   2.3400514125823975,\n",
       "   2.3400208950042725,\n",
       "   2.3399758338928223,\n",
       "   2.339864492416382,\n",
       "   2.3397932052612305,\n",
       "   2.3397812843322754,\n",
       "   2.33968186378479,\n",
       "   2.3396294116973877,\n",
       "   2.339550495147705,\n",
       "   2.3394625186920166,\n",
       "   2.3394575119018555,\n",
       "   2.339327335357666],\n",
       "  [3.3851749897003174,\n",
       "   2.6982202529907227,\n",
       "   2.589003562927246,\n",
       "   2.545245885848999,\n",
       "   2.5188283920288086,\n",
       "   2.495734691619873,\n",
       "   2.477961301803589,\n",
       "   2.466073751449585,\n",
       "   2.457386016845703,\n",
       "   2.4505367279052734,\n",
       "   2.444693088531494,\n",
       "   2.439805746078491,\n",
       "   2.435532808303833,\n",
       "   2.4317283630371094,\n",
       "   2.4284558296203613,\n",
       "   2.425508975982666,\n",
       "   2.4227375984191895,\n",
       "   2.4202396869659424,\n",
       "   2.417985200881958,\n",
       "   2.415879964828491,\n",
       "   2.4138925075531006,\n",
       "   2.412080764770508,\n",
       "   2.410393714904785,\n",
       "   2.408865451812744,\n",
       "   2.4073164463043213,\n",
       "   2.4058868885040283,\n",
       "   2.40451717376709,\n",
       "   2.403230667114258,\n",
       "   2.4019954204559326,\n",
       "   2.4007673263549805,\n",
       "   2.399718761444092,\n",
       "   2.3985912799835205,\n",
       "   2.3975319862365723,\n",
       "   2.396523952484131,\n",
       "   2.395521879196167,\n",
       "   2.394528865814209,\n",
       "   2.393681526184082,\n",
       "   2.3928635120391846,\n",
       "   2.3920085430145264,\n",
       "   2.3911995887756348,\n",
       "   2.3904147148132324,\n",
       "   2.389683723449707,\n",
       "   2.3889715671539307,\n",
       "   2.388275623321533,\n",
       "   2.3875677585601807,\n",
       "   2.386977434158325,\n",
       "   2.386225938796997,\n",
       "   2.3856124877929688,\n",
       "   2.3850677013397217,\n",
       "   2.384472370147705,\n",
       "   2.383881092071533,\n",
       "   2.3834316730499268,\n",
       "   2.3828318119049072,\n",
       "   2.3823189735412598,\n",
       "   2.3817861080169678,\n",
       "   2.38126540184021,\n",
       "   2.380830764770508,\n",
       "   2.3802781105041504,\n",
       "   2.3798532485961914,\n",
       "   2.37947154045105,\n",
       "   2.379037857055664,\n",
       "   2.3785316944122314,\n",
       "   2.3781580924987793,\n",
       "   2.377742290496826,\n",
       "   2.377352714538574,\n",
       "   2.3769493103027344,\n",
       "   2.3765017986297607,\n",
       "   2.37621808052063,\n",
       "   2.3757824897766113,\n",
       "   2.375443696975708,\n",
       "   2.375136137008667,\n",
       "   2.3747432231903076,\n",
       "   2.3744144439697266,\n",
       "   2.374112367630005,\n",
       "   2.3738627433776855,\n",
       "   2.373436450958252,\n",
       "   2.3731658458709717,\n",
       "   2.372852325439453,\n",
       "   2.3725697994232178,\n",
       "   2.372201442718506,\n",
       "   2.3719522953033447,\n",
       "   2.3716959953308105,\n",
       "   2.371429681777954,\n",
       "   2.37113881111145,\n",
       "   2.370809555053711,\n",
       "   2.3706207275390625,\n",
       "   2.370293140411377,\n",
       "   2.3700711727142334,\n",
       "   2.369828224182129,\n",
       "   2.369565725326538,\n",
       "   2.369394063949585,\n",
       "   2.3691444396972656,\n",
       "   2.368903875350952,\n",
       "   2.3686599731445312,\n",
       "   2.3684639930725098,\n",
       "   2.368215799331665,\n",
       "   2.367971658706665,\n",
       "   2.3677542209625244,\n",
       "   2.367591381072998,\n",
       "   2.367292642593384,\n",
       "   2.3671770095825195,\n",
       "   2.366936445236206,\n",
       "   2.3668012619018555,\n",
       "   2.3665497303009033,\n",
       "   2.3664817810058594,\n",
       "   2.36616587638855,\n",
       "   2.3659656047821045,\n",
       "   2.3657445907592773,\n",
       "   2.365628242492676,\n",
       "   2.3654298782348633,\n",
       "   2.365227699279785,\n",
       "   2.3650691509246826,\n",
       "   2.364851474761963,\n",
       "   2.364712953567505,\n",
       "   2.364542007446289,\n",
       "   2.3644044399261475,\n",
       "   2.3642218112945557,\n",
       "   2.3641197681427,\n",
       "   2.363887071609497,\n",
       "   2.363734722137451,\n",
       "   2.363553524017334,\n",
       "   2.363391876220703,\n",
       "   2.3632895946502686,\n",
       "   2.363068103790283,\n",
       "   2.362929344177246,\n",
       "   2.3628299236297607,\n",
       "   2.3626272678375244,\n",
       "   2.3625054359436035,\n",
       "   2.3623430728912354,\n",
       "   2.3622610569000244,\n",
       "   2.3621010780334473,\n",
       "   2.3619112968444824,\n",
       "   2.361853837966919,\n",
       "   2.36165714263916,\n",
       "   2.3615643978118896,\n",
       "   2.3614466190338135,\n",
       "   2.3612287044525146,\n",
       "   2.361109733581543,\n",
       "   2.3609700202941895,\n",
       "   2.3609089851379395,\n",
       "   2.3607988357543945,\n",
       "   2.360722303390503,\n",
       "   2.360398769378662,\n",
       "   2.3603734970092773,\n",
       "   2.360286235809326,\n",
       "   2.36012601852417,\n",
       "   2.360024929046631,\n",
       "   2.3598990440368652,\n",
       "   2.359771728515625,\n",
       "   2.3597183227539062,\n",
       "   2.3595011234283447,\n",
       "   2.3594703674316406,\n",
       "   2.3593502044677734,\n",
       "   2.3592021465301514,\n",
       "   2.359055995941162,\n",
       "   2.3589775562286377,\n",
       "   2.3589084148406982,\n",
       "   2.3587565422058105,\n",
       "   2.358703851699829,\n",
       "   2.3585221767425537,\n",
       "   2.35847544670105,\n",
       "   2.358339548110962,\n",
       "   2.3582839965820312,\n",
       "   2.3581316471099854,\n",
       "   2.358057975769043,\n",
       "   2.3579916954040527,\n",
       "   2.357891082763672,\n",
       "   2.357719898223877,\n",
       "   2.357637882232666,\n",
       "   2.3575236797332764,\n",
       "   2.3573949337005615,\n",
       "   2.3573403358459473,\n",
       "   2.3572235107421875,\n",
       "   2.3571975231170654,\n",
       "   2.3570101261138916,\n",
       "   2.3569278717041016,\n",
       "   2.356867551803589,\n",
       "   2.3567466735839844,\n",
       "   2.356687545776367,\n",
       "   2.356567144393921,\n",
       "   2.356414794921875,\n",
       "   2.3564248085021973,\n",
       "   2.3563098907470703,\n",
       "   2.3562397956848145,\n",
       "   2.35609769821167,\n",
       "   2.356083869934082,\n",
       "   2.355991840362549,\n",
       "   2.3559043407440186,\n",
       "   2.3558168411254883,\n",
       "   2.3557894229888916,\n",
       "   2.3556411266326904,\n",
       "   2.355588436126709,\n",
       "   2.355496644973755,\n",
       "   2.355397939682007,\n",
       "   2.3553831577301025,\n",
       "   2.355226755142212,\n",
       "   2.3551459312438965,\n",
       "   2.3550851345062256,\n",
       "   2.3550264835357666,\n",
       "   2.3549187183380127],\n",
       "  [6.0519304275512695,\n",
       "   5.4067702293396,\n",
       "   5.229373455047607,\n",
       "   5.102605819702148,\n",
       "   5.010406970977783,\n",
       "   4.938303470611572,\n",
       "   4.8794426918029785,\n",
       "   4.828762531280518,\n",
       "   4.783204078674316,\n",
       "   4.7411394119262695,\n",
       "   4.701541423797607,\n",
       "   4.664089679718018,\n",
       "   4.6288743019104,\n",
       "   4.595797061920166,\n",
       "   4.564795017242432,\n",
       "   4.535577774047852,\n",
       "   4.507874965667725,\n",
       "   4.4815592765808105,\n",
       "   4.4565019607543945,\n",
       "   4.432662010192871,\n",
       "   4.410060405731201,\n",
       "   4.388665199279785,\n",
       "   4.368428707122803,\n",
       "   4.349346160888672,\n",
       "   4.331273078918457,\n",
       "   4.314138889312744,\n",
       "   4.297876358032227,\n",
       "   4.282374382019043,\n",
       "   4.2674946784973145,\n",
       "   4.25326681137085,\n",
       "   4.239569187164307,\n",
       "   4.226399898529053,\n",
       "   4.213747024536133,\n",
       "   4.201560974121094,\n",
       "   4.189847946166992,\n",
       "   4.178615093231201,\n",
       "   4.167810440063477,\n",
       "   4.157469272613525,\n",
       "   4.147561550140381,\n",
       "   4.138049602508545,\n",
       "   4.128963947296143,\n",
       "   4.1202311515808105,\n",
       "   4.111867904663086,\n",
       "   4.103878974914551,\n",
       "   4.0962090492248535,\n",
       "   4.0888142585754395,\n",
       "   4.081702709197998,\n",
       "   4.074875354766846,\n",
       "   4.06828498840332,\n",
       "   4.061915397644043,\n",
       "   4.055776119232178,\n",
       "   4.049817085266113,\n",
       "   4.044058322906494,\n",
       "   4.038449287414551,\n",
       "   4.032973766326904,\n",
       "   4.027684211730957,\n",
       "   4.022502899169922,\n",
       "   4.017459392547607,\n",
       "   4.012547969818115,\n",
       "   4.007713317871094,\n",
       "   4.002983093261719,\n",
       "   3.998352527618408,\n",
       "   3.9938111305236816,\n",
       "   3.9893412590026855,\n",
       "   3.984910488128662,\n",
       "   3.980576276779175,\n",
       "   3.9763102531433105,\n",
       "   3.9720404148101807,\n",
       "   3.9678735733032227,\n",
       "   3.9637157917022705,\n",
       "   3.9595999717712402,\n",
       "   3.9555065631866455,\n",
       "   3.951458692550659,\n",
       "   3.947390556335449,\n",
       "   3.9433112144470215,\n",
       "   3.939199209213257,\n",
       "   3.9350616931915283,\n",
       "   3.9308507442474365,\n",
       "   3.9265806674957275,\n",
       "   3.922234535217285,\n",
       "   3.9179165363311768,\n",
       "   3.9136579036712646,\n",
       "   3.9093949794769287,\n",
       "   3.9051661491394043,\n",
       "   3.9010262489318848,\n",
       "   3.896881103515625,\n",
       "   3.8927526473999023,\n",
       "   3.8885841369628906,\n",
       "   3.884394407272339,\n",
       "   3.880124568939209,\n",
       "   3.87581205368042,\n",
       "   3.871382236480713,\n",
       "   3.8667709827423096,\n",
       "   3.8619437217712402,\n",
       "   3.856795072555542,\n",
       "   3.851179361343384,\n",
       "   3.845151901245117,\n",
       "   3.8387043476104736,\n",
       "   3.8321704864501953,\n",
       "   3.8256802558898926,\n",
       "   3.819321393966675,\n",
       "   3.813021659851074,\n",
       "   3.80672287940979,\n",
       "   3.8004021644592285,\n",
       "   3.7941532135009766,\n",
       "   3.7879083156585693,\n",
       "   3.7816824913024902,\n",
       "   3.7755026817321777,\n",
       "   3.7693278789520264,\n",
       "   3.7630434036254883,\n",
       "   3.7566308975219727,\n",
       "   3.7501590251922607,\n",
       "   3.7434635162353516,\n",
       "   3.736677885055542,\n",
       "   3.729673147201538,\n",
       "   3.7226905822753906,\n",
       "   3.7157773971557617,\n",
       "   3.7088446617126465,\n",
       "   3.701937675476074,\n",
       "   3.6950130462646484,\n",
       "   3.688075542449951,\n",
       "   3.6811068058013916,\n",
       "   3.674097776412964,\n",
       "   3.667048692703247,\n",
       "   3.6599819660186768,\n",
       "   3.6528358459472656,\n",
       "   3.645613670349121,\n",
       "   3.6383934020996094,\n",
       "   3.63114333152771,\n",
       "   3.623797655105591,\n",
       "   3.6164262294769287,\n",
       "   3.6090989112854004,\n",
       "   3.6017544269561768,\n",
       "   3.594348430633545,\n",
       "   3.5869107246398926,\n",
       "   3.5794622898101807,\n",
       "   3.571989059448242,\n",
       "   3.564469814300537,\n",
       "   3.5569915771484375,\n",
       "   3.5494723320007324,\n",
       "   3.5419960021972656,\n",
       "   3.534421920776367,\n",
       "   3.526848793029785,\n",
       "   3.5193278789520264,\n",
       "   3.5118110179901123,\n",
       "   3.504227638244629,\n",
       "   3.496732234954834,\n",
       "   3.489229679107666,\n",
       "   3.481703042984009,\n",
       "   3.4741804599761963,\n",
       "   3.4667510986328125,\n",
       "   3.459298610687256,\n",
       "   3.4518561363220215,\n",
       "   3.4445035457611084,\n",
       "   3.4371745586395264,\n",
       "   3.429882287979126,\n",
       "   3.4226064682006836,\n",
       "   3.4153242111206055,\n",
       "   3.408268928527832,\n",
       "   3.401127576828003,\n",
       "   3.3940696716308594,\n",
       "   3.3871750831604004,\n",
       "   3.380211114883423,\n",
       "   3.373366594314575,\n",
       "   3.3665037155151367,\n",
       "   3.3597888946533203,\n",
       "   3.353085994720459,\n",
       "   3.34647274017334,\n",
       "   3.3398618698120117,\n",
       "   3.3334059715270996,\n",
       "   3.3269007205963135,\n",
       "   3.3204872608184814,\n",
       "   3.314162015914917,\n",
       "   3.307835102081299,\n",
       "   3.3016905784606934,\n",
       "   3.2954726219177246,\n",
       "   3.2893736362457275,\n",
       "   3.2833564281463623,\n",
       "   3.2773077487945557,\n",
       "   3.271348714828491,\n",
       "   3.2655065059661865,\n",
       "   3.259720802307129,\n",
       "   3.2539358139038086,\n",
       "   3.24822998046875,\n",
       "   3.242605209350586,\n",
       "   3.2370946407318115,\n",
       "   3.2315726280212402,\n",
       "   3.2261428833007812,\n",
       "   3.2207720279693604,\n",
       "   3.2154574394226074,\n",
       "   3.2102489471435547,\n",
       "   3.2051093578338623,\n",
       "   3.1999595165252686,\n",
       "   3.19492506980896,\n",
       "   3.1899499893188477,\n",
       "   3.1850340366363525,\n",
       "   3.180112600326538,\n",
       "   3.1753015518188477,\n",
       "   3.1705002784729004,\n",
       "   3.1658084392547607],\n",
       "  [4.445920944213867,\n",
       "   4.077798843383789,\n",
       "   3.9839208126068115,\n",
       "   3.921987771987915,\n",
       "   3.8639416694641113,\n",
       "   3.8049232959747314,\n",
       "   3.735593318939209,\n",
       "   3.6462340354919434,\n",
       "   3.5555412769317627,\n",
       "   3.4719808101654053,\n",
       "   3.3948423862457275,\n",
       "   3.323835849761963,\n",
       "   3.259110450744629,\n",
       "   3.2005646228790283,\n",
       "   3.1479880809783936,\n",
       "   3.10097599029541,\n",
       "   3.0586788654327393,\n",
       "   3.020550489425659,\n",
       "   2.9861795902252197,\n",
       "   2.955247402191162,\n",
       "   2.9271059036254883,\n",
       "   2.9013564586639404,\n",
       "   2.877441167831421,\n",
       "   2.8552086353302,\n",
       "   2.8343617916107178,\n",
       "   2.814831256866455,\n",
       "   2.796501636505127,\n",
       "   2.7792956829071045,\n",
       "   2.7630622386932373,\n",
       "   2.7478246688842773,\n",
       "   2.7337567806243896,\n",
       "   2.720440149307251,\n",
       "   2.7079355716705322,\n",
       "   2.696197509765625,\n",
       "   2.685105323791504,\n",
       "   2.674644947052002,\n",
       "   2.664750099182129,\n",
       "   2.6552321910858154,\n",
       "   2.6461193561553955,\n",
       "   2.637186288833618,\n",
       "   2.62853741645813,\n",
       "   2.6200923919677734,\n",
       "   2.6120166778564453,\n",
       "   2.6043009757995605,\n",
       "   2.5967812538146973,\n",
       "   2.5895626544952393,\n",
       "   2.582667112350464,\n",
       "   2.5759758949279785,\n",
       "   2.5695061683654785,\n",
       "   2.5630972385406494,\n",
       "   2.556816339492798,\n",
       "   2.5508360862731934,\n",
       "   2.545018434524536,\n",
       "   2.5394303798675537,\n",
       "   2.5341105461120605,\n",
       "   2.5289220809936523,\n",
       "   2.5241522789001465,\n",
       "   2.5195791721343994,\n",
       "   2.5151727199554443,\n",
       "   2.511005401611328,\n",
       "   2.507119655609131,\n",
       "   2.503437042236328,\n",
       "   2.4999427795410156,\n",
       "   2.4966611862182617,\n",
       "   2.493541717529297,\n",
       "   2.490644693374634,\n",
       "   2.487762689590454,\n",
       "   2.485072135925293,\n",
       "   2.482481002807617,\n",
       "   2.4800984859466553,\n",
       "   2.4777753353118896,\n",
       "   2.475505828857422,\n",
       "   2.4733619689941406,\n",
       "   2.471297264099121,\n",
       "   2.469294548034668,\n",
       "   2.4672627449035645,\n",
       "   2.4654009342193604,\n",
       "   2.46368145942688,\n",
       "   2.4618682861328125,\n",
       "   2.460137128829956,\n",
       "   2.458516836166382,\n",
       "   2.456984281539917,\n",
       "   2.4553821086883545,\n",
       "   2.4540457725524902,\n",
       "   2.4525699615478516,\n",
       "   2.451164484024048,\n",
       "   2.4499008655548096,\n",
       "   2.4486069679260254,\n",
       "   2.4473648071289062,\n",
       "   2.446214199066162,\n",
       "   2.445054292678833,\n",
       "   2.4438884258270264,\n",
       "   2.4428811073303223,\n",
       "   2.4418222904205322,\n",
       "   2.4407522678375244,\n",
       "   2.439840078353882,\n",
       "   2.4388487339019775,\n",
       "   2.4379663467407227,\n",
       "   2.4371113777160645,\n",
       "   2.436119556427002,\n",
       "   2.4352829456329346,\n",
       "   2.4344303607940674,\n",
       "   2.4336230754852295,\n",
       "   2.43285870552063,\n",
       "   2.4320828914642334,\n",
       "   2.431316375732422,\n",
       "   2.430570125579834,\n",
       "   2.4298033714294434,\n",
       "   2.429189443588257,\n",
       "   2.4285409450531006,\n",
       "   2.427855968475342,\n",
       "   2.427218437194824,\n",
       "   2.42655086517334,\n",
       "   2.4259684085845947,\n",
       "   2.4253294467926025,\n",
       "   2.4247536659240723,\n",
       "   2.4242441654205322,\n",
       "   2.423614025115967,\n",
       "   2.423112392425537,\n",
       "   2.422555923461914,\n",
       "   2.421971559524536,\n",
       "   2.421431064605713,\n",
       "   2.4209253787994385,\n",
       "   2.420393705368042,\n",
       "   2.4198877811431885,\n",
       "   2.4194247722625732,\n",
       "   2.41896915435791,\n",
       "   2.418457508087158,\n",
       "   2.417954921722412,\n",
       "   2.417569160461426,\n",
       "   2.417065143585205,\n",
       "   2.4166269302368164,\n",
       "   2.41629695892334,\n",
       "   2.415956974029541,\n",
       "   2.4154627323150635,\n",
       "   2.4151103496551514,\n",
       "   2.414594888687134,\n",
       "   2.414386510848999,\n",
       "   2.4139037132263184,\n",
       "   2.413630962371826,\n",
       "   2.413257122039795,\n",
       "   2.412823438644409,\n",
       "   2.4125306606292725,\n",
       "   2.4122836589813232,\n",
       "   2.4119181632995605,\n",
       "   2.41157603263855,\n",
       "   2.411280870437622,\n",
       "   2.4109997749328613,\n",
       "   2.410682201385498,\n",
       "   2.4103519916534424,\n",
       "   2.410036325454712,\n",
       "   2.409734010696411,\n",
       "   2.4095239639282227,\n",
       "   2.4092350006103516,\n",
       "   2.4089717864990234,\n",
       "   2.408705949783325,\n",
       "   2.4083504676818848,\n",
       "   2.408257484436035,\n",
       "   2.407989978790283,\n",
       "   2.407665967941284,\n",
       "   2.407435894012451,\n",
       "   2.4072139263153076,\n",
       "   2.4069113731384277,\n",
       "   2.4066874980926514,\n",
       "   2.4064531326293945,\n",
       "   2.406219482421875,\n",
       "   2.405985116958618,\n",
       "   2.4057881832122803,\n",
       "   2.40561580657959,\n",
       "   2.4053540229797363,\n",
       "   2.4051406383514404,\n",
       "   2.4049527645111084,\n",
       "   2.4047117233276367,\n",
       "   2.4045250415802,\n",
       "   2.404346227645874,\n",
       "   2.4041197299957275,\n",
       "   2.403954267501831,\n",
       "   2.403745651245117,\n",
       "   2.40352201461792,\n",
       "   2.403358221054077,\n",
       "   2.403186559677124,\n",
       "   2.4029924869537354,\n",
       "   2.402806282043457,\n",
       "   2.402733564376831,\n",
       "   2.4024627208709717,\n",
       "   2.402259349822998,\n",
       "   2.4021852016448975,\n",
       "   2.401916265487671,\n",
       "   2.4018115997314453,\n",
       "   2.4015915393829346,\n",
       "   2.4014031887054443,\n",
       "   2.401289701461792,\n",
       "   2.4010655879974365,\n",
       "   2.400923013687134,\n",
       "   2.4008076190948486,\n",
       "   2.4006590843200684,\n",
       "   2.4005048274993896,\n",
       "   2.400343656539917,\n",
       "   2.400097131729126,\n",
       "   2.400068759918213],\n",
       "  [3.29575252532959,\n",
       "   2.620422840118408,\n",
       "   2.5213348865509033,\n",
       "   2.486318588256836,\n",
       "   2.4666407108306885,\n",
       "   2.4535906314849854,\n",
       "   2.4441006183624268,\n",
       "   2.4365627765655518,\n",
       "   2.4306752681732178,\n",
       "   2.425694704055786,\n",
       "   2.4214000701904297,\n",
       "   2.417840003967285,\n",
       "   2.4146599769592285,\n",
       "   2.4118170738220215,\n",
       "   2.409334421157837,\n",
       "   2.4070940017700195,\n",
       "   2.404989719390869,\n",
       "   2.403099298477173,\n",
       "   2.4013607501983643,\n",
       "   2.399749517440796,\n",
       "   2.398267984390259,\n",
       "   2.396878480911255,\n",
       "   2.3955416679382324,\n",
       "   2.394386053085327,\n",
       "   2.3932271003723145,\n",
       "   2.392122745513916,\n",
       "   2.391127109527588,\n",
       "   2.390124797821045,\n",
       "   2.389188051223755,\n",
       "   2.3884072303771973,\n",
       "   2.387570858001709,\n",
       "   2.3867101669311523,\n",
       "   2.3859703540802,\n",
       "   2.385226249694824,\n",
       "   2.384542942047119,\n",
       "   2.38381290435791,\n",
       "   2.3832597732543945,\n",
       "   2.3826711177825928,\n",
       "   2.382091999053955,\n",
       "   2.3815407752990723,\n",
       "   2.3809456825256348,\n",
       "   2.3803486824035645,\n",
       "   2.3799355030059814,\n",
       "   2.379379987716675,\n",
       "   2.3788764476776123,\n",
       "   2.3784492015838623,\n",
       "   2.3780457973480225,\n",
       "   2.3775746822357178,\n",
       "   2.377121925354004,\n",
       "   2.3766794204711914,\n",
       "   2.376288652420044,\n",
       "   2.3758466243743896,\n",
       "   2.3755319118499756,\n",
       "   2.3751142024993896,\n",
       "   2.3748178482055664,\n",
       "   2.37443470954895,\n",
       "   2.3740897178649902,\n",
       "   2.373743772506714,\n",
       "   2.373378276824951,\n",
       "   2.373140573501587,\n",
       "   2.372765064239502,\n",
       "   2.3724844455718994,\n",
       "   2.37217116355896,\n",
       "   2.371915340423584,\n",
       "   2.371581792831421,\n",
       "   2.371328830718994,\n",
       "   2.3710343837738037,\n",
       "   2.370767593383789,\n",
       "   2.370464324951172,\n",
       "   2.3701884746551514,\n",
       "   2.369992971420288,\n",
       "   2.3697080612182617,\n",
       "   2.3694252967834473,\n",
       "   2.369196891784668,\n",
       "   2.3689699172973633,\n",
       "   2.368753433227539,\n",
       "   2.3684887886047363,\n",
       "   2.368239641189575,\n",
       "   2.367980718612671,\n",
       "   2.367777109146118,\n",
       "   2.3676552772521973,\n",
       "   2.3673906326293945,\n",
       "   2.3671770095825195,\n",
       "   2.367006301879883,\n",
       "   2.36677885055542,\n",
       "   2.3666107654571533,\n",
       "   2.3663411140441895,\n",
       "   2.3661739826202393,\n",
       "   2.3660597801208496,\n",
       "   2.365859031677246,\n",
       "   2.3655881881713867,\n",
       "   2.365424394607544,\n",
       "   2.365294933319092,\n",
       "   2.365039587020874,\n",
       "   2.3649368286132812,\n",
       "   2.364778757095337,\n",
       "   2.364612340927124,\n",
       "   2.364403486251831,\n",
       "   2.364250898361206,\n",
       "   2.3640637397766113,\n",
       "   2.363908529281616,\n",
       "   2.3637144565582275,\n",
       "   2.3636183738708496,\n",
       "   2.363400936126709,\n",
       "   2.363353967666626,\n",
       "   2.3631536960601807,\n",
       "   2.363002061843872,\n",
       "   2.3628361225128174,\n",
       "   2.362657308578491,\n",
       "   2.362565040588379,\n",
       "   2.362391233444214,\n",
       "   2.3622493743896484,\n",
       "   2.3620598316192627,\n",
       "   2.361978054046631,\n",
       "   2.361830234527588,\n",
       "   2.3617660999298096,\n",
       "   2.3615787029266357,\n",
       "   2.361468553543091,\n",
       "   2.361318826675415,\n",
       "   2.3611574172973633,\n",
       "   2.3609983921051025,\n",
       "   2.360896348953247,\n",
       "   2.3608391284942627,\n",
       "   2.360697031021118,\n",
       "   2.3604958057403564,\n",
       "   2.3604488372802734,\n",
       "   2.3602893352508545,\n",
       "   2.360180139541626,\n",
       "   2.360102415084839,\n",
       "   2.359901189804077,\n",
       "   2.359807252883911,\n",
       "   2.359771490097046,\n",
       "   2.359609365463257,\n",
       "   2.3595311641693115,\n",
       "   2.3594369888305664,\n",
       "   2.3592891693115234,\n",
       "   2.359135866165161,\n",
       "   2.359069347381592,\n",
       "   2.3590097427368164,\n",
       "   2.3588922023773193,\n",
       "   2.358828544616699,\n",
       "   2.3585944175720215,\n",
       "   2.3585803508758545,\n",
       "   2.358501672744751,\n",
       "   2.3584039211273193,\n",
       "   2.358236312866211,\n",
       "   2.358163595199585,\n",
       "   2.3580846786499023,\n",
       "   2.357987403869629,\n",
       "   2.3579258918762207,\n",
       "   2.357811450958252,\n",
       "   2.3577146530151367,\n",
       "   2.357659339904785,\n",
       "   2.357534170150757,\n",
       "   2.357405662536621,\n",
       "   2.357332468032837,\n",
       "   2.3573098182678223,\n",
       "   2.3571407794952393,\n",
       "   2.3570384979248047,\n",
       "   2.3570470809936523,\n",
       "   2.3569388389587402,\n",
       "   2.35681414604187,\n",
       "   2.356743335723877,\n",
       "   2.3566792011260986,\n",
       "   2.356539487838745,\n",
       "   2.3564698696136475,\n",
       "   2.3564369678497314,\n",
       "   2.356374979019165,\n",
       "   2.3562591075897217,\n",
       "   2.3561935424804688,\n",
       "   2.356135129928589,\n",
       "   2.355984926223755,\n",
       "   2.355910301208496,\n",
       "   2.3558239936828613,\n",
       "   2.3557581901550293,\n",
       "   2.3557310104370117,\n",
       "   2.3556227684020996,\n",
       "   2.3555233478546143,\n",
       "   2.3554842472076416,\n",
       "   2.355391263961792,\n",
       "   2.355316638946533,\n",
       "   2.355236530303955,\n",
       "   2.3551909923553467,\n",
       "   2.355093240737915,\n",
       "   2.355071783065796,\n",
       "   2.354936361312866,\n",
       "   2.35495924949646,\n",
       "   2.354881763458252,\n",
       "   2.354804515838623,\n",
       "   2.354696750640869,\n",
       "   2.3546533584594727,\n",
       "   2.3545899391174316,\n",
       "   2.3544833660125732,\n",
       "   2.3544762134552,\n",
       "   2.3543853759765625,\n",
       "   2.354346752166748,\n",
       "   2.3543143272399902,\n",
       "   2.354198694229126,\n",
       "   2.3540661334991455,\n",
       "   2.3540701866149902],\n",
       "  [5.136885166168213,\n",
       "   4.690678119659424,\n",
       "   4.528796195983887,\n",
       "   4.418249607086182,\n",
       "   4.336153507232666,\n",
       "   4.273060321807861,\n",
       "   4.221700668334961,\n",
       "   4.178605556488037,\n",
       "   4.142189979553223,\n",
       "   4.1114091873168945,\n",
       "   4.085115909576416,\n",
       "   4.06238317489624,\n",
       "   4.042294979095459,\n",
       "   4.024261474609375,\n",
       "   4.007809638977051,\n",
       "   3.992548942565918,\n",
       "   3.9781436920166016,\n",
       "   3.964414119720459,\n",
       "   3.951037883758545,\n",
       "   3.937704563140869,\n",
       "   3.923903703689575,\n",
       "   3.9100306034088135,\n",
       "   3.8964240550994873,\n",
       "   3.882840633392334,\n",
       "   3.868422269821167,\n",
       "   3.8515493869781494,\n",
       "   3.8312933444976807,\n",
       "   3.8107032775878906,\n",
       "   3.7904045581817627,\n",
       "   3.7703874111175537,\n",
       "   3.7496724128723145,\n",
       "   3.727573871612549,\n",
       "   3.705284833908081,\n",
       "   3.6828558444976807,\n",
       "   3.660156726837158,\n",
       "   3.63693904876709,\n",
       "   3.6133997440338135,\n",
       "   3.5895872116088867,\n",
       "   3.5655298233032227,\n",
       "   3.541323184967041,\n",
       "   3.517139196395874,\n",
       "   3.4929096698760986,\n",
       "   3.468870162963867,\n",
       "   3.4450197219848633,\n",
       "   3.421513557434082,\n",
       "   3.3984639644622803,\n",
       "   3.3758866786956787,\n",
       "   3.3539538383483887,\n",
       "   3.332587957382202,\n",
       "   3.311765193939209,\n",
       "   3.291536331176758,\n",
       "   3.271862506866455,\n",
       "   3.2527971267700195,\n",
       "   3.2343759536743164,\n",
       "   3.2166085243225098,\n",
       "   3.1995301246643066,\n",
       "   3.182980537414551,\n",
       "   3.1670234203338623,\n",
       "   3.1515698432922363,\n",
       "   3.136662721633911,\n",
       "   3.122244119644165,\n",
       "   3.1082749366760254,\n",
       "   3.094766855239868,\n",
       "   3.0818214416503906,\n",
       "   3.069195032119751,\n",
       "   3.0569725036621094,\n",
       "   3.0451724529266357,\n",
       "   3.033663511276245,\n",
       "   3.0224950313568115,\n",
       "   3.011698007583618,\n",
       "   3.001091718673706,\n",
       "   2.9907386302948,\n",
       "   2.9805023670196533,\n",
       "   2.9705238342285156,\n",
       "   2.9608330726623535,\n",
       "   2.951387643814087,\n",
       "   2.9422786235809326,\n",
       "   2.9334025382995605,\n",
       "   2.924830675125122,\n",
       "   2.916461706161499,\n",
       "   2.908325433731079,\n",
       "   2.9003570079803467,\n",
       "   2.8927724361419678,\n",
       "   2.8852014541625977,\n",
       "   2.877891778945923,\n",
       "   2.870770215988159,\n",
       "   2.8638834953308105,\n",
       "   2.8570706844329834,\n",
       "   2.850480318069458,\n",
       "   2.8440277576446533,\n",
       "   2.837803363800049,\n",
       "   2.831571340560913,\n",
       "   2.8255536556243896,\n",
       "   2.8196260929107666,\n",
       "   2.8138587474823,\n",
       "   2.8082449436187744,\n",
       "   2.8027536869049072,\n",
       "   2.797337770462036,\n",
       "   2.7920515537261963,\n",
       "   2.7868566513061523,\n",
       "   2.781865358352661,\n",
       "   2.7769017219543457,\n",
       "   2.772057056427002,\n",
       "   2.7674267292022705,\n",
       "   2.7627768516540527,\n",
       "   2.758294105529785,\n",
       "   2.7538373470306396,\n",
       "   2.7495346069335938,\n",
       "   2.7453529834747314,\n",
       "   2.7411863803863525,\n",
       "   2.737175464630127,\n",
       "   2.7332334518432617,\n",
       "   2.7293548583984375,\n",
       "   2.7254767417907715,\n",
       "   2.7218315601348877,\n",
       "   2.7181856632232666,\n",
       "   2.714627981185913,\n",
       "   2.7111144065856934,\n",
       "   2.7076778411865234,\n",
       "   2.704332113265991,\n",
       "   2.7009999752044678,\n",
       "   2.69779109954834,\n",
       "   2.694647789001465,\n",
       "   2.691488027572632,\n",
       "   2.6883974075317383,\n",
       "   2.6853723526000977,\n",
       "   2.682532548904419,\n",
       "   2.679565668106079,\n",
       "   2.6767730712890625,\n",
       "   2.6739606857299805,\n",
       "   2.6713483333587646,\n",
       "   2.668670892715454,\n",
       "   2.6659507751464844,\n",
       "   2.6634113788604736,\n",
       "   2.6609435081481934,\n",
       "   2.658419370651245,\n",
       "   2.655999183654785,\n",
       "   2.653608798980713,\n",
       "   2.6512346267700195,\n",
       "   2.64892315864563,\n",
       "   2.6467511653900146,\n",
       "   2.6445116996765137,\n",
       "   2.6423254013061523,\n",
       "   2.640146255493164,\n",
       "   2.6379857063293457,\n",
       "   2.6360220909118652,\n",
       "   2.633960723876953,\n",
       "   2.631948471069336,\n",
       "   2.630046844482422,\n",
       "   2.6281216144561768,\n",
       "   2.6262259483337402,\n",
       "   2.624343156814575,\n",
       "   2.6225357055664062,\n",
       "   2.620701789855957,\n",
       "   2.6189723014831543,\n",
       "   2.6172385215759277,\n",
       "   2.6155881881713867,\n",
       "   2.6138808727264404,\n",
       "   2.6122498512268066,\n",
       "   2.6106104850769043,\n",
       "   2.609022855758667,\n",
       "   2.6074345111846924,\n",
       "   2.6058881282806396,\n",
       "   2.6043388843536377,\n",
       "   2.602933645248413,\n",
       "   2.6014413833618164,\n",
       "   2.5999178886413574,\n",
       "   2.5985801219940186,\n",
       "   2.597135066986084,\n",
       "   2.5957961082458496,\n",
       "   2.5944480895996094,\n",
       "   2.5930604934692383,\n",
       "   2.59177827835083,\n",
       "   2.5904643535614014,\n",
       "   2.5892326831817627,\n",
       "   2.587979793548584,\n",
       "   2.586728811264038,\n",
       "   2.585542678833008,\n",
       "   2.5843355655670166,\n",
       "   2.5831151008605957,\n",
       "   2.5819461345672607,\n",
       "   2.580742359161377,\n",
       "   2.5796315670013428,\n",
       "   2.5784971714019775,\n",
       "   2.5774805545806885,\n",
       "   2.57631778717041,\n",
       "   2.575273275375366,\n",
       "   2.5742053985595703,\n",
       "   2.5732247829437256,\n",
       "   2.5721917152404785,\n",
       "   2.571183204650879,\n",
       "   2.570159673690796,\n",
       "   2.569173812866211,\n",
       "   2.568208694458008,\n",
       "   2.567237138748169,\n",
       "   2.5663511753082275,\n",
       "   2.5653302669525146,\n",
       "   2.5644383430480957,\n",
       "   2.5635082721710205,\n",
       "   2.5626513957977295],\n",
       "  [2.777132272720337,\n",
       "   2.5149002075195312,\n",
       "   2.4825963973999023,\n",
       "   2.4661738872528076,\n",
       "   2.455474853515625,\n",
       "   2.447660446166992,\n",
       "   2.4415533542633057,\n",
       "   2.436640977859497,\n",
       "   2.4325497150421143,\n",
       "   2.428962230682373,\n",
       "   2.4253792762756348,\n",
       "   2.4219024181365967,\n",
       "   2.4190778732299805,\n",
       "   2.4165725708007812,\n",
       "   2.414060592651367,\n",
       "   2.4116790294647217,\n",
       "   2.4095633029937744,\n",
       "   2.4074277877807617,\n",
       "   2.4052743911743164,\n",
       "   2.4030685424804688,\n",
       "   2.401174545288086,\n",
       "   2.3993961811065674,\n",
       "   2.3978590965270996,\n",
       "   2.3964080810546875,\n",
       "   2.3950066566467285,\n",
       "   2.393738031387329,\n",
       "   2.39249849319458,\n",
       "   2.3913967609405518,\n",
       "   2.390338182449341,\n",
       "   2.389421224594116,\n",
       "   2.3883216381073,\n",
       "   2.387498378753662,\n",
       "   2.3866078853607178,\n",
       "   2.385835647583008,\n",
       "   2.3849895000457764,\n",
       "   2.384221076965332,\n",
       "   2.3835151195526123,\n",
       "   2.3828163146972656,\n",
       "   2.382143259048462,\n",
       "   2.381511926651001,\n",
       "   2.3809168338775635,\n",
       "   2.3802788257598877,\n",
       "   2.3796801567077637,\n",
       "   2.3791732788085938,\n",
       "   2.378589153289795,\n",
       "   2.378063201904297,\n",
       "   2.377675771713257,\n",
       "   2.3770322799682617,\n",
       "   2.376713752746582,\n",
       "   2.376168727874756,\n",
       "   2.3758151531219482,\n",
       "   2.3753814697265625,\n",
       "   2.3749568462371826,\n",
       "   2.3745062351226807,\n",
       "   2.3741848468780518,\n",
       "   2.3738129138946533,\n",
       "   2.3733396530151367,\n",
       "   2.3730404376983643,\n",
       "   2.372694730758667,\n",
       "   2.372420072555542,\n",
       "   2.3720757961273193,\n",
       "   2.3716893196105957,\n",
       "   2.371425151824951,\n",
       "   2.3711531162261963,\n",
       "   2.3708252906799316,\n",
       "   2.3705971240997314,\n",
       "   2.370321750640869,\n",
       "   2.3700501918792725,\n",
       "   2.369748115539551,\n",
       "   2.3695735931396484,\n",
       "   2.3692853450775146,\n",
       "   2.3690226078033447,\n",
       "   2.368842363357544,\n",
       "   2.3685801029205322,\n",
       "   2.368300199508667,\n",
       "   2.368107795715332,\n",
       "   2.3678972721099854,\n",
       "   2.367647409439087,\n",
       "   2.3674261569976807,\n",
       "   2.3672516345977783,\n",
       "   2.366999387741089,\n",
       "   2.3668441772460938,\n",
       "   2.366600751876831,\n",
       "   2.366445302963257,\n",
       "   2.3662009239196777,\n",
       "   2.366088390350342,\n",
       "   2.3659210205078125,\n",
       "   2.36575984954834,\n",
       "   2.365501642227173,\n",
       "   2.3653087615966797,\n",
       "   2.3651041984558105,\n",
       "   2.3649120330810547,\n",
       "   2.364820957183838,\n",
       "   2.3646240234375,\n",
       "   2.3644673824310303,\n",
       "   2.3643460273742676,\n",
       "   2.364156484603882,\n",
       "   2.36403226852417,\n",
       "   2.363879680633545,\n",
       "   2.363612413406372,\n",
       "   2.363499641418457,\n",
       "   2.3634605407714844,\n",
       "   2.363208055496216,\n",
       "   2.3630611896514893,\n",
       "   2.362948417663574,\n",
       "   2.362828016281128,\n",
       "   2.3625662326812744,\n",
       "   2.362550735473633,\n",
       "   2.3623056411743164,\n",
       "   2.3621582984924316,\n",
       "   2.362036943435669,\n",
       "   2.3618533611297607,\n",
       "   2.361741304397583,\n",
       "   2.361565351486206,\n",
       "   2.3613228797912598,\n",
       "   2.3609747886657715,\n",
       "   2.3605475425720215,\n",
       "   2.3600823879241943,\n",
       "   2.359630823135376,\n",
       "   2.359187602996826,\n",
       "   2.3586947917938232,\n",
       "   2.358335256576538,\n",
       "   2.358006477355957,\n",
       "   2.3576362133026123,\n",
       "   2.3573036193847656,\n",
       "   2.356971502304077,\n",
       "   2.356656074523926,\n",
       "   2.3564035892486572,\n",
       "   2.356154680252075,\n",
       "   2.3558051586151123,\n",
       "   2.3556432723999023,\n",
       "   2.3552536964416504,\n",
       "   2.355062246322632,\n",
       "   2.354841947555542,\n",
       "   2.354534387588501,\n",
       "   2.3542640209198,\n",
       "   2.35404896736145,\n",
       "   2.353861093521118,\n",
       "   2.35353946685791,\n",
       "   2.353411912918091,\n",
       "   2.353159189224243,\n",
       "   2.3529274463653564,\n",
       "   2.352750062942505,\n",
       "   2.352522373199463,\n",
       "   2.3523166179656982,\n",
       "   2.3521058559417725,\n",
       "   2.3519012928009033,\n",
       "   2.351729154586792,\n",
       "   2.3514626026153564,\n",
       "   2.3512444496154785,\n",
       "   2.351038694381714,\n",
       "   2.350949764251709,\n",
       "   2.3507626056671143,\n",
       "   2.3504748344421387,\n",
       "   2.350318670272827,\n",
       "   2.3501670360565186,\n",
       "   2.3500330448150635,\n",
       "   2.349821090698242,\n",
       "   2.349665880203247,\n",
       "   2.349518060684204,\n",
       "   2.349308490753174,\n",
       "   2.3491320610046387,\n",
       "   2.3490097522735596,\n",
       "   2.348822832107544,\n",
       "   2.3486859798431396,\n",
       "   2.348586082458496,\n",
       "   2.3483564853668213,\n",
       "   2.3482415676116943,\n",
       "   2.348134994506836,\n",
       "   2.347980260848999,\n",
       "   2.3478798866271973,\n",
       "   2.347663640975952,\n",
       "   2.3476054668426514,\n",
       "   2.3473896980285645,\n",
       "   2.347317695617676,\n",
       "   2.347160577774048,\n",
       "   2.3470966815948486,\n",
       "   2.3468704223632812,\n",
       "   2.3467681407928467,\n",
       "   2.346679925918579,\n",
       "   2.3465795516967773,\n",
       "   2.346320629119873,\n",
       "   2.346369981765747,\n",
       "   2.3461811542510986,\n",
       "   2.346043109893799,\n",
       "   2.3458800315856934,\n",
       "   2.3457930088043213,\n",
       "   2.345679759979248,\n",
       "   2.345543146133423,\n",
       "   2.3454172611236572,\n",
       "   2.3452987670898438,\n",
       "   2.3452446460723877,\n",
       "   2.3451335430145264,\n",
       "   2.3450727462768555,\n",
       "   2.3448808193206787,\n",
       "   2.3447682857513428,\n",
       "   2.3446059226989746,\n",
       "   2.3444807529449463,\n",
       "   2.344412326812744,\n",
       "   2.3443360328674316],\n",
       "  [6.051914691925049,\n",
       "   5.406764030456543,\n",
       "   5.2348246574401855,\n",
       "   5.118006706237793,\n",
       "   5.036282062530518,\n",
       "   4.97412109375,\n",
       "   4.924552917480469,\n",
       "   4.883542537689209,\n",
       "   4.848204612731934,\n",
       "   4.816870212554932,\n",
       "   4.788503646850586,\n",
       "   4.7624711990356445,\n",
       "   4.738263130187988,\n",
       "   4.715602397918701,\n",
       "   4.694315433502197,\n",
       "   4.674253940582275,\n",
       "   4.655388832092285,\n",
       "   4.637610912322998,\n",
       "   4.620859146118164,\n",
       "   4.605052947998047,\n",
       "   4.590104103088379,\n",
       "   4.575897693634033,\n",
       "   4.562381744384766,\n",
       "   4.549489974975586,\n",
       "   4.5371198654174805,\n",
       "   4.525237560272217,\n",
       "   4.513822555541992,\n",
       "   4.5028557777404785,\n",
       "   4.492220878601074,\n",
       "   4.4819793701171875,\n",
       "   4.472080230712891,\n",
       "   4.462520122528076,\n",
       "   4.453251361846924,\n",
       "   4.4442949295043945,\n",
       "   4.435654163360596,\n",
       "   4.427266597747803,\n",
       "   4.41911506652832,\n",
       "   4.411242961883545,\n",
       "   4.403632640838623,\n",
       "   4.396218776702881,\n",
       "   4.389069557189941,\n",
       "   4.382097244262695,\n",
       "   4.375393867492676,\n",
       "   4.36884880065918,\n",
       "   4.362488746643066,\n",
       "   4.356340408325195,\n",
       "   4.350317001342773,\n",
       "   4.344489097595215,\n",
       "   4.338803291320801,\n",
       "   4.333291530609131,\n",
       "   4.327909469604492,\n",
       "   4.3226637840271,\n",
       "   4.317551136016846,\n",
       "   4.312539577484131,\n",
       "   4.3076701164245605,\n",
       "   4.3029069900512695,\n",
       "   4.29823112487793,\n",
       "   4.293689727783203,\n",
       "   4.289215564727783,\n",
       "   4.284844398498535,\n",
       "   4.280554294586182,\n",
       "   4.276400566101074,\n",
       "   4.27227783203125,\n",
       "   4.268265247344971,\n",
       "   4.264316082000732,\n",
       "   4.260445594787598,\n",
       "   4.256621360778809,\n",
       "   4.252892017364502,\n",
       "   4.249243259429932,\n",
       "   4.245634078979492,\n",
       "   4.242071151733398,\n",
       "   4.2386155128479,\n",
       "   4.235210418701172,\n",
       "   4.23183536529541,\n",
       "   4.228508949279785,\n",
       "   4.225275993347168,\n",
       "   4.222081661224365,\n",
       "   4.218932151794434,\n",
       "   4.215829849243164,\n",
       "   4.21280574798584,\n",
       "   4.209776878356934,\n",
       "   4.206855773925781,\n",
       "   4.20391845703125,\n",
       "   4.20107364654541,\n",
       "   4.198246955871582,\n",
       "   4.195493698120117,\n",
       "   4.192737102508545,\n",
       "   4.1900482177734375,\n",
       "   4.187410354614258,\n",
       "   4.184750080108643,\n",
       "   4.182189464569092,\n",
       "   4.1796674728393555,\n",
       "   4.177177429199219,\n",
       "   4.174686908721924,\n",
       "   4.172262668609619,\n",
       "   4.16987943649292,\n",
       "   4.167515277862549,\n",
       "   4.165192127227783,\n",
       "   4.16287899017334,\n",
       "   4.160630702972412,\n",
       "   4.158404350280762,\n",
       "   4.156190395355225,\n",
       "   4.154003143310547,\n",
       "   4.1518754959106445,\n",
       "   4.149790287017822,\n",
       "   4.147689342498779,\n",
       "   4.1456499099731445,\n",
       "   4.143592834472656,\n",
       "   4.141607761383057,\n",
       "   4.139632701873779,\n",
       "   4.13766622543335,\n",
       "   4.135777950286865,\n",
       "   4.1338982582092285,\n",
       "   4.132001876831055,\n",
       "   4.130160331726074,\n",
       "   4.128359794616699,\n",
       "   4.126556873321533,\n",
       "   4.124765396118164,\n",
       "   4.123040199279785,\n",
       "   4.121312618255615,\n",
       "   4.119587421417236,\n",
       "   4.117913246154785,\n",
       "   4.116224765777588,\n",
       "   4.11458683013916,\n",
       "   4.112954616546631,\n",
       "   4.111356258392334,\n",
       "   4.109770774841309,\n",
       "   4.108201503753662,\n",
       "   4.106657981872559,\n",
       "   4.105118751525879,\n",
       "   4.103617191314697,\n",
       "   4.102130889892578,\n",
       "   4.100647449493408,\n",
       "   4.09919548034668,\n",
       "   4.097768783569336,\n",
       "   4.096358776092529,\n",
       "   4.0949177742004395,\n",
       "   4.093553066253662,\n",
       "   4.092140197753906,\n",
       "   4.090812683105469,\n",
       "   4.08945369720459,\n",
       "   4.088103771209717,\n",
       "   4.086796283721924,\n",
       "   4.085489749908447,\n",
       "   4.084175109863281,\n",
       "   4.082906246185303,\n",
       "   4.081651210784912,\n",
       "   4.080409526824951,\n",
       "   4.079143047332764,\n",
       "   4.077901363372803,\n",
       "   4.0767083168029785,\n",
       "   4.07546329498291,\n",
       "   4.074254989624023,\n",
       "   4.073087215423584,\n",
       "   4.071880340576172,\n",
       "   4.070730686187744,\n",
       "   4.0695624351501465,\n",
       "   4.068430423736572,\n",
       "   4.0673112869262695,\n",
       "   4.066163063049316,\n",
       "   4.065025806427002,\n",
       "   4.0639238357543945,\n",
       "   4.062808036804199,\n",
       "   4.061727046966553,\n",
       "   4.06066370010376,\n",
       "   4.059558868408203,\n",
       "   4.058504581451416,\n",
       "   4.057459354400635,\n",
       "   4.056398868560791,\n",
       "   4.055356025695801,\n",
       "   4.054320335388184,\n",
       "   4.053293704986572,\n",
       "   4.052268981933594,\n",
       "   4.051290035247803,\n",
       "   4.050268173217773,\n",
       "   4.049288272857666,\n",
       "   4.048300266265869,\n",
       "   4.047323226928711,\n",
       "   4.046342849731445,\n",
       "   4.04536771774292,\n",
       "   4.04440975189209,\n",
       "   4.0434675216674805,\n",
       "   4.042537212371826,\n",
       "   4.041581630706787,\n",
       "   4.040657043457031,\n",
       "   4.039764404296875,\n",
       "   4.038811683654785,\n",
       "   4.037899971008301,\n",
       "   4.037012100219727,\n",
       "   4.036101818084717,\n",
       "   4.035229206085205,\n",
       "   4.034341335296631,\n",
       "   4.03345251083374,\n",
       "   4.032588958740234,\n",
       "   4.031718730926514,\n",
       "   4.030857563018799,\n",
       "   4.030004501342773,\n",
       "   4.029127597808838,\n",
       "   4.028292655944824,\n",
       "   4.027476787567139],\n",
       "  [2.7767019271850586,\n",
       "   2.5152275562286377,\n",
       "   2.4828739166259766,\n",
       "   2.4660727977752686,\n",
       "   2.455289602279663,\n",
       "   2.4475605487823486,\n",
       "   2.44166898727417,\n",
       "   2.4370312690734863,\n",
       "   2.4330806732177734,\n",
       "   2.4298577308654785,\n",
       "   2.4269747734069824,\n",
       "   2.424558639526367,\n",
       "   2.422403573989868,\n",
       "   2.4204800128936768,\n",
       "   2.4188461303710938,\n",
       "   2.417210817337036,\n",
       "   2.415813446044922,\n",
       "   2.4145188331604004,\n",
       "   2.41335391998291,\n",
       "   2.412245512008667,\n",
       "   2.411212682723999,\n",
       "   2.410205364227295,\n",
       "   2.40923810005188,\n",
       "   2.408458948135376,\n",
       "   2.407674551010132,\n",
       "   2.406906843185425,\n",
       "   2.4061620235443115,\n",
       "   2.4055302143096924,\n",
       "   2.404902935028076,\n",
       "   2.404277801513672,\n",
       "   2.403674840927124,\n",
       "   2.403141498565674,\n",
       "   2.4025816917419434,\n",
       "   2.4021084308624268,\n",
       "   2.4015390872955322,\n",
       "   2.401095151901245,\n",
       "   2.4006402492523193,\n",
       "   2.4000604152679443,\n",
       "   2.3992271423339844,\n",
       "   2.398371458053589,\n",
       "   2.3976681232452393,\n",
       "   2.3970494270324707,\n",
       "   2.396397352218628,\n",
       "   2.3958380222320557,\n",
       "   2.3951761722564697,\n",
       "   2.394540309906006,\n",
       "   2.3939051628112793,\n",
       "   2.3932394981384277,\n",
       "   2.3925678730010986,\n",
       "   2.391883611679077,\n",
       "   2.3911070823669434,\n",
       "   2.3905434608459473,\n",
       "   2.389768600463867,\n",
       "   2.388942003250122,\n",
       "   2.388185501098633,\n",
       "   2.3874528408050537,\n",
       "   2.386868953704834,\n",
       "   2.3861868381500244,\n",
       "   2.3855996131896973,\n",
       "   2.3850340843200684,\n",
       "   2.3845303058624268,\n",
       "   2.3840208053588867,\n",
       "   2.3834426403045654,\n",
       "   2.383004665374756,\n",
       "   2.382612705230713,\n",
       "   2.3821589946746826,\n",
       "   2.3817665576934814,\n",
       "   2.381434202194214,\n",
       "   2.380990982055664,\n",
       "   2.380568027496338,\n",
       "   2.380160331726074,\n",
       "   2.37982177734375,\n",
       "   2.3794777393341064,\n",
       "   2.3792002201080322,\n",
       "   2.3787124156951904,\n",
       "   2.3784687519073486,\n",
       "   2.3781261444091797,\n",
       "   2.37783145904541,\n",
       "   2.377453088760376,\n",
       "   2.3771729469299316,\n",
       "   2.3767788410186768,\n",
       "   2.3765146732330322,\n",
       "   2.3762083053588867,\n",
       "   2.3760292530059814,\n",
       "   2.3756396770477295,\n",
       "   2.3753671646118164,\n",
       "   2.3750998973846436,\n",
       "   2.3748292922973633,\n",
       "   2.3745148181915283,\n",
       "   2.3742611408233643,\n",
       "   2.373983383178711,\n",
       "   2.373764753341675,\n",
       "   2.373465061187744,\n",
       "   2.3731746673583984,\n",
       "   2.37294602394104,\n",
       "   2.372701644897461,\n",
       "   2.3724582195281982,\n",
       "   2.372241973876953,\n",
       "   2.372014284133911,\n",
       "   2.371638536453247,\n",
       "   2.371515989303589,\n",
       "   2.371309518814087,\n",
       "   2.371044635772705,\n",
       "   2.370849370956421,\n",
       "   2.3706576824188232,\n",
       "   2.370417356491089,\n",
       "   2.3702034950256348,\n",
       "   2.3700621128082275,\n",
       "   2.3697781562805176,\n",
       "   2.3695545196533203,\n",
       "   2.369326591491699,\n",
       "   2.369148015975952,\n",
       "   2.3689420223236084,\n",
       "   2.368828296661377,\n",
       "   2.3685264587402344,\n",
       "   2.368318557739258,\n",
       "   2.368150234222412,\n",
       "   2.367903709411621,\n",
       "   2.3676657676696777,\n",
       "   2.367401599884033,\n",
       "   2.366838216781616,\n",
       "   2.3661770820617676,\n",
       "   2.3655052185058594,\n",
       "   2.3648438453674316,\n",
       "   2.3642208576202393,\n",
       "   2.363673210144043,\n",
       "   2.3631386756896973,\n",
       "   2.3627171516418457,\n",
       "   2.3623440265655518,\n",
       "   2.3618414402008057,\n",
       "   2.361532688140869,\n",
       "   2.3612256050109863,\n",
       "   2.36087965965271,\n",
       "   2.360565423965454,\n",
       "   2.3602728843688965,\n",
       "   2.3599069118499756,\n",
       "   2.359619379043579,\n",
       "   2.359323263168335,\n",
       "   2.3590638637542725,\n",
       "   2.358788013458252,\n",
       "   2.3585152626037598,\n",
       "   2.3582968711853027,\n",
       "   2.3580613136291504,\n",
       "   2.357736587524414,\n",
       "   2.3574581146240234,\n",
       "   2.357283115386963,\n",
       "   2.3569369316101074,\n",
       "   2.3567538261413574,\n",
       "   2.3564860820770264,\n",
       "   2.356292486190796,\n",
       "   2.35595440864563,\n",
       "   2.35575270652771,\n",
       "   2.355602264404297,\n",
       "   2.3553082942962646,\n",
       "   2.3551294803619385,\n",
       "   2.354945182800293,\n",
       "   2.354649543762207,\n",
       "   2.354567766189575,\n",
       "   2.3543355464935303,\n",
       "   2.354093313217163,\n",
       "   2.3539834022521973,\n",
       "   2.3536293506622314,\n",
       "   2.3535501956939697,\n",
       "   2.353389263153076,\n",
       "   2.3532145023345947,\n",
       "   2.3529856204986572,\n",
       "   2.3528430461883545,\n",
       "   2.352668285369873,\n",
       "   2.3524816036224365,\n",
       "   2.3522837162017822,\n",
       "   2.3521785736083984,\n",
       "   2.351902484893799,\n",
       "   2.3517632484436035,\n",
       "   2.3516595363616943,\n",
       "   2.3514416217803955,\n",
       "   2.351170539855957,\n",
       "   2.3510935306549072,\n",
       "   2.350951910018921,\n",
       "   2.3507325649261475,\n",
       "   2.3506479263305664,\n",
       "   2.3505218029022217,\n",
       "   2.35036039352417,\n",
       "   2.350219488143921,\n",
       "   2.350064516067505,\n",
       "   2.3499367237091064,\n",
       "   2.349762201309204,\n",
       "   2.3496179580688477,\n",
       "   2.3495490550994873,\n",
       "   2.3494153022766113,\n",
       "   2.349245548248291,\n",
       "   2.3491063117980957,\n",
       "   2.349008083343506,\n",
       "   2.348827362060547,\n",
       "   2.34870982170105,\n",
       "   2.3485748767852783,\n",
       "   2.348468542098999,\n",
       "   2.348369836807251,\n",
       "   2.348243236541748,\n",
       "   2.348109245300293,\n",
       "   2.3479831218719482],\n",
       "  [3.3028564453125,\n",
       "   2.619443655014038,\n",
       "   2.5211336612701416,\n",
       "   2.486433267593384,\n",
       "   2.4667553901672363,\n",
       "   2.453443765640259,\n",
       "   2.443629264831543,\n",
       "   2.435755729675293,\n",
       "   2.429314136505127,\n",
       "   2.4238972663879395,\n",
       "   2.4193334579467773,\n",
       "   2.4151875972747803,\n",
       "   2.4116623401641846,\n",
       "   2.4084959030151367,\n",
       "   2.4056246280670166,\n",
       "   2.403024673461914,\n",
       "   2.400618314743042,\n",
       "   2.39854097366333,\n",
       "   2.3965821266174316,\n",
       "   2.3947010040283203,\n",
       "   2.393120527267456,\n",
       "   2.3915634155273438,\n",
       "   2.390048027038574,\n",
       "   2.3887085914611816,\n",
       "   2.387489080429077,\n",
       "   2.3862314224243164,\n",
       "   2.3851158618927,\n",
       "   2.384115219116211,\n",
       "   2.3830838203430176,\n",
       "   2.382201671600342,\n",
       "   2.3812360763549805,\n",
       "   2.380356788635254,\n",
       "   2.379638910293579,\n",
       "   2.3788771629333496,\n",
       "   2.3780534267425537,\n",
       "   2.377391815185547,\n",
       "   2.3767237663269043,\n",
       "   2.3760476112365723,\n",
       "   2.375488042831421,\n",
       "   2.374905824661255,\n",
       "   2.37434720993042,\n",
       "   2.3737857341766357,\n",
       "   2.3733439445495605,\n",
       "   2.3728086948394775,\n",
       "   2.3723199367523193,\n",
       "   2.371798038482666,\n",
       "   2.3713693618774414,\n",
       "   2.3709373474121094,\n",
       "   2.3705105781555176,\n",
       "   2.3701388835906982,\n",
       "   2.369701862335205,\n",
       "   2.369356155395508,\n",
       "   2.3689568042755127,\n",
       "   2.3686490058898926,\n",
       "   2.3682749271392822,\n",
       "   2.367962598800659,\n",
       "   2.3676552772521973,\n",
       "   2.3673391342163086,\n",
       "   2.366960287094116,\n",
       "   2.366661787033081,\n",
       "   2.3663330078125,\n",
       "   2.3659770488739014,\n",
       "   2.3657329082489014,\n",
       "   2.3654026985168457,\n",
       "   2.3652594089508057,\n",
       "   2.364924907684326,\n",
       "   2.3646697998046875,\n",
       "   2.3644707202911377,\n",
       "   2.364154815673828,\n",
       "   2.3638627529144287,\n",
       "   2.3636832237243652,\n",
       "   2.363574504852295,\n",
       "   2.3633458614349365,\n",
       "   2.36309552192688,\n",
       "   2.362884998321533,\n",
       "   2.362640380859375,\n",
       "   2.3624491691589355,\n",
       "   2.3623034954071045,\n",
       "   2.362091064453125,\n",
       "   2.3619983196258545,\n",
       "   2.361724376678467,\n",
       "   2.3615453243255615,\n",
       "   2.3614094257354736,\n",
       "   2.3611576557159424,\n",
       "   2.3609588146209717,\n",
       "   2.3608555793762207,\n",
       "   2.3606925010681152,\n",
       "   2.3605763912200928,\n",
       "   2.360410690307617,\n",
       "   2.360200881958008,\n",
       "   2.3600292205810547,\n",
       "   2.359912157058716,\n",
       "   2.359812021255493,\n",
       "   2.3595824241638184,\n",
       "   2.359496593475342,\n",
       "   2.3593990802764893,\n",
       "   2.3592453002929688,\n",
       "   2.3590056896209717,\n",
       "   2.3589723110198975,\n",
       "   2.3588435649871826,\n",
       "   2.358649969100952,\n",
       "   2.3585803508758545,\n",
       "   2.358429193496704,\n",
       "   2.358276844024658,\n",
       "   2.358189582824707,\n",
       "   2.3580706119537354,\n",
       "   2.357935905456543,\n",
       "   2.3577895164489746,\n",
       "   2.3576760292053223,\n",
       "   2.357670545578003,\n",
       "   2.3575022220611572,\n",
       "   2.3573977947235107,\n",
       "   2.357316493988037,\n",
       "   2.357283115386963,\n",
       "   2.3570854663848877,\n",
       "   2.3569717407226562,\n",
       "   2.3569488525390625,\n",
       "   2.356802225112915,\n",
       "   2.356645107269287,\n",
       "   2.3566012382507324,\n",
       "   2.356459856033325,\n",
       "   2.3563642501831055,\n",
       "   2.3563570976257324,\n",
       "   2.3561856746673584,\n",
       "   2.3560802936553955,\n",
       "   2.355980157852173,\n",
       "   2.355963706970215,\n",
       "   2.3558173179626465,\n",
       "   2.3557064533233643,\n",
       "   2.3556010723114014,\n",
       "   2.3555405139923096,\n",
       "   2.355414628982544,\n",
       "   2.3553872108459473,\n",
       "   2.3552963733673096,\n",
       "   2.3551952838897705,\n",
       "   2.35514497756958,\n",
       "   2.355057716369629,\n",
       "   2.3549933433532715,\n",
       "   2.354898691177368,\n",
       "   2.3548061847686768,\n",
       "   2.354750871658325,\n",
       "   2.3547520637512207,\n",
       "   2.3545563220977783,\n",
       "   2.354477643966675,\n",
       "   2.354433059692383,\n",
       "   2.354344367980957,\n",
       "   2.35430645942688,\n",
       "   2.3542559146881104,\n",
       "   2.354098081588745,\n",
       "   2.3540098667144775,\n",
       "   2.3538708686828613,\n",
       "   2.3539323806762695,\n",
       "   2.3537659645080566,\n",
       "   2.3537659645080566,\n",
       "   2.353649854660034,\n",
       "   2.3535401821136475,\n",
       "   2.353533983230591,\n",
       "   2.3534655570983887,\n",
       "   2.353393793106079,\n",
       "   2.353339910507202,\n",
       "   2.3533101081848145,\n",
       "   2.3531882762908936,\n",
       "   2.3531365394592285,\n",
       "   2.3529977798461914,\n",
       "   2.3529086112976074,\n",
       "   2.3529093265533447,\n",
       "   2.352825880050659,\n",
       "   2.3528013229370117,\n",
       "   2.3526992797851562,\n",
       "   2.3526387214660645,\n",
       "   2.3526062965393066,\n",
       "   2.3525798320770264,\n",
       "   2.352383613586426,\n",
       "   2.352374792098999,\n",
       "   2.3523285388946533,\n",
       "   2.352385997772217,\n",
       "   2.3522424697875977,\n",
       "   2.3521392345428467,\n",
       "   2.352132797241211,\n",
       "   2.3520395755767822,\n",
       "   2.351975679397583,\n",
       "   2.3519234657287598,\n",
       "   2.3518528938293457,\n",
       "   2.3518779277801514,\n",
       "   2.351752758026123,\n",
       "   2.351670265197754,\n",
       "   2.3516485691070557,\n",
       "   2.3515727519989014,\n",
       "   2.351527214050293,\n",
       "   2.351449489593506,\n",
       "   2.3513917922973633,\n",
       "   2.351348400115967,\n",
       "   2.3512518405914307,\n",
       "   2.3512754440307617,\n",
       "   2.351146697998047,\n",
       "   2.35115909576416,\n",
       "   2.3511006832122803,\n",
       "   2.351102113723755,\n",
       "   2.350979804992676,\n",
       "   2.350900173187256],\n",
       "  [5.136867523193359,\n",
       "   4.690654754638672,\n",
       "   4.533801078796387,\n",
       "   4.432708740234375,\n",
       "   4.359898567199707,\n",
       "   4.305289268493652,\n",
       "   4.262055397033691,\n",
       "   4.226284027099609,\n",
       "   4.195993423461914,\n",
       "   4.170057773590088,\n",
       "   4.147584438323975,\n",
       "   4.128095626831055,\n",
       "   4.110937595367432,\n",
       "   4.095707893371582,\n",
       "   4.082068920135498,\n",
       "   4.069727420806885,\n",
       "   4.058478355407715,\n",
       "   4.048149108886719,\n",
       "   4.038597583770752,\n",
       "   4.029650688171387,\n",
       "   4.021272659301758,\n",
       "   4.013384819030762,\n",
       "   4.0058674812316895,\n",
       "   3.9987881183624268,\n",
       "   3.9919943809509277,\n",
       "   3.9854729175567627,\n",
       "   3.979170083999634,\n",
       "   3.9731099605560303,\n",
       "   3.9671921730041504,\n",
       "   3.9614346027374268,\n",
       "   3.9557626247406006,\n",
       "   3.9501888751983643,\n",
       "   3.9446072578430176,\n",
       "   3.9390058517456055,\n",
       "   3.933438301086426,\n",
       "   3.92787766456604,\n",
       "   3.9224464893341064,\n",
       "   3.917178153991699,\n",
       "   3.9120335578918457,\n",
       "   3.9069344997406006,\n",
       "   3.901916265487671,\n",
       "   3.8969225883483887,\n",
       "   3.8919670581817627,\n",
       "   3.8869879245758057,\n",
       "   3.881927490234375,\n",
       "   3.8767874240875244,\n",
       "   3.87138295173645,\n",
       "   3.865778923034668,\n",
       "   3.859795331954956,\n",
       "   3.8533661365509033,\n",
       "   3.846606969833374,\n",
       "   3.8397269248962402,\n",
       "   3.832890272140503,\n",
       "   3.8261685371398926,\n",
       "   3.8195202350616455,\n",
       "   3.8129541873931885,\n",
       "   3.806447982788086,\n",
       "   3.800041675567627,\n",
       "   3.7937912940979004,\n",
       "   3.7875759601593018,\n",
       "   3.7814016342163086,\n",
       "   3.7751970291137695,\n",
       "   3.7689170837402344,\n",
       "   3.7625696659088135,\n",
       "   3.756066083908081,\n",
       "   3.749420166015625,\n",
       "   3.742745876312256,\n",
       "   3.7360928058624268,\n",
       "   3.72963547706604,\n",
       "   3.7231979370117188,\n",
       "   3.7167932987213135,\n",
       "   3.7104415893554688,\n",
       "   3.704176425933838,\n",
       "   3.6978302001953125,\n",
       "   3.6915643215179443,\n",
       "   3.685272455215454,\n",
       "   3.6790413856506348,\n",
       "   3.672731876373291,\n",
       "   3.6664490699768066,\n",
       "   3.660172939300537,\n",
       "   3.653874635696411,\n",
       "   3.6475868225097656,\n",
       "   3.6413135528564453,\n",
       "   3.6350414752960205,\n",
       "   3.628803253173828,\n",
       "   3.6225342750549316,\n",
       "   3.616335153579712,\n",
       "   3.6101460456848145,\n",
       "   3.6039507389068604,\n",
       "   3.5978097915649414,\n",
       "   3.591618061065674,\n",
       "   3.5855553150177,\n",
       "   3.57950758934021,\n",
       "   3.5734267234802246,\n",
       "   3.5674033164978027,\n",
       "   3.5613629817962646,\n",
       "   3.5553815364837646,\n",
       "   3.5494890213012695,\n",
       "   3.5434911251068115,\n",
       "   3.5376081466674805,\n",
       "   3.5317564010620117,\n",
       "   3.525926113128662,\n",
       "   3.52009654045105,\n",
       "   3.514321804046631,\n",
       "   3.5086236000061035,\n",
       "   3.502943992614746,\n",
       "   3.497267246246338,\n",
       "   3.4915900230407715,\n",
       "   3.4859585762023926,\n",
       "   3.4804325103759766,\n",
       "   3.474876880645752,\n",
       "   3.469414234161377,\n",
       "   3.4638798236846924,\n",
       "   3.4584672451019287,\n",
       "   3.453113555908203,\n",
       "   3.4477410316467285,\n",
       "   3.4424400329589844,\n",
       "   3.4371607303619385,\n",
       "   3.431943416595459,\n",
       "   3.426767349243164,\n",
       "   3.4216368198394775,\n",
       "   3.4165258407592773,\n",
       "   3.411522388458252,\n",
       "   3.4064929485321045,\n",
       "   3.4015021324157715,\n",
       "   3.396589517593384,\n",
       "   3.391709327697754,\n",
       "   3.3868472576141357,\n",
       "   3.382077693939209,\n",
       "   3.377307176589966,\n",
       "   3.3726115226745605,\n",
       "   3.367919921875,\n",
       "   3.3633651733398438,\n",
       "   3.3587496280670166,\n",
       "   3.3542046546936035,\n",
       "   3.3496901988983154,\n",
       "   3.345189332962036,\n",
       "   3.3407890796661377,\n",
       "   3.3364205360412598,\n",
       "   3.3320465087890625,\n",
       "   3.327738046646118,\n",
       "   3.3235023021698,\n",
       "   3.319211006164551,\n",
       "   3.315037488937378,\n",
       "   3.3108041286468506,\n",
       "   3.3067626953125,\n",
       "   3.3026044368743896,\n",
       "   3.2986161708831787,\n",
       "   3.294572591781616,\n",
       "   3.290587902069092,\n",
       "   3.286722421646118,\n",
       "   3.2827579975128174,\n",
       "   3.278899908065796,\n",
       "   3.2750885486602783,\n",
       "   3.271285057067871,\n",
       "   3.2675468921661377,\n",
       "   3.263773202896118,\n",
       "   3.2601776123046875,\n",
       "   3.2564640045166016,\n",
       "   3.2528328895568848,\n",
       "   3.249317169189453,\n",
       "   3.2457520961761475,\n",
       "   3.242234468460083,\n",
       "   3.2387306690216064,\n",
       "   3.2353241443634033,\n",
       "   3.2319207191467285,\n",
       "   3.228501081466675,\n",
       "   3.225161552429199,\n",
       "   3.2218289375305176,\n",
       "   3.2185611724853516,\n",
       "   3.2152578830718994,\n",
       "   3.2120323181152344,\n",
       "   3.208824872970581,\n",
       "   3.2056102752685547,\n",
       "   3.202497720718384,\n",
       "   3.1993422508239746,\n",
       "   3.196277618408203,\n",
       "   3.1932339668273926,\n",
       "   3.190138816833496,\n",
       "   3.1871142387390137,\n",
       "   3.18412709236145,\n",
       "   3.181229829788208,\n",
       "   3.178253412246704,\n",
       "   3.175318956375122,\n",
       "   3.1724774837493896,\n",
       "   3.1696035861968994,\n",
       "   3.1667654514312744,\n",
       "   3.1639175415039062,\n",
       "   3.161166191101074,\n",
       "   3.1583750247955322,\n",
       "   3.1556460857391357,\n",
       "   3.152954578399658,\n",
       "   3.1502747535705566,\n",
       "   3.147550582885742,\n",
       "   3.144923686981201,\n",
       "   3.1422526836395264,\n",
       "   3.139657974243164,\n",
       "   3.137056827545166,\n",
       "   3.1345202922821045,\n",
       "   3.1319665908813477],\n",
       "  [2.8309738636016846,\n",
       "   2.4927968978881836,\n",
       "   2.4554331302642822,\n",
       "   2.4390459060668945,\n",
       "   2.4285829067230225,\n",
       "   2.420966148376465,\n",
       "   2.415027141571045,\n",
       "   2.4100823402404785,\n",
       "   2.4058821201324463,\n",
       "   2.4023563861846924,\n",
       "   2.3992559909820557,\n",
       "   2.396479368209839,\n",
       "   2.394033908843994,\n",
       "   2.391791820526123,\n",
       "   2.389770984649658,\n",
       "   2.38785719871521,\n",
       "   2.3860623836517334,\n",
       "   2.3845415115356445,\n",
       "   2.382995128631592,\n",
       "   2.3816113471984863,\n",
       "   2.3803515434265137,\n",
       "   2.378995895385742,\n",
       "   2.3779258728027344,\n",
       "   2.3767964839935303,\n",
       "   2.375856637954712,\n",
       "   2.3748269081115723,\n",
       "   2.3737823963165283,\n",
       "   2.3729639053344727,\n",
       "   2.3721542358398438,\n",
       "   2.3713929653167725,\n",
       "   2.370633363723755,\n",
       "   2.369853973388672,\n",
       "   2.3690707683563232,\n",
       "   2.3683788776397705,\n",
       "   2.3677902221679688,\n",
       "   2.367258310317993,\n",
       "   2.366630792617798,\n",
       "   2.3661463260650635,\n",
       "   2.3655948638916016,\n",
       "   2.365165948867798,\n",
       "   2.364755868911743,\n",
       "   2.364365577697754,\n",
       "   2.3638739585876465,\n",
       "   2.3634514808654785,\n",
       "   2.363030195236206,\n",
       "   2.3626837730407715,\n",
       "   2.3623011112213135,\n",
       "   2.3618643283843994,\n",
       "   2.3615541458129883,\n",
       "   2.3611903190612793,\n",
       "   2.360945701599121,\n",
       "   2.360697031021118,\n",
       "   2.360456705093384,\n",
       "   2.3600761890411377,\n",
       "   2.359786033630371,\n",
       "   2.3595542907714844,\n",
       "   2.3593883514404297,\n",
       "   2.3590641021728516,\n",
       "   2.358832597732544,\n",
       "   2.358550548553467,\n",
       "   2.3582611083984375,\n",
       "   2.35803484916687,\n",
       "   2.357882499694824,\n",
       "   2.357724189758301,\n",
       "   2.3575127124786377,\n",
       "   2.3573672771453857,\n",
       "   2.357149362564087,\n",
       "   2.357069969177246,\n",
       "   2.356809377670288,\n",
       "   2.3566248416900635,\n",
       "   2.3564910888671875,\n",
       "   2.356325149536133,\n",
       "   2.3561673164367676,\n",
       "   2.3560333251953125,\n",
       "   2.3558497428894043,\n",
       "   2.3557991981506348,\n",
       "   2.3555502891540527,\n",
       "   2.3553056716918945,\n",
       "   2.3551712036132812,\n",
       "   2.3550543785095215,\n",
       "   2.354893445968628,\n",
       "   2.3547801971435547,\n",
       "   2.354614734649658,\n",
       "   2.354529619216919,\n",
       "   2.354335069656372,\n",
       "   2.3542706966400146,\n",
       "   2.3541460037231445,\n",
       "   2.3540005683898926,\n",
       "   2.353938579559326,\n",
       "   2.3536996841430664,\n",
       "   2.353607416152954,\n",
       "   2.3535590171813965,\n",
       "   2.353466749191284,\n",
       "   2.353365421295166,\n",
       "   2.353217840194702,\n",
       "   2.3531880378723145,\n",
       "   2.3530118465423584,\n",
       "   2.3529343605041504,\n",
       "   2.352816104888916,\n",
       "   2.352776050567627,\n",
       "   2.3526415824890137,\n",
       "   2.3525633811950684,\n",
       "   2.3524603843688965,\n",
       "   2.3523032665252686,\n",
       "   2.35229229927063,\n",
       "   2.35223650932312,\n",
       "   2.3519933223724365,\n",
       "   2.3519973754882812,\n",
       "   2.3518500328063965,\n",
       "   2.3517158031463623,\n",
       "   2.3516674041748047,\n",
       "   2.351564884185791,\n",
       "   2.3514912128448486,\n",
       "   2.351398229598999,\n",
       "   2.3513734340667725,\n",
       "   2.351274013519287,\n",
       "   2.3510549068450928,\n",
       "   2.3510422706604004,\n",
       "   2.351043939590454,\n",
       "   2.350921630859375,\n",
       "   2.3508496284484863,\n",
       "   2.350724220275879,\n",
       "   2.35067081451416,\n",
       "   2.3505938053131104,\n",
       "   2.3504867553710938,\n",
       "   2.3504908084869385,\n",
       "   2.350456953048706,\n",
       "   2.3503239154815674,\n",
       "   2.3502862453460693,\n",
       "   2.3501548767089844,\n",
       "   2.350119113922119,\n",
       "   2.350029706954956,\n",
       "   2.3500216007232666,\n",
       "   2.3498940467834473,\n",
       "   2.3498005867004395,\n",
       "   2.349759817123413,\n",
       "   2.349642753601074,\n",
       "   2.3495430946350098,\n",
       "   2.349501609802246,\n",
       "   2.34940505027771,\n",
       "   2.3494198322296143,\n",
       "   2.3492603302001953,\n",
       "   2.3492331504821777,\n",
       "   2.3492095470428467,\n",
       "   2.3491740226745605,\n",
       "   2.3489668369293213,\n",
       "   2.3489439487457275,\n",
       "   2.3489491939544678,\n",
       "   2.34879994392395,\n",
       "   2.3488388061523438,\n",
       "   2.3488404750823975,\n",
       "   2.348728895187378,\n",
       "   2.348600149154663,\n",
       "   2.3485755920410156,\n",
       "   2.3485121726989746,\n",
       "   2.3484272956848145,\n",
       "   2.3483405113220215,\n",
       "   2.3482439517974854,\n",
       "   2.3482065200805664,\n",
       "   2.348041534423828,\n",
       "   2.348050117492676,\n",
       "   2.3479506969451904,\n",
       "   2.347867012023926,\n",
       "   2.347949981689453,\n",
       "   2.347839593887329,\n",
       "   2.3477354049682617,\n",
       "   2.347665309906006,\n",
       "   2.3476243019104004,\n",
       "   2.3475940227508545,\n",
       "   2.3475422859191895,\n",
       "   2.3474440574645996,\n",
       "   2.3474557399749756,\n",
       "   2.347337245941162,\n",
       "   2.347290515899658,\n",
       "   2.3471927642822266,\n",
       "   2.3472113609313965,\n",
       "   2.3471360206604004,\n",
       "   2.3471291065216064,\n",
       "   2.346985101699829,\n",
       "   2.3470277786254883,\n",
       "   2.3468942642211914,\n",
       "   2.346910238265991,\n",
       "   2.3467965126037598,\n",
       "   2.3467421531677246,\n",
       "   2.3466858863830566,\n",
       "   2.346733331680298,\n",
       "   2.346646547317505,\n",
       "   2.3465938568115234,\n",
       "   2.3465147018432617,\n",
       "   2.346511125564575,\n",
       "   2.346407175064087,\n",
       "   2.346353769302368,\n",
       "   2.3463618755340576,\n",
       "   2.346379518508911,\n",
       "   2.346237897872925,\n",
       "   2.346134662628174,\n",
       "   2.3461785316467285,\n",
       "   2.346116065979004,\n",
       "   2.34604549407959,\n",
       "   2.345968246459961],\n",
       "  [3.9654674530029297,\n",
       "   3.927675724029541,\n",
       "   3.798473358154297,\n",
       "   3.739515542984009,\n",
       "   3.6945765018463135,\n",
       "   3.6373047828674316,\n",
       "   3.5855813026428223,\n",
       "   3.5159988403320312,\n",
       "   3.4431211948394775,\n",
       "   3.354849100112915,\n",
       "   3.2806715965270996,\n",
       "   3.203115940093994,\n",
       "   3.1388370990753174,\n",
       "   3.0588040351867676,\n",
       "   2.982095718383789,\n",
       "   2.911494255065918,\n",
       "   2.8436241149902344,\n",
       "   2.7749459743499756,\n",
       "   2.716505765914917,\n",
       "   2.6743593215942383,\n",
       "   2.646589994430542,\n",
       "   2.6095528602600098,\n",
       "   2.6084420680999756,\n",
       "   2.573087215423584,\n",
       "   2.5303001403808594,\n",
       "   2.5117907524108887,\n",
       "   2.4945600032806396,\n",
       "   2.4680776596069336,\n",
       "   2.758999824523926,\n",
       "   2.46195650100708,\n",
       "   2.4535837173461914,\n",
       "   2.4246041774749756,\n",
       "   2.4105470180511475,\n",
       "   2.396679401397705,\n",
       "   2.3693511486053467,\n",
       "   2.358135223388672,\n",
       "   2.352295398712158,\n",
       "   2.336073637008667,\n",
       "   2.4033429622650146,\n",
       "   2.4055795669555664,\n",
       "   2.3270773887634277,\n",
       "   2.3169827461242676,\n",
       "   2.3007900714874268,\n",
       "   2.3135828971862793,\n",
       "   2.3007280826568604,\n",
       "   2.286715507507324,\n",
       "   2.2867178916931152,\n",
       "   2.289027690887451,\n",
       "   3.6414875984191895,\n",
       "   2.6666197776794434,\n",
       "   2.4199984073638916,\n",
       "   2.3414130210876465,\n",
       "   3.685351610183716,\n",
       "   3.5514156818389893,\n",
       "   3.5299291610717773,\n",
       "   2.6972367763519287,\n",
       "   2.4835047721862793,\n",
       "   2.448254108428955,\n",
       "   2.357499599456787,\n",
       "   2.3328099250793457,\n",
       "   2.2959237098693848,\n",
       "   2.322349786758423,\n",
       "   2.32163667678833,\n",
       "   2.4213805198669434,\n",
       "   2.352545738220215,\n",
       "   2.378443956375122,\n",
       "   2.330012321472168,\n",
       "   2.3443386554718018,\n",
       "   2.330615758895874,\n",
       "   2.2944490909576416,\n",
       "   2.3181769847869873,\n",
       "   2.3205106258392334,\n",
       "   3.3870081901550293,\n",
       "   3.5339527130126953,\n",
       "   2.498858690261841,\n",
       "   2.340179204940796,\n",
       "   3.447195053100586,\n",
       "   2.354895830154419,\n",
       "   2.277704954147339,\n",
       "   2.2648704051971436,\n",
       "   3.7367959022521973,\n",
       "   2.762664556503296,\n",
       "   2.9607107639312744,\n",
       "   3.9114086627960205,\n",
       "   3.877682685852051,\n",
       "   3.876274347305298,\n",
       "   3.7855570316314697,\n",
       "   3.7757933139801025,\n",
       "   3.628275156021118,\n",
       "   3.5905323028564453,\n",
       "   3.5788276195526123,\n",
       "   3.5399467945098877,\n",
       "   3.537865400314331,\n",
       "   3.557300329208374,\n",
       "   3.564110517501831,\n",
       "   3.5799405574798584,\n",
       "   3.5047528743743896,\n",
       "   3.305821180343628,\n",
       "   3.1945207118988037,\n",
       "   3.0723917484283447,\n",
       "   2.8941564559936523,\n",
       "   2.7834675312042236,\n",
       "   2.6984620094299316,\n",
       "   2.613375186920166,\n",
       "   2.53471302986145,\n",
       "   2.494157314300537,\n",
       "   2.4550225734710693,\n",
       "   2.4407405853271484,\n",
       "   2.4044201374053955,\n",
       "   2.4020614624023438,\n",
       "   2.373950719833374,\n",
       "   2.3881030082702637,\n",
       "   2.3597540855407715,\n",
       "   2.3753340244293213,\n",
       "   2.566432476043701,\n",
       "   2.3624162673950195,\n",
       "   2.3475725650787354,\n",
       "   2.353365421295166,\n",
       "   2.336937427520752,\n",
       "   2.3520352840423584,\n",
       "   2.340738534927368,\n",
       "   2.360834836959839,\n",
       "   2.418288469314575,\n",
       "   2.329599142074585,\n",
       "   2.3131675720214844,\n",
       "   2.3257768154144287,\n",
       "   2.3225715160369873,\n",
       "   2.337245225906372,\n",
       "   2.3668575286865234,\n",
       "   2.388620138168335,\n",
       "   2.3617818355560303,\n",
       "   2.3461341857910156,\n",
       "   2.334291458129883,\n",
       "   2.3949310779571533,\n",
       "   2.357789993286133,\n",
       "   2.348501443862915,\n",
       "   2.3251945972442627,\n",
       "   2.3391916751861572,\n",
       "   2.3435118198394775,\n",
       "   3.368079900741577,\n",
       "   3.914961576461792,\n",
       "   3.296092987060547,\n",
       "   2.522581100463867,\n",
       "   2.4243102073669434,\n",
       "   2.5227878093719482,\n",
       "   2.5265400409698486,\n",
       "   2.416733980178833,\n",
       "   2.3689565658569336,\n",
       "   2.3455147743225098,\n",
       "   2.3161046504974365,\n",
       "   2.3037025928497314,\n",
       "   2.326267719268799,\n",
       "   2.383162498474121,\n",
       "   2.372283458709717,\n",
       "   2.3133277893066406,\n",
       "   2.329493284225464,\n",
       "   2.3002231121063232,\n",
       "   2.3255178928375244,\n",
       "   2.3236918449401855,\n",
       "   2.2765212059020996,\n",
       "   2.3032846450805664,\n",
       "   2.343050956726074,\n",
       "   2.338750123977661,\n",
       "   2.2998454570770264,\n",
       "   2.29213547706604,\n",
       "   2.326939821243286,\n",
       "   2.280672788619995,\n",
       "   2.236461639404297,\n",
       "   2.259902000427246,\n",
       "   2.2777748107910156,\n",
       "   2.2936861515045166,\n",
       "   2.246070384979248,\n",
       "   2.2795169353485107,\n",
       "   2.272322177886963,\n",
       "   2.2468771934509277,\n",
       "   2.5686166286468506,\n",
       "   3.837024450302124,\n",
       "   2.9916393756866455,\n",
       "   2.3759589195251465,\n",
       "   2.3469858169555664,\n",
       "   2.288534164428711,\n",
       "   2.2520995140075684,\n",
       "   2.2496888637542725,\n",
       "   2.283740758895874,\n",
       "   2.2644660472869873,\n",
       "   2.265235662460327,\n",
       "   2.2577965259552,\n",
       "   2.23649263381958,\n",
       "   2.2336137294769287,\n",
       "   2.216461181640625,\n",
       "   2.2425034046173096,\n",
       "   2.223726987838745,\n",
       "   2.231156349182129,\n",
       "   2.3021156787872314,\n",
       "   2.2470650672912598,\n",
       "   2.25543212890625,\n",
       "   2.22733473777771,\n",
       "   2.2252063751220703,\n",
       "   2.241011381149292,\n",
       "   2.224375009536743],\n",
       "  [5.73259973526001,\n",
       "   5.176750659942627,\n",
       "   5.000514030456543,\n",
       "   4.890686988830566,\n",
       "   4.8091325759887695,\n",
       "   4.740926742553711,\n",
       "   4.68024206161499,\n",
       "   4.625639915466309,\n",
       "   4.576755046844482,\n",
       "   4.532584190368652,\n",
       "   4.492091655731201,\n",
       "   4.454704284667969,\n",
       "   4.420182228088379,\n",
       "   4.3883891105651855,\n",
       "   4.359237194061279,\n",
       "   4.332474231719971,\n",
       "   4.307791233062744,\n",
       "   4.284886837005615,\n",
       "   4.263505935668945,\n",
       "   4.243366718292236,\n",
       "   4.224398136138916,\n",
       "   4.206474781036377,\n",
       "   4.189551830291748,\n",
       "   4.173638343811035,\n",
       "   4.158654689788818,\n",
       "   4.144538402557373,\n",
       "   4.131307125091553,\n",
       "   4.118866443634033,\n",
       "   4.107161521911621,\n",
       "   4.096134662628174,\n",
       "   4.08572244644165,\n",
       "   4.075895309448242,\n",
       "   4.066578388214111,\n",
       "   4.057692050933838,\n",
       "   4.049228668212891,\n",
       "   4.041125297546387,\n",
       "   4.033315658569336,\n",
       "   4.025839328765869,\n",
       "   4.01866340637207,\n",
       "   4.011660575866699,\n",
       "   4.004895210266113,\n",
       "   3.9983034133911133,\n",
       "   3.9918954372406006,\n",
       "   3.9856367111206055,\n",
       "   3.9794886112213135,\n",
       "   3.973491907119751,\n",
       "   3.967522621154785,\n",
       "   3.9616928100585938,\n",
       "   3.9558908939361572,\n",
       "   3.9501168727874756,\n",
       "   3.944326162338257,\n",
       "   3.93854022026062,\n",
       "   3.9326045513153076,\n",
       "   3.926557779312134,\n",
       "   3.9204046726226807,\n",
       "   3.914323091506958,\n",
       "   3.908325672149658,\n",
       "   3.9023518562316895,\n",
       "   3.8964781761169434,\n",
       "   3.890550374984741,\n",
       "   3.8846073150634766,\n",
       "   3.8785407543182373,\n",
       "   3.8722691535949707,\n",
       "   3.86566162109375,\n",
       "   3.8585267066955566,\n",
       "   3.8505859375,\n",
       "   3.8417234420776367,\n",
       "   3.8324408531188965,\n",
       "   3.8233046531677246,\n",
       "   3.8143138885498047,\n",
       "   3.805342197418213,\n",
       "   3.7963645458221436,\n",
       "   3.787503957748413,\n",
       "   3.7787058353424072,\n",
       "   3.769899606704712,\n",
       "   3.7609379291534424,\n",
       "   3.751760721206665,\n",
       "   3.742234468460083,\n",
       "   3.7323615550994873,\n",
       "   3.7224252223968506,\n",
       "   3.7125651836395264,\n",
       "   3.702714681625366,\n",
       "   3.692870855331421,\n",
       "   3.6829395294189453,\n",
       "   3.6730120182037354,\n",
       "   3.662973165512085,\n",
       "   3.6527504920959473,\n",
       "   3.6425063610076904,\n",
       "   3.632134437561035,\n",
       "   3.6216883659362793,\n",
       "   3.611234664916992,\n",
       "   3.600719451904297,\n",
       "   3.590167284011841,\n",
       "   3.579512119293213,\n",
       "   3.5688822269439697,\n",
       "   3.558138370513916,\n",
       "   3.5474398136138916,\n",
       "   3.536672830581665,\n",
       "   3.5258750915527344,\n",
       "   3.515157461166382,\n",
       "   3.5043838024139404,\n",
       "   3.4936537742614746,\n",
       "   3.4828684329986572,\n",
       "   3.472182035446167,\n",
       "   3.4615256786346436,\n",
       "   3.450958728790283,\n",
       "   3.4404256343841553,\n",
       "   3.4299721717834473,\n",
       "   3.419607639312744,\n",
       "   3.4093143939971924,\n",
       "   3.399156332015991,\n",
       "   3.3891429901123047,\n",
       "   3.3791592121124268,\n",
       "   3.3693995475769043,\n",
       "   3.3596620559692383,\n",
       "   3.3500986099243164,\n",
       "   3.340665340423584,\n",
       "   3.331291675567627,\n",
       "   3.322037696838379,\n",
       "   3.312908172607422,\n",
       "   3.3039145469665527,\n",
       "   3.294989585876465,\n",
       "   3.286262273788452,\n",
       "   3.2775731086730957,\n",
       "   3.2690188884735107,\n",
       "   3.260606527328491,\n",
       "   3.2523179054260254,\n",
       "   3.2441792488098145,\n",
       "   3.236168146133423,\n",
       "   3.228254556655884,\n",
       "   3.2204768657684326,\n",
       "   3.2128396034240723,\n",
       "   3.205294370651245,\n",
       "   3.1979358196258545,\n",
       "   3.190650463104248,\n",
       "   3.1835179328918457,\n",
       "   3.17649245262146,\n",
       "   3.1695556640625,\n",
       "   3.1627707481384277,\n",
       "   3.15610408782959,\n",
       "   3.149489164352417,\n",
       "   3.1430299282073975,\n",
       "   3.136587142944336,\n",
       "   3.130239725112915,\n",
       "   3.124109983444214,\n",
       "   3.1179425716400146,\n",
       "   3.1119277477264404,\n",
       "   3.1060545444488525,\n",
       "   3.1001639366149902,\n",
       "   3.0944230556488037,\n",
       "   3.0887763500213623,\n",
       "   3.0832066535949707,\n",
       "   3.0776703357696533,\n",
       "   3.072308301925659,\n",
       "   3.0669634342193604,\n",
       "   3.061671495437622,\n",
       "   3.0564544200897217,\n",
       "   3.0513927936553955,\n",
       "   3.04634952545166,\n",
       "   3.041350841522217,\n",
       "   3.036348819732666,\n",
       "   3.031517505645752,\n",
       "   3.0267109870910645,\n",
       "   3.0219016075134277,\n",
       "   3.0171256065368652,\n",
       "   3.0124783515930176,\n",
       "   3.007840633392334,\n",
       "   3.00325345993042,\n",
       "   2.9987616539001465,\n",
       "   2.9943337440490723,\n",
       "   2.9899513721466064,\n",
       "   2.985610008239746,\n",
       "   2.9812917709350586,\n",
       "   2.97713041305542,\n",
       "   2.972971200942993,\n",
       "   2.968825340270996,\n",
       "   2.964790105819702,\n",
       "   2.960841417312622,\n",
       "   2.956834316253662,\n",
       "   2.9529294967651367,\n",
       "   2.9490997791290283,\n",
       "   2.9453744888305664,\n",
       "   2.9416332244873047,\n",
       "   2.937955141067505,\n",
       "   2.9343388080596924,\n",
       "   2.9307219982147217,\n",
       "   2.9271702766418457,\n",
       "   2.923642158508301,\n",
       "   2.9202473163604736,\n",
       "   2.916797399520874,\n",
       "   2.9134416580200195,\n",
       "   2.910121202468872,\n",
       "   2.9067881107330322,\n",
       "   2.9035754203796387,\n",
       "   2.9003705978393555,\n",
       "   2.897204637527466,\n",
       "   2.894078493118286,\n",
       "   2.8909571170806885,\n",
       "   2.8879172801971436,\n",
       "   2.884920120239258],\n",
       "  [3.7138500213623047,\n",
       "   3.036013603210449,\n",
       "   2.8078291416168213,\n",
       "   2.70571231842041,\n",
       "   2.6410562992095947,\n",
       "   2.5949649810791016,\n",
       "   2.563549280166626,\n",
       "   2.54110050201416,\n",
       "   2.52408504486084,\n",
       "   2.51051664352417,\n",
       "   2.4992287158966064,\n",
       "   2.4900588989257812,\n",
       "   2.4820775985717773,\n",
       "   2.475226640701294,\n",
       "   2.469287633895874,\n",
       "   2.463996171951294,\n",
       "   2.4592955112457275,\n",
       "   2.455251932144165,\n",
       "   2.4514811038970947,\n",
       "   2.4480419158935547,\n",
       "   2.444838047027588,\n",
       "   2.4418909549713135,\n",
       "   2.4392592906951904,\n",
       "   2.436769962310791,\n",
       "   2.434591054916382,\n",
       "   2.432424306869507,\n",
       "   2.4304683208465576,\n",
       "   2.428640842437744,\n",
       "   2.4267821311950684,\n",
       "   2.425185203552246,\n",
       "   2.423619031906128,\n",
       "   2.4221279621124268,\n",
       "   2.420759916305542,\n",
       "   2.4194087982177734,\n",
       "   2.4182240962982178,\n",
       "   2.4169793128967285,\n",
       "   2.4158663749694824,\n",
       "   2.4147136211395264,\n",
       "   2.4137585163116455,\n",
       "   2.412677049636841,\n",
       "   2.41171932220459,\n",
       "   2.410794496536255,\n",
       "   2.409846782684326,\n",
       "   2.40898060798645,\n",
       "   2.4081084728240967,\n",
       "   2.4072513580322266,\n",
       "   2.4065754413604736,\n",
       "   2.40580153465271,\n",
       "   2.4050674438476562,\n",
       "   2.4043002128601074,\n",
       "   2.403597354888916,\n",
       "   2.4029738903045654,\n",
       "   2.4023423194885254,\n",
       "   2.401636838912964,\n",
       "   2.401108980178833,\n",
       "   2.400452136993408,\n",
       "   2.3998966217041016,\n",
       "   2.399362564086914,\n",
       "   2.3987009525299072,\n",
       "   2.3982622623443604,\n",
       "   2.3977625370025635,\n",
       "   2.3972156047821045,\n",
       "   2.396629810333252,\n",
       "   2.3961572647094727,\n",
       "   2.395719528198242,\n",
       "   2.39520001411438,\n",
       "   2.3947465419769287,\n",
       "   2.394296407699585,\n",
       "   2.3939249515533447,\n",
       "   2.3934566974639893,\n",
       "   2.3930089473724365,\n",
       "   2.392533540725708,\n",
       "   2.3922553062438965,\n",
       "   2.391806125640869,\n",
       "   2.391448974609375,\n",
       "   2.391057252883911,\n",
       "   2.3906643390655518,\n",
       "   2.3903539180755615,\n",
       "   2.389939069747925,\n",
       "   2.3895769119262695,\n",
       "   2.389233112335205,\n",
       "   2.388911247253418,\n",
       "   2.388563871383667,\n",
       "   2.388277769088745,\n",
       "   2.3879053592681885,\n",
       "   2.387540578842163,\n",
       "   2.3872294425964355,\n",
       "   2.3869340419769287,\n",
       "   2.3866701126098633,\n",
       "   2.386416435241699,\n",
       "   2.3861162662506104,\n",
       "   2.385780096054077,\n",
       "   2.3854897022247314,\n",
       "   2.3852155208587646,\n",
       "   2.384984254837036,\n",
       "   2.3846487998962402,\n",
       "   2.384359836578369,\n",
       "   2.384084939956665,\n",
       "   2.3839051723480225,\n",
       "   2.3835794925689697,\n",
       "   2.383331060409546,\n",
       "   2.38311767578125,\n",
       "   2.382899284362793,\n",
       "   2.3826069831848145,\n",
       "   2.382370710372925,\n",
       "   2.3821444511413574,\n",
       "   2.381950855255127,\n",
       "   2.3816356658935547,\n",
       "   2.3814151287078857,\n",
       "   2.38118577003479,\n",
       "   2.3810813426971436,\n",
       "   2.3807740211486816,\n",
       "   2.380607843399048,\n",
       "   2.3803465366363525,\n",
       "   2.380115509033203,\n",
       "   2.3799479007720947,\n",
       "   2.3797831535339355,\n",
       "   2.3794679641723633,\n",
       "   2.3793351650238037,\n",
       "   2.3791112899780273,\n",
       "   2.378911018371582,\n",
       "   2.3787155151367188,\n",
       "   2.378582715988159,\n",
       "   2.378359079360962,\n",
       "   2.378143310546875,\n",
       "   2.3779711723327637,\n",
       "   2.3778188228607178,\n",
       "   2.377472400665283,\n",
       "   2.377408266067505,\n",
       "   2.3773043155670166,\n",
       "   2.377063512802124,\n",
       "   2.377016067504883,\n",
       "   2.3767201900482178,\n",
       "   2.3765876293182373,\n",
       "   2.376415967941284,\n",
       "   2.3762295246124268,\n",
       "   2.376020669937134,\n",
       "   2.3759262561798096,\n",
       "   2.375758647918701,\n",
       "   2.3756160736083984,\n",
       "   2.37542986869812,\n",
       "   2.3752708435058594,\n",
       "   2.3750810623168945,\n",
       "   2.3749794960021973,\n",
       "   2.37481689453125,\n",
       "   2.3746514320373535,\n",
       "   2.3745107650756836,\n",
       "   2.374368906021118,\n",
       "   2.374209403991699,\n",
       "   2.3740556240081787,\n",
       "   2.3738765716552734,\n",
       "   2.373821258544922,\n",
       "   2.373645544052124,\n",
       "   2.373443126678467,\n",
       "   2.3733439445495605,\n",
       "   2.3732552528381348,\n",
       "   2.373115062713623,\n",
       "   2.372966766357422,\n",
       "   2.3728318214416504,\n",
       "   2.372708320617676,\n",
       "   2.3725709915161133,\n",
       "   2.372375249862671,\n",
       "   2.3722898960113525,\n",
       "   2.372129440307617,\n",
       "   2.3720479011535645,\n",
       "   2.3719229698181152,\n",
       "   2.3718152046203613,\n",
       "   2.3716444969177246,\n",
       "   2.3715341091156006,\n",
       "   2.371410608291626,\n",
       "   2.3712522983551025,\n",
       "   2.3711941242218018,\n",
       "   2.371037006378174,\n",
       "   2.3709659576416016,\n",
       "   2.370819091796875,\n",
       "   2.370680570602417,\n",
       "   2.3705787658691406,\n",
       "   2.3703694343566895,\n",
       "   2.3704352378845215,\n",
       "   2.3702831268310547,\n",
       "   2.3701772689819336,\n",
       "   2.3700599670410156,\n",
       "   2.3699185848236084,\n",
       "   2.3697352409362793,\n",
       "   2.3696606159210205,\n",
       "   2.3695883750915527,\n",
       "   2.369534969329834,\n",
       "   2.369434356689453,\n",
       "   2.369295358657837,\n",
       "   2.369194269180298,\n",
       "   2.369086742401123,\n",
       "   2.369028091430664,\n",
       "   2.368880033493042,\n",
       "   2.3687186241149902,\n",
       "   2.368668556213379,\n",
       "   2.3685462474823,\n",
       "   2.368434190750122,\n",
       "   2.368332862854004,\n",
       "   2.36828351020813,\n",
       "   2.3681249618530273],\n",
       "  [4.918907642364502,\n",
       "   4.484550952911377,\n",
       "   4.3287858963012695,\n",
       "   4.232335090637207,\n",
       "   4.163416862487793,\n",
       "   4.112009525299072,\n",
       "   4.072547912597656,\n",
       "   4.040894508361816,\n",
       "   4.014287948608398,\n",
       "   3.9910635948181152,\n",
       "   3.969984769821167,\n",
       "   3.9501328468322754,\n",
       "   3.9303650856018066,\n",
       "   3.9101743698120117,\n",
       "   3.8903770446777344,\n",
       "   3.869978666305542,\n",
       "   3.8459670543670654,\n",
       "   3.816908359527588,\n",
       "   3.787447214126587,\n",
       "   3.758094072341919,\n",
       "   3.726407289505005,\n",
       "   3.6939504146575928,\n",
       "   3.661095380783081,\n",
       "   3.6275551319122314,\n",
       "   3.5934126377105713,\n",
       "   3.5589985847473145,\n",
       "   3.5244266986846924,\n",
       "   3.489992141723633,\n",
       "   3.4559218883514404,\n",
       "   3.422322988510132,\n",
       "   3.389664888381958,\n",
       "   3.3580241203308105,\n",
       "   3.3275811672210693,\n",
       "   3.298262357711792,\n",
       "   3.27022123336792,\n",
       "   3.243340253829956,\n",
       "   3.2178704738616943,\n",
       "   3.1936357021331787,\n",
       "   3.1705222129821777,\n",
       "   3.148632049560547,\n",
       "   3.1277103424072266,\n",
       "   3.107743978500366,\n",
       "   3.088794231414795,\n",
       "   3.070596218109131,\n",
       "   3.0532734394073486,\n",
       "   3.0367014408111572,\n",
       "   3.020904541015625,\n",
       "   3.00557279586792,\n",
       "   2.9910025596618652,\n",
       "   2.976870536804199,\n",
       "   2.963284492492676,\n",
       "   2.9498002529144287,\n",
       "   2.936795473098755,\n",
       "   2.9241843223571777,\n",
       "   2.912288188934326,\n",
       "   2.9007506370544434,\n",
       "   2.8897242546081543,\n",
       "   2.8790509700775146,\n",
       "   2.8687705993652344,\n",
       "   2.8588359355926514,\n",
       "   2.8492684364318848,\n",
       "   2.84000563621521,\n",
       "   2.831056833267212,\n",
       "   2.822420597076416,\n",
       "   2.8139688968658447,\n",
       "   2.8057563304901123,\n",
       "   2.797825574874878,\n",
       "   2.790170192718506,\n",
       "   2.782724380493164,\n",
       "   2.7754461765289307,\n",
       "   2.768523693084717,\n",
       "   2.7617619037628174,\n",
       "   2.755192279815674,\n",
       "   2.748859167098999,\n",
       "   2.7426347732543945,\n",
       "   2.736593008041382,\n",
       "   2.7307732105255127,\n",
       "   2.7251529693603516,\n",
       "   2.7196295261383057,\n",
       "   2.7142996788024902,\n",
       "   2.709070920944214,\n",
       "   2.704101324081421,\n",
       "   2.6991591453552246,\n",
       "   2.6944849491119385,\n",
       "   2.6898622512817383,\n",
       "   2.685354232788086,\n",
       "   2.6809439659118652,\n",
       "   2.676687479019165,\n",
       "   2.672487497329712,\n",
       "   2.6684770584106445,\n",
       "   2.6645634174346924,\n",
       "   2.6606647968292236,\n",
       "   2.656944990158081,\n",
       "   2.6532886028289795,\n",
       "   2.6497068405151367,\n",
       "   2.6463229656219482,\n",
       "   2.642848014831543,\n",
       "   2.6396939754486084,\n",
       "   2.636435031890869,\n",
       "   2.6332647800445557,\n",
       "   2.630323648452759,\n",
       "   2.6272873878479004,\n",
       "   2.624457836151123,\n",
       "   2.6216318607330322,\n",
       "   2.6187760829925537,\n",
       "   2.6161627769470215,\n",
       "   2.6135411262512207,\n",
       "   2.6110165119171143,\n",
       "   2.6084866523742676,\n",
       "   2.605992555618286,\n",
       "   2.603708028793335,\n",
       "   2.601323366165161,\n",
       "   2.599123477935791,\n",
       "   2.596920967102051,\n",
       "   2.594686269760132,\n",
       "   2.592623710632324,\n",
       "   2.5906219482421875,\n",
       "   2.5885555744171143,\n",
       "   2.5866036415100098,\n",
       "   2.584662914276123,\n",
       "   2.582782506942749,\n",
       "   2.580897569656372,\n",
       "   2.579141855239868,\n",
       "   2.577380418777466,\n",
       "   2.5755667686462402,\n",
       "   2.5738542079925537,\n",
       "   2.572226047515869,\n",
       "   2.570585250854492,\n",
       "   2.569040536880493,\n",
       "   2.5674827098846436,\n",
       "   2.5659499168395996,\n",
       "   2.5644266605377197,\n",
       "   2.5629820823669434,\n",
       "   2.561546564102173,\n",
       "   2.560121774673462,\n",
       "   2.558704137802124,\n",
       "   2.55735182762146,\n",
       "   2.555994749069214,\n",
       "   2.5547351837158203,\n",
       "   2.553459644317627,\n",
       "   2.5521817207336426,\n",
       "   2.5509560108184814,\n",
       "   2.5497095584869385,\n",
       "   2.5485637187957764,\n",
       "   2.547377824783325,\n",
       "   2.5461525917053223,\n",
       "   2.5450847148895264,\n",
       "   2.543887138366699,\n",
       "   2.5428552627563477,\n",
       "   2.5417871475219727,\n",
       "   2.5406789779663086,\n",
       "   2.539675712585449,\n",
       "   2.53859806060791,\n",
       "   2.5375986099243164,\n",
       "   2.5366222858428955,\n",
       "   2.5356738567352295,\n",
       "   2.5347001552581787,\n",
       "   2.5337319374084473,\n",
       "   2.5328428745269775,\n",
       "   2.5319271087646484,\n",
       "   2.5310239791870117,\n",
       "   2.53006911277771,\n",
       "   2.5292227268218994,\n",
       "   2.5283565521240234,\n",
       "   2.5275590419769287,\n",
       "   2.526790142059326,\n",
       "   2.5258677005767822,\n",
       "   2.525101900100708,\n",
       "   2.5243165493011475,\n",
       "   2.523468017578125,\n",
       "   2.522749423980713,\n",
       "   2.5219569206237793,\n",
       "   2.5212290287017822,\n",
       "   2.520526647567749,\n",
       "   2.519774913787842,\n",
       "   2.5190539360046387,\n",
       "   2.518312931060791,\n",
       "   2.517664670944214,\n",
       "   2.5169355869293213,\n",
       "   2.5162954330444336,\n",
       "   2.515580654144287,\n",
       "   2.514965295791626,\n",
       "   2.5143191814422607,\n",
       "   2.513683557510376,\n",
       "   2.512953758239746,\n",
       "   2.5123848915100098,\n",
       "   2.5117251873016357,\n",
       "   2.511108160018921,\n",
       "   2.5105767250061035,\n",
       "   2.5099034309387207,\n",
       "   2.50931978225708,\n",
       "   2.5087389945983887,\n",
       "   2.5081493854522705,\n",
       "   2.507631778717041,\n",
       "   2.50702166557312,\n",
       "   2.5064685344696045,\n",
       "   2.505967378616333,\n",
       "   2.505408525466919,\n",
       "   2.50490140914917,\n",
       "   2.504287004470825],\n",
       "  [3.714606523513794,\n",
       "   3.0356810092926025,\n",
       "   2.806318759918213,\n",
       "   2.702202558517456,\n",
       "   2.634413957595825,\n",
       "   2.586347818374634,\n",
       "   2.553948163986206,\n",
       "   2.5305373668670654,\n",
       "   2.51279616355896,\n",
       "   2.4986166954040527,\n",
       "   2.487074851989746,\n",
       "   2.4773826599121094,\n",
       "   2.4690871238708496,\n",
       "   2.4618313312530518,\n",
       "   2.455568552017212,\n",
       "   2.450101375579834,\n",
       "   2.445303440093994,\n",
       "   2.440969228744507,\n",
       "   2.437197685241699,\n",
       "   2.433708667755127,\n",
       "   2.43053936958313,\n",
       "   2.4276657104492188,\n",
       "   2.424985647201538,\n",
       "   2.4224348068237305,\n",
       "   2.420092821121216,\n",
       "   2.4179844856262207,\n",
       "   2.4159045219421387,\n",
       "   2.4139444828033447,\n",
       "   2.4121809005737305,\n",
       "   2.410543918609619,\n",
       "   2.4089348316192627,\n",
       "   2.4075264930725098,\n",
       "   2.406184673309326,\n",
       "   2.40487003326416,\n",
       "   2.4036760330200195,\n",
       "   2.4024856090545654,\n",
       "   2.4013822078704834,\n",
       "   2.400250196456909,\n",
       "   2.399366617202759,\n",
       "   2.3982298374176025,\n",
       "   2.3972694873809814,\n",
       "   2.3964264392852783,\n",
       "   2.3955838680267334,\n",
       "   2.3947649002075195,\n",
       "   2.3939859867095947,\n",
       "   2.393159866333008,\n",
       "   2.3924736976623535,\n",
       "   2.391697645187378,\n",
       "   2.3910398483276367,\n",
       "   2.3904764652252197,\n",
       "   2.389698028564453,\n",
       "   2.3891451358795166,\n",
       "   2.3886237144470215,\n",
       "   2.388014554977417,\n",
       "   2.3875367641448975,\n",
       "   2.386918783187866,\n",
       "   2.3863413333892822,\n",
       "   2.385894536972046,\n",
       "   2.3853774070739746,\n",
       "   2.3849937915802,\n",
       "   2.3844752311706543,\n",
       "   2.384086847305298,\n",
       "   2.3836443424224854,\n",
       "   2.3832154273986816,\n",
       "   2.3828816413879395,\n",
       "   2.382481575012207,\n",
       "   2.382119655609131,\n",
       "   2.3817224502563477,\n",
       "   2.3814027309417725,\n",
       "   2.38104248046875,\n",
       "   2.3807191848754883,\n",
       "   2.3803350925445557,\n",
       "   2.380075454711914,\n",
       "   2.3796942234039307,\n",
       "   2.379413604736328,\n",
       "   2.3791136741638184,\n",
       "   2.3788161277770996,\n",
       "   2.3785314559936523,\n",
       "   2.3782293796539307,\n",
       "   2.378051280975342,\n",
       "   2.3777925968170166,\n",
       "   2.3775618076324463,\n",
       "   2.3771893978118896,\n",
       "   2.376980781555176,\n",
       "   2.37674617767334,\n",
       "   2.376499891281128,\n",
       "   2.3762366771698,\n",
       "   2.376051902770996,\n",
       "   2.3758018016815186,\n",
       "   2.3755900859832764,\n",
       "   2.375399589538574,\n",
       "   2.375075578689575,\n",
       "   2.374958038330078,\n",
       "   2.3747718334198,\n",
       "   2.3745808601379395,\n",
       "   2.374358892440796,\n",
       "   2.3741648197174072,\n",
       "   2.373910427093506,\n",
       "   2.373831272125244,\n",
       "   2.3735928535461426,\n",
       "   2.3733901977539062,\n",
       "   2.3731930255889893,\n",
       "   2.3729958534240723,\n",
       "   2.3728296756744385,\n",
       "   2.372694253921509,\n",
       "   2.3725194931030273,\n",
       "   2.372413396835327,\n",
       "   2.372187852859497,\n",
       "   2.3719980716705322,\n",
       "   2.3718624114990234,\n",
       "   2.371689796447754,\n",
       "   2.3715085983276367,\n",
       "   2.3713808059692383,\n",
       "   2.3712689876556396,\n",
       "   2.3711185455322266,\n",
       "   2.3709044456481934,\n",
       "   2.370810031890869,\n",
       "   2.3707118034362793,\n",
       "   2.3705644607543945,\n",
       "   2.3703951835632324,\n",
       "   2.370220422744751,\n",
       "   2.3700485229492188,\n",
       "   2.3699705600738525,\n",
       "   2.3697707653045654,\n",
       "   2.3697195053100586,\n",
       "   2.369525194168091,\n",
       "   2.369347095489502,\n",
       "   2.369269609451294,\n",
       "   2.369168996810913,\n",
       "   2.369004487991333,\n",
       "   2.3689095973968506,\n",
       "   2.3687570095062256,\n",
       "   2.368644952774048,\n",
       "   2.3685197830200195,\n",
       "   2.3683559894561768,\n",
       "   2.36826753616333,\n",
       "   2.368206739425659,\n",
       "   2.3680717945098877,\n",
       "   2.3679540157318115,\n",
       "   2.3678014278411865,\n",
       "   2.3677499294281006,\n",
       "   2.3676156997680664,\n",
       "   2.3674709796905518,\n",
       "   2.367415189743042,\n",
       "   2.3672468662261963,\n",
       "   2.3671698570251465,\n",
       "   2.367158889770508,\n",
       "   2.3670010566711426,\n",
       "   2.3667967319488525,\n",
       "   2.366727113723755,\n",
       "   2.366593360900879,\n",
       "   2.3665611743927,\n",
       "   2.366485118865967,\n",
       "   2.36639142036438,\n",
       "   2.366279125213623,\n",
       "   2.3661694526672363,\n",
       "   2.3660941123962402,\n",
       "   2.3659298419952393,\n",
       "   2.365964412689209,\n",
       "   2.365752696990967,\n",
       "   2.3657021522521973,\n",
       "   2.365556240081787,\n",
       "   2.36551570892334,\n",
       "   2.365391492843628,\n",
       "   2.3653252124786377,\n",
       "   2.365190029144287,\n",
       "   2.365108013153076,\n",
       "   2.3650176525115967,\n",
       "   2.3649260997772217,\n",
       "   2.364854574203491,\n",
       "   2.364748239517212,\n",
       "   2.3647162914276123,\n",
       "   2.364553451538086,\n",
       "   2.364497661590576,\n",
       "   2.364441156387329,\n",
       "   2.364332914352417,\n",
       "   2.3642630577087402,\n",
       "   2.364201068878174,\n",
       "   2.364100694656372,\n",
       "   2.3640053272247314,\n",
       "   2.363948345184326,\n",
       "   2.363816499710083,\n",
       "   2.3637969493865967,\n",
       "   2.3637499809265137,\n",
       "   2.3635597229003906,\n",
       "   2.363457202911377,\n",
       "   2.363431930541992,\n",
       "   2.363283634185791,\n",
       "   2.3633103370666504,\n",
       "   2.363215446472168,\n",
       "   2.363107919692993,\n",
       "   2.363079309463501,\n",
       "   2.3629589080810547,\n",
       "   2.3629462718963623,\n",
       "   2.3628716468811035,\n",
       "   2.362773895263672,\n",
       "   2.3626089096069336,\n",
       "   2.3625547885894775,\n",
       "   2.3624918460845947,\n",
       "   2.362476348876953],\n",
       "  [3.17393159866333,\n",
       "   2.638587474822998,\n",
       "   2.5373213291168213,\n",
       "   2.4974164962768555,\n",
       "   2.47499418258667,\n",
       "   2.4602279663085938,\n",
       "   2.4497597217559814,\n",
       "   2.441763162612915,\n",
       "   2.4354054927825928,\n",
       "   2.430100679397583,\n",
       "   2.425621509552002,\n",
       "   2.4216747283935547,\n",
       "   2.4182686805725098,\n",
       "   2.415214776992798,\n",
       "   2.4124815464019775,\n",
       "   2.4100167751312256,\n",
       "   2.4078686237335205,\n",
       "   2.405870199203491,\n",
       "   2.4040000438690186,\n",
       "   2.402313232421875,\n",
       "   2.400658369064331,\n",
       "   2.3991594314575195,\n",
       "   2.3977890014648438,\n",
       "   2.396439790725708,\n",
       "   2.3952219486236572,\n",
       "   2.3939990997314453,\n",
       "   2.392899513244629,\n",
       "   2.3918023109436035,\n",
       "   2.3908181190490723,\n",
       "   2.389726400375366,\n",
       "   2.3887453079223633,\n",
       "   2.387808322906494,\n",
       "   2.386970281600952,\n",
       "   2.386106014251709,\n",
       "   2.385244131088257,\n",
       "   2.384443521499634,\n",
       "   2.3837502002716064,\n",
       "   2.3830084800720215,\n",
       "   2.3822975158691406,\n",
       "   2.3816113471984863,\n",
       "   2.3809895515441895,\n",
       "   2.3802783489227295,\n",
       "   2.3797130584716797,\n",
       "   2.379025459289551,\n",
       "   2.3784401416778564,\n",
       "   2.3778607845306396,\n",
       "   2.3773624897003174,\n",
       "   2.3768084049224854,\n",
       "   2.3763420581817627,\n",
       "   2.3757240772247314,\n",
       "   2.375283718109131,\n",
       "   2.374776840209961,\n",
       "   2.3742263317108154,\n",
       "   2.373831033706665,\n",
       "   2.3733367919921875,\n",
       "   2.372908115386963,\n",
       "   2.372558832168579,\n",
       "   2.3720955848693848,\n",
       "   2.3716540336608887,\n",
       "   2.3712639808654785,\n",
       "   2.3708128929138184,\n",
       "   2.370485782623291,\n",
       "   2.3700971603393555,\n",
       "   2.3695907592773438,\n",
       "   2.3693552017211914,\n",
       "   2.3690013885498047,\n",
       "   2.3685882091522217,\n",
       "   2.3683278560638428,\n",
       "   2.367953300476074,\n",
       "   2.3676140308380127,\n",
       "   2.3672595024108887,\n",
       "   2.3669207096099854,\n",
       "   2.366633176803589,\n",
       "   2.366342544555664,\n",
       "   2.3660168647766113,\n",
       "   2.3656725883483887,\n",
       "   2.36543869972229,\n",
       "   2.365196466445923,\n",
       "   2.3648295402526855,\n",
       "   2.3645105361938477,\n",
       "   2.3642709255218506,\n",
       "   2.3640944957733154,\n",
       "   2.363790988922119,\n",
       "   2.363492727279663,\n",
       "   2.363286256790161,\n",
       "   2.3629720211029053,\n",
       "   2.362705707550049,\n",
       "   2.3625669479370117,\n",
       "   2.3622970581054688,\n",
       "   2.362002372741699,\n",
       "   2.361772060394287,\n",
       "   2.361506462097168,\n",
       "   2.361345052719116,\n",
       "   2.361071825027466,\n",
       "   2.3608360290527344,\n",
       "   2.360633134841919,\n",
       "   2.360351800918579,\n",
       "   2.360151767730713,\n",
       "   2.3599705696105957,\n",
       "   2.359732151031494,\n",
       "   2.3595709800720215,\n",
       "   2.359440803527832,\n",
       "   2.3592276573181152,\n",
       "   2.3589656352996826,\n",
       "   2.3587687015533447,\n",
       "   2.3585410118103027,\n",
       "   2.3583614826202393,\n",
       "   2.35823655128479,\n",
       "   2.357975959777832,\n",
       "   2.357822895050049,\n",
       "   2.357667922973633,\n",
       "   2.357499361038208,\n",
       "   2.3572793006896973,\n",
       "   2.3570361137390137,\n",
       "   2.3569130897521973,\n",
       "   2.356743812561035,\n",
       "   2.3565239906311035,\n",
       "   2.3564462661743164,\n",
       "   2.3562095165252686,\n",
       "   2.3561017513275146,\n",
       "   2.3559515476226807,\n",
       "   2.3557701110839844,\n",
       "   2.3556036949157715,\n",
       "   2.355501174926758,\n",
       "   2.355300188064575,\n",
       "   2.35516095161438,\n",
       "   2.354987144470215,\n",
       "   2.3548269271850586,\n",
       "   2.35469388961792,\n",
       "   2.354541063308716,\n",
       "   2.354367733001709,\n",
       "   2.354273796081543,\n",
       "   2.3540773391723633,\n",
       "   2.3539366722106934,\n",
       "   2.353879690170288,\n",
       "   2.3537003993988037,\n",
       "   2.353576183319092,\n",
       "   2.3533706665039062,\n",
       "   2.3532660007476807,\n",
       "   2.3531458377838135,\n",
       "   2.3530523777008057,\n",
       "   2.3528432846069336,\n",
       "   2.3527393341064453,\n",
       "   2.352602958679199,\n",
       "   2.352463722229004,\n",
       "   2.3523733615875244,\n",
       "   2.3521969318389893,\n",
       "   2.352098226547241,\n",
       "   2.3520162105560303,\n",
       "   2.3518857955932617,\n",
       "   2.3517813682556152,\n",
       "   2.3515961170196533,\n",
       "   2.351468086242676,\n",
       "   2.351318359375,\n",
       "   2.3512558937072754,\n",
       "   2.3511276245117188,\n",
       "   2.35099458694458,\n",
       "   2.3508903980255127,\n",
       "   2.3507473468780518,\n",
       "   2.3506224155426025,\n",
       "   2.350557565689087,\n",
       "   2.3504021167755127,\n",
       "   2.3503756523132324,\n",
       "   2.350283622741699,\n",
       "   2.350142478942871,\n",
       "   2.350027084350586,\n",
       "   2.3499391078948975,\n",
       "   2.3498284816741943,\n",
       "   2.3497018814086914,\n",
       "   2.3496387004852295,\n",
       "   2.3495538234710693,\n",
       "   2.349426746368408,\n",
       "   2.349353551864624,\n",
       "   2.3492331504821777,\n",
       "   2.349112033843994,\n",
       "   2.3490288257598877,\n",
       "   2.348985433578491,\n",
       "   2.3488223552703857,\n",
       "   2.348724603652954,\n",
       "   2.3486592769622803,\n",
       "   2.3485734462738037,\n",
       "   2.348457098007202,\n",
       "   2.3483223915100098,\n",
       "   2.3482577800750732,\n",
       "   2.3481509685516357,\n",
       "   2.3480539321899414,\n",
       "   2.348027229309082,\n",
       "   2.347893476486206,\n",
       "   2.347813606262207,\n",
       "   2.3477931022644043,\n",
       "   2.3476204872131348,\n",
       "   2.3475279808044434,\n",
       "   2.3475422859191895,\n",
       "   2.347358226776123,\n",
       "   2.347296953201294,\n",
       "   2.3472158908843994,\n",
       "   2.3471524715423584,\n",
       "   2.347074508666992,\n",
       "   2.3469910621643066,\n",
       "   2.3468575477600098],\n",
       "  [2.7607879638671875,\n",
       "   2.487435817718506,\n",
       "   2.455260753631592,\n",
       "   2.4387459754943848,\n",
       "   2.427595853805542,\n",
       "   2.419248104095459,\n",
       "   2.4126811027526855,\n",
       "   2.4072184562683105,\n",
       "   2.402679204940796,\n",
       "   2.3987338542938232,\n",
       "   2.3952572345733643,\n",
       "   2.392205238342285,\n",
       "   2.389434337615967,\n",
       "   2.3869616985321045,\n",
       "   2.3848986625671387,\n",
       "   2.382847547531128,\n",
       "   2.3810932636260986,\n",
       "   2.3793528079986572,\n",
       "   2.3778207302093506,\n",
       "   2.3763487339019775,\n",
       "   2.3750383853912354,\n",
       "   2.3736956119537354,\n",
       "   2.372539520263672,\n",
       "   2.37140154838562,\n",
       "   2.3704161643981934,\n",
       "   2.3693745136260986,\n",
       "   2.3684656620025635,\n",
       "   2.3676037788391113,\n",
       "   2.366806745529175,\n",
       "   2.36592960357666,\n",
       "   2.3652234077453613,\n",
       "   2.3644585609436035,\n",
       "   2.363762378692627,\n",
       "   2.363161087036133,\n",
       "   2.3625340461730957,\n",
       "   2.3618924617767334,\n",
       "   2.361339807510376,\n",
       "   2.360806703567505,\n",
       "   2.3602561950683594,\n",
       "   2.3598384857177734,\n",
       "   2.3592615127563477,\n",
       "   2.358769416809082,\n",
       "   2.3583481311798096,\n",
       "   2.3578906059265137,\n",
       "   2.357501268386841,\n",
       "   2.35709810256958,\n",
       "   2.356722116470337,\n",
       "   2.356346607208252,\n",
       "   2.3559608459472656,\n",
       "   2.3556768894195557,\n",
       "   2.355207681655884,\n",
       "   2.3549299240112305,\n",
       "   2.354674816131592,\n",
       "   2.354370594024658,\n",
       "   2.354010581970215,\n",
       "   2.35380220413208,\n",
       "   2.3534772396087646,\n",
       "   2.353201150894165,\n",
       "   2.352949380874634,\n",
       "   2.35273814201355,\n",
       "   2.3523905277252197,\n",
       "   2.352184534072876,\n",
       "   2.3519577980041504,\n",
       "   2.351719856262207,\n",
       "   2.351541757583618,\n",
       "   2.3512895107269287,\n",
       "   2.351104974746704,\n",
       "   2.350942850112915,\n",
       "   2.3506603240966797,\n",
       "   2.350496292114258,\n",
       "   2.350302219390869,\n",
       "   2.350071430206299,\n",
       "   2.3499186038970947,\n",
       "   2.3497493267059326,\n",
       "   2.3495755195617676,\n",
       "   2.3493523597717285,\n",
       "   2.3491952419281006,\n",
       "   2.3490006923675537,\n",
       "   2.3488714694976807,\n",
       "   2.3487255573272705,\n",
       "   2.348555326461792,\n",
       "   2.3484742641448975,\n",
       "   2.348325729370117,\n",
       "   2.3481247425079346,\n",
       "   2.3479418754577637,\n",
       "   2.347827672958374,\n",
       "   2.3476643562316895,\n",
       "   2.347529411315918,\n",
       "   2.3474550247192383,\n",
       "   2.347308397293091,\n",
       "   2.347184419631958,\n",
       "   2.3470041751861572,\n",
       "   2.3468856811523438,\n",
       "   2.3467681407928467,\n",
       "   2.3466856479644775,\n",
       "   2.346599817276001,\n",
       "   2.3463990688323975,\n",
       "   2.346284866333008,\n",
       "   2.3461360931396484,\n",
       "   2.3460137844085693,\n",
       "   2.3459606170654297,\n",
       "   2.345831871032715,\n",
       "   2.3457486629486084,\n",
       "   2.345701217651367,\n",
       "   2.3454391956329346,\n",
       "   2.345414400100708,\n",
       "   2.345306158065796,\n",
       "   2.3452279567718506,\n",
       "   2.345099687576294,\n",
       "   2.3450207710266113,\n",
       "   2.344902515411377,\n",
       "   2.3447537422180176,\n",
       "   2.3447604179382324,\n",
       "   2.3446297645568848,\n",
       "   2.3443872928619385,\n",
       "   2.344402313232422,\n",
       "   2.3442630767822266,\n",
       "   2.3442306518554688,\n",
       "   2.344137191772461,\n",
       "   2.3440160751342773,\n",
       "   2.3439342975616455,\n",
       "   2.343794107437134,\n",
       "   2.3437252044677734,\n",
       "   2.3436684608459473,\n",
       "   2.343510389328003,\n",
       "   2.343480348587036,\n",
       "   2.343441963195801,\n",
       "   2.343294858932495,\n",
       "   2.343200206756592,\n",
       "   2.3430943489074707,\n",
       "   2.3430254459381104,\n",
       "   2.3429253101348877,\n",
       "   2.342954158782959,\n",
       "   2.342742443084717,\n",
       "   2.3426811695098877,\n",
       "   2.342621326446533,\n",
       "   2.3425445556640625,\n",
       "   2.342515468597412,\n",
       "   2.3423235416412354,\n",
       "   2.342311143875122,\n",
       "   2.3422482013702393,\n",
       "   2.342172384262085,\n",
       "   2.3420956134796143,\n",
       "   2.3419899940490723,\n",
       "   2.341878890991211,\n",
       "   2.341919422149658,\n",
       "   2.3417556285858154,\n",
       "   2.341686487197876,\n",
       "   2.3416028022766113,\n",
       "   2.3415818214416504,\n",
       "   2.3414387702941895,\n",
       "   2.341386556625366,\n",
       "   2.3412857055664062,\n",
       "   2.3412444591522217,\n",
       "   2.3412041664123535,\n",
       "   2.34114146232605,\n",
       "   2.3410491943359375,\n",
       "   2.3409295082092285,\n",
       "   2.3409881591796875,\n",
       "   2.340831756591797,\n",
       "   2.3407137393951416,\n",
       "   2.3406777381896973,\n",
       "   2.340679407119751,\n",
       "   2.3405606746673584,\n",
       "   2.340514659881592,\n",
       "   2.3404128551483154,\n",
       "   2.340388298034668,\n",
       "   2.340252637863159,\n",
       "   2.3402247428894043,\n",
       "   2.3401527404785156,\n",
       "   2.34010648727417,\n",
       "   2.3400161266326904,\n",
       "   2.3399465084075928,\n",
       "   2.339961528778076,\n",
       "   2.3398451805114746,\n",
       "   2.3397159576416016,\n",
       "   2.339749574661255,\n",
       "   2.339689016342163,\n",
       "   2.339587926864624,\n",
       "   2.339569091796875,\n",
       "   2.3395440578460693,\n",
       "   2.339440107345581,\n",
       "   2.3393635749816895,\n",
       "   2.339289665222168,\n",
       "   2.339257001876831,\n",
       "   2.3391506671905518,\n",
       "   2.339099884033203,\n",
       "   2.339101791381836,\n",
       "   2.339017629623413,\n",
       "   2.338900327682495,\n",
       "   2.338920831680298,\n",
       "   2.3388290405273438,\n",
       "   2.3387441635131836,\n",
       "   2.3387951850891113,\n",
       "   2.3386476039886475,\n",
       "   2.33858585357666,\n",
       "   2.3384830951690674,\n",
       "   2.338519811630249,\n",
       "   2.338416814804077,\n",
       "   2.338409185409546],\n",
       "  [5.7325897216796875,\n",
       "   5.176748275756836,\n",
       "   5.005394458770752,\n",
       "   4.904177188873291,\n",
       "   4.832605361938477,\n",
       "   4.775522232055664,\n",
       "   4.726912975311279,\n",
       "   4.6842041015625,\n",
       "   4.646358966827393,\n",
       "   4.612712383270264,\n",
       "   4.582718372344971,\n",
       "   4.555577754974365,\n",
       "   4.530757427215576,\n",
       "   4.507869720458984,\n",
       "   4.486569881439209,\n",
       "   4.466732978820801,\n",
       "   4.448141098022461,\n",
       "   4.43076229095459,\n",
       "   4.41443395614624,\n",
       "   4.3991475105285645,\n",
       "   4.384777069091797,\n",
       "   4.371245861053467,\n",
       "   4.35851526260376,\n",
       "   4.346510410308838,\n",
       "   4.335121154785156,\n",
       "   4.324311256408691,\n",
       "   4.314051628112793,\n",
       "   4.304301738739014,\n",
       "   4.294935703277588,\n",
       "   4.285987854003906,\n",
       "   4.277415752410889,\n",
       "   4.269211769104004,\n",
       "   4.261293411254883,\n",
       "   4.253645896911621,\n",
       "   4.24630069732666,\n",
       "   4.239174842834473,\n",
       "   4.232308864593506,\n",
       "   4.225663185119629,\n",
       "   4.2192277908325195,\n",
       "   4.213003158569336,\n",
       "   4.207002639770508,\n",
       "   4.201156139373779,\n",
       "   4.195467948913574,\n",
       "   4.189999580383301,\n",
       "   4.184686660766602,\n",
       "   4.1795172691345215,\n",
       "   4.174489498138428,\n",
       "   4.169638156890869,\n",
       "   4.1649298667907715,\n",
       "   4.160320281982422,\n",
       "   4.155840873718262,\n",
       "   4.151549339294434,\n",
       "   4.147307395935059,\n",
       "   4.143215179443359,\n",
       "   4.139210224151611,\n",
       "   4.135342597961426,\n",
       "   4.131575107574463,\n",
       "   4.127875804901123,\n",
       "   4.124300479888916,\n",
       "   4.120798110961914,\n",
       "   4.117381572723389,\n",
       "   4.1140618324279785,\n",
       "   4.110824108123779,\n",
       "   4.10761022567749,\n",
       "   4.104518890380859,\n",
       "   4.101508617401123,\n",
       "   4.098526954650879,\n",
       "   4.095641136169434,\n",
       "   4.092807769775391,\n",
       "   4.090082168579102,\n",
       "   4.08735990524292,\n",
       "   4.084716320037842,\n",
       "   4.0821213722229,\n",
       "   4.079568386077881,\n",
       "   4.077071666717529,\n",
       "   4.074609279632568,\n",
       "   4.072190284729004,\n",
       "   4.069833755493164,\n",
       "   4.067514896392822,\n",
       "   4.065271854400635,\n",
       "   4.06298303604126,\n",
       "   4.0607991218566895,\n",
       "   4.058585166931152,\n",
       "   4.056488513946533,\n",
       "   4.054399013519287,\n",
       "   4.052346229553223,\n",
       "   4.0503458976745605,\n",
       "   4.048320293426514,\n",
       "   4.046383380889893,\n",
       "   4.044431209564209,\n",
       "   4.042537212371826,\n",
       "   4.040682315826416,\n",
       "   4.038836479187012,\n",
       "   4.037011623382568,\n",
       "   4.035202980041504,\n",
       "   4.0334296226501465,\n",
       "   4.031671524047852,\n",
       "   4.029964447021484,\n",
       "   4.028235912322998,\n",
       "   4.026571750640869,\n",
       "   4.0249128341674805,\n",
       "   4.023265361785889,\n",
       "   4.021648406982422,\n",
       "   4.020036697387695,\n",
       "   4.01846170425415,\n",
       "   4.016890048980713,\n",
       "   4.015336513519287,\n",
       "   4.013804912567139,\n",
       "   4.012279987335205,\n",
       "   4.010772705078125,\n",
       "   4.0092878341674805,\n",
       "   4.007815837860107,\n",
       "   4.00636100769043,\n",
       "   4.00493049621582,\n",
       "   4.003504753112793,\n",
       "   4.002108573913574,\n",
       "   4.000674247741699,\n",
       "   3.999289035797119,\n",
       "   3.997915029525757,\n",
       "   3.9965741634368896,\n",
       "   3.995210647583008,\n",
       "   3.993894338607788,\n",
       "   3.992586135864258,\n",
       "   3.9912705421447754,\n",
       "   3.9899775981903076,\n",
       "   3.9886562824249268,\n",
       "   3.987421989440918,\n",
       "   3.9861080646514893,\n",
       "   3.984856128692627,\n",
       "   3.983603000640869,\n",
       "   3.9823920726776123,\n",
       "   3.9811463356018066,\n",
       "   3.9798851013183594,\n",
       "   3.9786901473999023,\n",
       "   3.9775125980377197,\n",
       "   3.976317882537842,\n",
       "   3.975142002105713,\n",
       "   3.9739437103271484,\n",
       "   3.9727582931518555,\n",
       "   3.971616506576538,\n",
       "   3.970449924468994,\n",
       "   3.9692606925964355,\n",
       "   3.968146800994873,\n",
       "   3.9670236110687256,\n",
       "   3.9658260345458984,\n",
       "   3.9647274017333984,\n",
       "   3.9635932445526123,\n",
       "   3.9624719619750977,\n",
       "   3.9613537788391113,\n",
       "   3.9602575302124023,\n",
       "   3.959155559539795,\n",
       "   3.9580307006835938,\n",
       "   3.956929922103882,\n",
       "   3.9558513164520264,\n",
       "   3.9547183513641357,\n",
       "   3.953644275665283,\n",
       "   3.952547550201416,\n",
       "   3.9514787197113037,\n",
       "   3.9503729343414307,\n",
       "   3.949315071105957,\n",
       "   3.9482288360595703,\n",
       "   3.9471309185028076,\n",
       "   3.9460582733154297,\n",
       "   3.944976806640625,\n",
       "   3.943882703781128,\n",
       "   3.9427969455718994,\n",
       "   3.941706895828247,\n",
       "   3.9406371116638184,\n",
       "   3.9395573139190674,\n",
       "   3.938448429107666,\n",
       "   3.9373481273651123,\n",
       "   3.9362668991088867,\n",
       "   3.935171127319336,\n",
       "   3.9340994358062744,\n",
       "   3.932999610900879,\n",
       "   3.9318978786468506,\n",
       "   3.930778980255127,\n",
       "   3.9297516345977783,\n",
       "   3.9286422729492188,\n",
       "   3.927544593811035,\n",
       "   3.926453113555908,\n",
       "   3.9254093170166016,\n",
       "   3.9243314266204834,\n",
       "   3.923279285430908,\n",
       "   3.9222261905670166,\n",
       "   3.921168804168701,\n",
       "   3.920125722885132,\n",
       "   3.9190890789031982,\n",
       "   3.918064832687378,\n",
       "   3.917043685913086,\n",
       "   3.9160103797912598,\n",
       "   3.915004014968872,\n",
       "   3.9139809608459473,\n",
       "   3.9129748344421387,\n",
       "   3.911979913711548,\n",
       "   3.9109833240509033,\n",
       "   3.9099764823913574,\n",
       "   3.908987045288086,\n",
       "   3.9080145359039307,\n",
       "   3.907022714614868],\n",
       "  [3.1880476474761963,\n",
       "   2.557786464691162,\n",
       "   2.486720561981201,\n",
       "   2.462372303009033,\n",
       "   2.449125289916992,\n",
       "   2.4400463104248047,\n",
       "   2.43330717086792,\n",
       "   2.4278135299682617,\n",
       "   2.4231910705566406,\n",
       "   2.419215440750122,\n",
       "   2.415656566619873,\n",
       "   2.4126269817352295,\n",
       "   2.4098854064941406,\n",
       "   2.4073469638824463,\n",
       "   2.405292510986328,\n",
       "   2.403132915496826,\n",
       "   2.4014406204223633,\n",
       "   2.3998334407806396,\n",
       "   2.398292303085327,\n",
       "   2.3968868255615234,\n",
       "   2.3956334590911865,\n",
       "   2.3944926261901855,\n",
       "   2.3933815956115723,\n",
       "   2.3924059867858887,\n",
       "   2.391403913497925,\n",
       "   2.3906137943267822,\n",
       "   2.389796733856201,\n",
       "   2.388892412185669,\n",
       "   2.3882036209106445,\n",
       "   2.3874847888946533,\n",
       "   2.3868470191955566,\n",
       "   2.386190176010132,\n",
       "   2.385547161102295,\n",
       "   2.384950876235962,\n",
       "   2.3843910694122314,\n",
       "   2.3838202953338623,\n",
       "   2.3833608627319336,\n",
       "   2.382908821105957,\n",
       "   2.3823611736297607,\n",
       "   2.381932258605957,\n",
       "   2.3814916610717773,\n",
       "   2.381063461303711,\n",
       "   2.3806440830230713,\n",
       "   2.38026762008667,\n",
       "   2.379744291305542,\n",
       "   2.3794758319854736,\n",
       "   2.3791747093200684,\n",
       "   2.378737449645996,\n",
       "   2.378464937210083,\n",
       "   2.378077268600464,\n",
       "   2.377861261367798,\n",
       "   2.3774900436401367,\n",
       "   2.3770923614501953,\n",
       "   2.37687611579895,\n",
       "   2.3766403198242188,\n",
       "   2.376338243484497,\n",
       "   2.3760483264923096,\n",
       "   2.3757667541503906,\n",
       "   2.375528335571289,\n",
       "   2.3752825260162354,\n",
       "   2.375044107437134,\n",
       "   2.3747446537017822,\n",
       "   2.3745155334472656,\n",
       "   2.3742332458496094,\n",
       "   2.374047040939331,\n",
       "   2.3739075660705566,\n",
       "   2.373663902282715,\n",
       "   2.3734164237976074,\n",
       "   2.373192310333252,\n",
       "   2.3729779720306396,\n",
       "   2.372786045074463,\n",
       "   2.372689962387085,\n",
       "   2.372375011444092,\n",
       "   2.3722174167633057,\n",
       "   2.372067928314209,\n",
       "   2.3719022274017334,\n",
       "   2.3716564178466797,\n",
       "   2.371549606323242,\n",
       "   2.3712849617004395,\n",
       "   2.3711624145507812,\n",
       "   2.370962381362915,\n",
       "   2.370819330215454,\n",
       "   2.3706071376800537,\n",
       "   2.3704886436462402,\n",
       "   2.3702733516693115,\n",
       "   2.3701112270355225,\n",
       "   2.3699586391448975,\n",
       "   2.369837522506714,\n",
       "   2.3696610927581787,\n",
       "   2.3695590496063232,\n",
       "   2.3694205284118652,\n",
       "   2.369210958480835,\n",
       "   2.3690969944000244,\n",
       "   2.3689470291137695,\n",
       "   2.3687798976898193,\n",
       "   2.3687262535095215,\n",
       "   2.3685076236724854,\n",
       "   2.3683202266693115,\n",
       "   2.3682701587677,\n",
       "   2.368126392364502,\n",
       "   2.3680622577667236,\n",
       "   2.3678464889526367,\n",
       "   2.367804765701294,\n",
       "   2.3675882816314697,\n",
       "   2.3675787448883057,\n",
       "   2.3674960136413574,\n",
       "   2.3673317432403564,\n",
       "   2.3672502040863037,\n",
       "   2.3671152591705322,\n",
       "   2.3670008182525635,\n",
       "   2.3668367862701416,\n",
       "   2.3667447566986084,\n",
       "   2.3667402267456055,\n",
       "   2.3665945529937744,\n",
       "   2.366436719894409,\n",
       "   2.366349220275879,\n",
       "   2.366297721862793,\n",
       "   2.366204023361206,\n",
       "   2.366201877593994,\n",
       "   2.3660199642181396,\n",
       "   2.365898609161377,\n",
       "   2.36576509475708,\n",
       "   2.365692138671875,\n",
       "   2.365734100341797,\n",
       "   2.3655662536621094,\n",
       "   2.365457534790039,\n",
       "   2.3654391765594482,\n",
       "   2.3653087615966797,\n",
       "   2.3652138710021973,\n",
       "   2.36507248878479,\n",
       "   2.365063190460205,\n",
       "   2.364924907684326,\n",
       "   2.364905834197998,\n",
       "   2.3647944927215576,\n",
       "   2.3648219108581543,\n",
       "   2.364616632461548,\n",
       "   2.3645851612091064,\n",
       "   2.3645317554473877,\n",
       "   2.3643925189971924,\n",
       "   2.3643958568573,\n",
       "   2.3642373085021973,\n",
       "   2.3642032146453857,\n",
       "   2.3641269207000732,\n",
       "   2.364048480987549,\n",
       "   2.363961696624756,\n",
       "   2.3639070987701416,\n",
       "   2.3638274669647217,\n",
       "   2.3637049198150635,\n",
       "   2.363723039627075,\n",
       "   2.3635571002960205,\n",
       "   2.3635401725769043,\n",
       "   2.363440752029419,\n",
       "   2.3633625507354736,\n",
       "   2.363255023956299,\n",
       "   2.3632378578186035,\n",
       "   2.363189935684204,\n",
       "   2.363081693649292,\n",
       "   2.363124132156372,\n",
       "   2.3630216121673584,\n",
       "   2.363016128540039,\n",
       "   2.362865924835205,\n",
       "   2.362792491912842,\n",
       "   2.362781047821045,\n",
       "   2.362712860107422,\n",
       "   2.3626458644866943,\n",
       "   2.3625481128692627,\n",
       "   2.362452507019043,\n",
       "   2.3623828887939453,\n",
       "   2.3624684810638428,\n",
       "   2.362287998199463,\n",
       "   2.36230206489563,\n",
       "   2.3622891902923584,\n",
       "   2.3621695041656494,\n",
       "   2.362133026123047,\n",
       "   2.362004518508911,\n",
       "   2.362032890319824,\n",
       "   2.3618712425231934,\n",
       "   2.3619375228881836,\n",
       "   2.3618786334991455,\n",
       "   2.3618063926696777,\n",
       "   2.3617987632751465,\n",
       "   2.361689567565918,\n",
       "   2.3616414070129395,\n",
       "   2.361548900604248,\n",
       "   2.361509084701538,\n",
       "   2.361538887023926,\n",
       "   2.36147141456604,\n",
       "   2.3613460063934326,\n",
       "   2.3613626956939697,\n",
       "   2.3612868785858154,\n",
       "   2.361215114593506,\n",
       "   2.3611347675323486,\n",
       "   2.36116099357605,\n",
       "   2.3610928058624268,\n",
       "   2.3609886169433594,\n",
       "   2.3609979152679443,\n",
       "   2.3609700202941895,\n",
       "   2.360847234725952,\n",
       "   2.360811471939087,\n",
       "   2.360732078552246],\n",
       "  [4.445931911468506,\n",
       "   4.077861309051514,\n",
       "   3.985976219177246,\n",
       "   3.928098440170288,\n",
       "   3.876789093017578,\n",
       "   3.8272767066955566,\n",
       "   3.7764194011688232,\n",
       "   3.7165629863739014,\n",
       "   3.6488075256347656,\n",
       "   3.5844523906707764,\n",
       "   3.525156259536743,\n",
       "   3.470690965652466,\n",
       "   3.4203240871429443,\n",
       "   3.3738293647766113,\n",
       "   3.3308515548706055,\n",
       "   3.291086435317993,\n",
       "   3.2544922828674316,\n",
       "   3.2206530570983887,\n",
       "   3.189566135406494,\n",
       "   3.1608269214630127,\n",
       "   3.134307384490967,\n",
       "   3.109642267227173,\n",
       "   3.0867409706115723,\n",
       "   3.065436363220215,\n",
       "   3.045572519302368,\n",
       "   3.026986598968506,\n",
       "   3.0096514225006104,\n",
       "   2.9934873580932617,\n",
       "   2.9783332347869873,\n",
       "   2.964193344116211,\n",
       "   2.950817346572876,\n",
       "   2.9381613731384277,\n",
       "   2.9262473583221436,\n",
       "   2.9148623943328857,\n",
       "   2.904020309448242,\n",
       "   2.893784761428833,\n",
       "   2.8838613033294678,\n",
       "   2.8743538856506348,\n",
       "   2.865208864212036,\n",
       "   2.85650897026062,\n",
       "   2.8480539321899414,\n",
       "   2.8399200439453125,\n",
       "   2.8319990634918213,\n",
       "   2.8243532180786133,\n",
       "   2.8169710636138916,\n",
       "   2.8099117279052734,\n",
       "   2.803018569946289,\n",
       "   2.7963662147521973,\n",
       "   2.7898709774017334,\n",
       "   2.7836434841156006,\n",
       "   2.777628183364868,\n",
       "   2.771674871444702,\n",
       "   2.7660369873046875,\n",
       "   2.7604901790618896,\n",
       "   2.755234956741333,\n",
       "   2.7500243186950684,\n",
       "   2.7450804710388184,\n",
       "   2.7401607036590576,\n",
       "   2.7354393005371094,\n",
       "   2.7308359146118164,\n",
       "   2.726430892944336,\n",
       "   2.722073554992676,\n",
       "   2.7178616523742676,\n",
       "   2.713878870010376,\n",
       "   2.7099037170410156,\n",
       "   2.706005334854126,\n",
       "   2.7022793292999268,\n",
       "   2.6985676288604736,\n",
       "   2.6949076652526855,\n",
       "   2.6914472579956055,\n",
       "   2.68807053565979,\n",
       "   2.684727668762207,\n",
       "   2.68145751953125,\n",
       "   2.6782920360565186,\n",
       "   2.6751835346221924,\n",
       "   2.672208070755005,\n",
       "   2.6692678928375244,\n",
       "   2.6663544178009033,\n",
       "   2.6634976863861084,\n",
       "   2.660634756088257,\n",
       "   2.6579463481903076,\n",
       "   2.655282974243164,\n",
       "   2.652646064758301,\n",
       "   2.6500377655029297,\n",
       "   2.647531747817993,\n",
       "   2.6451148986816406,\n",
       "   2.6426985263824463,\n",
       "   2.640350341796875,\n",
       "   2.637876510620117,\n",
       "   2.635577917098999,\n",
       "   2.6332504749298096,\n",
       "   2.6309919357299805,\n",
       "   2.628795862197876,\n",
       "   2.626566171646118,\n",
       "   2.6243903636932373,\n",
       "   2.6221911907196045,\n",
       "   2.620009660720825,\n",
       "   2.617985725402832,\n",
       "   2.61586594581604,\n",
       "   2.6137232780456543,\n",
       "   2.6116878986358643,\n",
       "   2.6095731258392334,\n",
       "   2.607647657394409,\n",
       "   2.6055448055267334,\n",
       "   2.6036527156829834,\n",
       "   2.601702928543091,\n",
       "   2.59975266456604,\n",
       "   2.5978407859802246,\n",
       "   2.5959389209747314,\n",
       "   2.5940463542938232,\n",
       "   2.592212200164795,\n",
       "   2.590416669845581,\n",
       "   2.5885627269744873,\n",
       "   2.586719274520874,\n",
       "   2.5849647521972656,\n",
       "   2.5832602977752686,\n",
       "   2.581448554992676,\n",
       "   2.5797042846679688,\n",
       "   2.5779855251312256,\n",
       "   2.5762321949005127,\n",
       "   2.574575662612915,\n",
       "   2.572901487350464,\n",
       "   2.5712015628814697,\n",
       "   2.569559097290039,\n",
       "   2.5679550170898438,\n",
       "   2.566347360610962,\n",
       "   2.5648488998413086,\n",
       "   2.563234567642212,\n",
       "   2.5617051124572754,\n",
       "   2.5601274967193604,\n",
       "   2.5586068630218506,\n",
       "   2.557044506072998,\n",
       "   2.555504083633423,\n",
       "   2.553933620452881,\n",
       "   2.552490234375,\n",
       "   2.550846815109253,\n",
       "   2.5494418144226074,\n",
       "   2.5478272438049316,\n",
       "   2.546377182006836,\n",
       "   2.5449469089508057,\n",
       "   2.5434060096740723,\n",
       "   2.54202938079834,\n",
       "   2.540616512298584,\n",
       "   2.539180040359497,\n",
       "   2.5378823280334473,\n",
       "   2.5364842414855957,\n",
       "   2.5351524353027344,\n",
       "   2.533841848373413,\n",
       "   2.5325379371643066,\n",
       "   2.5312979221343994,\n",
       "   2.529965877532959,\n",
       "   2.5287296772003174,\n",
       "   2.527519464492798,\n",
       "   2.5262768268585205,\n",
       "   2.525113105773926,\n",
       "   2.523944854736328,\n",
       "   2.522777795791626,\n",
       "   2.5216338634490967,\n",
       "   2.5205342769622803,\n",
       "   2.5193257331848145,\n",
       "   2.518338203430176,\n",
       "   2.5171573162078857,\n",
       "   2.516155481338501,\n",
       "   2.515110492706299,\n",
       "   2.5140390396118164,\n",
       "   2.5130629539489746,\n",
       "   2.5120091438293457,\n",
       "   2.510979413986206,\n",
       "   2.5100440979003906,\n",
       "   2.509063243865967,\n",
       "   2.508139133453369,\n",
       "   2.5071842670440674,\n",
       "   2.5062389373779297,\n",
       "   2.5053253173828125,\n",
       "   2.5044901371002197,\n",
       "   2.503539562225342,\n",
       "   2.502732038497925,\n",
       "   2.5018036365509033,\n",
       "   2.500981569290161,\n",
       "   2.5001702308654785,\n",
       "   2.499351739883423,\n",
       "   2.4984872341156006,\n",
       "   2.4977264404296875,\n",
       "   2.4968960285186768,\n",
       "   2.496063709259033,\n",
       "   2.4952874183654785,\n",
       "   2.4945900440216064,\n",
       "   2.493804931640625,\n",
       "   2.493055582046509,\n",
       "   2.4923617839813232,\n",
       "   2.4916446208953857,\n",
       "   2.4908947944641113,\n",
       "   2.490180015563965,\n",
       "   2.48952054977417,\n",
       "   2.488809823989868,\n",
       "   2.488124370574951,\n",
       "   2.4874703884124756,\n",
       "   2.486727714538574,\n",
       "   2.486114740371704,\n",
       "   2.485538959503174],\n",
       "  [7.027280807495117,\n",
       "   5.794523239135742,\n",
       "   4.927003383636475,\n",
       "   4.3951239585876465,\n",
       "   4.129535675048828,\n",
       "   3.9906325340270996,\n",
       "   3.9227797985076904,\n",
       "   3.875638008117676,\n",
       "   3.8351967334747314,\n",
       "   3.796712875366211,\n",
       "   3.7574315071105957,\n",
       "   3.716586112976074,\n",
       "   3.674424886703491,\n",
       "   3.63193941116333,\n",
       "   3.590132474899292,\n",
       "   3.5497846603393555,\n",
       "   3.510991334915161,\n",
       "   3.4739556312561035,\n",
       "   3.4384520053863525,\n",
       "   3.404486656188965,\n",
       "   3.3718583583831787,\n",
       "   3.3406574726104736,\n",
       "   3.310709238052368,\n",
       "   3.2819666862487793,\n",
       "   3.2545204162597656,\n",
       "   3.228323459625244,\n",
       "   3.203336000442505,\n",
       "   3.17954158782959,\n",
       "   3.1568398475646973,\n",
       "   3.135204553604126,\n",
       "   3.114543914794922,\n",
       "   3.0948662757873535,\n",
       "   3.076019048690796,\n",
       "   3.0580437183380127,\n",
       "   3.0407965183258057,\n",
       "   3.0241708755493164,\n",
       "   3.008216381072998,\n",
       "   2.992924213409424,\n",
       "   2.9781699180603027,\n",
       "   2.963999032974243,\n",
       "   2.9502947330474854,\n",
       "   2.9370384216308594,\n",
       "   2.924161195755005,\n",
       "   2.9115819931030273,\n",
       "   2.8993096351623535,\n",
       "   2.887356758117676,\n",
       "   2.875783920288086,\n",
       "   2.8644216060638428,\n",
       "   2.8534739017486572,\n",
       "   2.8428022861480713,\n",
       "   2.832376718521118,\n",
       "   2.8223681449890137,\n",
       "   2.812669277191162,\n",
       "   2.80322527885437,\n",
       "   2.794071912765503,\n",
       "   2.7852325439453125,\n",
       "   2.776691436767578,\n",
       "   2.768368721008301,\n",
       "   2.7604241371154785,\n",
       "   2.7526700496673584,\n",
       "   2.745131492614746,\n",
       "   2.737931728363037,\n",
       "   2.7310163974761963,\n",
       "   2.724247694015503,\n",
       "   2.7177093029022217,\n",
       "   2.7114675045013428,\n",
       "   2.705474853515625,\n",
       "   2.6995866298675537,\n",
       "   2.693901300430298,\n",
       "   2.6884920597076416,\n",
       "   2.6832799911499023,\n",
       "   2.6781435012817383,\n",
       "   2.6731760501861572,\n",
       "   2.6684577465057373,\n",
       "   2.663790225982666,\n",
       "   2.6593246459960938,\n",
       "   2.654956817626953,\n",
       "   2.6507327556610107,\n",
       "   2.6466033458709717,\n",
       "   2.642616033554077,\n",
       "   2.638753652572632,\n",
       "   2.6349756717681885,\n",
       "   2.631317138671875,\n",
       "   2.6277031898498535,\n",
       "   2.6242942810058594,\n",
       "   2.6209325790405273,\n",
       "   2.6176869869232178,\n",
       "   2.6146011352539062,\n",
       "   2.611567974090576,\n",
       "   2.6085944175720215,\n",
       "   2.605759620666504,\n",
       "   2.602973699569702,\n",
       "   2.6002955436706543,\n",
       "   2.5976791381835938,\n",
       "   2.5951502323150635,\n",
       "   2.5926096439361572,\n",
       "   2.5902090072631836,\n",
       "   2.587880849838257,\n",
       "   2.5856680870056152,\n",
       "   2.583387613296509,\n",
       "   2.5813019275665283,\n",
       "   2.579111337661743,\n",
       "   2.577059745788574,\n",
       "   2.5750796794891357,\n",
       "   2.573122501373291,\n",
       "   2.5712409019470215,\n",
       "   2.569382429122925,\n",
       "   2.5676136016845703,\n",
       "   2.5658392906188965,\n",
       "   2.564100742340088,\n",
       "   2.5624496936798096,\n",
       "   2.560765504837036,\n",
       "   2.5592124462127686,\n",
       "   2.5576884746551514,\n",
       "   2.556173086166382,\n",
       "   2.554715394973755,\n",
       "   2.5532023906707764,\n",
       "   2.5518834590911865,\n",
       "   2.55047607421875,\n",
       "   2.5491249561309814,\n",
       "   2.5477616786956787,\n",
       "   2.5465128421783447,\n",
       "   2.5452587604522705,\n",
       "   2.5440168380737305,\n",
       "   2.5428006649017334,\n",
       "   2.54164719581604,\n",
       "   2.5404551029205322,\n",
       "   2.5393471717834473,\n",
       "   2.538242816925049,\n",
       "   2.537158966064453,\n",
       "   2.536142110824585,\n",
       "   2.5351474285125732,\n",
       "   2.534097194671631,\n",
       "   2.5330119132995605,\n",
       "   2.5320651531219482,\n",
       "   2.5311226844787598,\n",
       "   2.5301876068115234,\n",
       "   2.5291755199432373,\n",
       "   2.528352737426758,\n",
       "   2.527456760406494,\n",
       "   2.5266520977020264,\n",
       "   2.5257043838500977,\n",
       "   2.5249245166778564,\n",
       "   2.5240561962127686,\n",
       "   2.523317575454712,\n",
       "   2.522488594055176,\n",
       "   2.521716356277466,\n",
       "   2.5209712982177734,\n",
       "   2.5201029777526855,\n",
       "   2.5193958282470703,\n",
       "   2.5186409950256348,\n",
       "   2.5179405212402344,\n",
       "   2.5172765254974365,\n",
       "   2.5165863037109375,\n",
       "   2.5159225463867188,\n",
       "   2.5151519775390625,\n",
       "   2.514557361602783,\n",
       "   2.5139057636260986,\n",
       "   2.51320481300354,\n",
       "   2.512603521347046,\n",
       "   2.512012243270874,\n",
       "   2.5113837718963623,\n",
       "   2.510801076889038,\n",
       "   2.5101571083068848,\n",
       "   2.5095691680908203,\n",
       "   2.508927583694458,\n",
       "   2.508389949798584,\n",
       "   2.5077879428863525,\n",
       "   2.5072524547576904,\n",
       "   2.5066936016082764,\n",
       "   2.5061378479003906,\n",
       "   2.5055606365203857,\n",
       "   2.5050337314605713,\n",
       "   2.5044922828674316,\n",
       "   2.5039470195770264,\n",
       "   2.503373146057129,\n",
       "   2.5028738975524902,\n",
       "   2.502302885055542,\n",
       "   2.501767158508301,\n",
       "   2.5012567043304443,\n",
       "   2.50065541267395,\n",
       "   2.5001707077026367,\n",
       "   2.4996604919433594,\n",
       "   2.499126434326172,\n",
       "   2.4986283779144287,\n",
       "   2.4980387687683105,\n",
       "   2.4975240230560303,\n",
       "   2.497058868408203,\n",
       "   2.4965035915374756,\n",
       "   2.4960227012634277,\n",
       "   2.495497465133667,\n",
       "   2.49499249458313,\n",
       "   2.49448299407959,\n",
       "   2.4939591884613037,\n",
       "   2.4934897422790527,\n",
       "   2.4929728507995605,\n",
       "   2.4925029277801514,\n",
       "   2.4919698238372803,\n",
       "   2.491438627243042,\n",
       "   2.4910309314727783],\n",
       "  [4.270508289337158,\n",
       "   3.490960121154785,\n",
       "   3.2365176677703857,\n",
       "   3.092960834503174,\n",
       "   2.9968421459198,\n",
       "   2.9237096309661865,\n",
       "   2.864321231842041,\n",
       "   2.8164665699005127,\n",
       "   2.778127431869507,\n",
       "   2.7468793392181396,\n",
       "   2.720733880996704,\n",
       "   2.6983985900878906,\n",
       "   2.679171085357666,\n",
       "   2.66259765625,\n",
       "   2.6480259895324707,\n",
       "   2.63521409034729,\n",
       "   2.623884439468384,\n",
       "   2.613624334335327,\n",
       "   2.604404926300049,\n",
       "   2.5960636138916016,\n",
       "   2.5884506702423096,\n",
       "   2.581465482711792,\n",
       "   2.5749940872192383,\n",
       "   2.569078207015991,\n",
       "   2.563495397567749,\n",
       "   2.5583858489990234,\n",
       "   2.5536084175109863,\n",
       "   2.5490548610687256,\n",
       "   2.5448110103607178,\n",
       "   2.5408730506896973,\n",
       "   2.537075996398926,\n",
       "   2.5334789752960205,\n",
       "   2.5301761627197266,\n",
       "   2.526867389678955,\n",
       "   2.52365779876709,\n",
       "   2.520683526992798,\n",
       "   2.517561435699463,\n",
       "   2.514294385910034,\n",
       "   2.5109548568725586,\n",
       "   2.5074422359466553,\n",
       "   2.5039470195770264,\n",
       "   2.5002176761627197,\n",
       "   2.4964847564697266,\n",
       "   2.4926233291625977,\n",
       "   2.488734722137451,\n",
       "   2.4850196838378906,\n",
       "   2.481585741043091,\n",
       "   2.478487491607666,\n",
       "   2.475684881210327,\n",
       "   2.473147392272949,\n",
       "   2.470794200897217,\n",
       "   2.4686386585235596,\n",
       "   2.4664859771728516,\n",
       "   2.4645321369171143,\n",
       "   2.462740659713745,\n",
       "   2.461052656173706,\n",
       "   2.4593489170074463,\n",
       "   2.457684278488159,\n",
       "   2.456233501434326,\n",
       "   2.4548075199127197,\n",
       "   2.45338773727417,\n",
       "   2.4519474506378174,\n",
       "   2.4507205486297607,\n",
       "   2.4494576454162598,\n",
       "   2.448211908340454,\n",
       "   2.447036027908325,\n",
       "   2.445892572402954,\n",
       "   2.4447596073150635,\n",
       "   2.443727493286133,\n",
       "   2.4427075386047363,\n",
       "   2.4416186809539795,\n",
       "   2.440617084503174,\n",
       "   2.439649820327759,\n",
       "   2.4386839866638184,\n",
       "   2.437845230102539,\n",
       "   2.4368579387664795,\n",
       "   2.4360246658325195,\n",
       "   2.4351775646209717,\n",
       "   2.434377670288086,\n",
       "   2.4335718154907227,\n",
       "   2.4328293800354004,\n",
       "   2.4319560527801514,\n",
       "   2.431232213973999,\n",
       "   2.4304111003875732,\n",
       "   2.429762363433838,\n",
       "   2.4290056228637695,\n",
       "   2.428347110748291,\n",
       "   2.4276912212371826,\n",
       "   2.4269793033599854,\n",
       "   2.426262855529785,\n",
       "   2.425727605819702,\n",
       "   2.4250550270080566,\n",
       "   2.4243886470794678,\n",
       "   2.4238624572753906,\n",
       "   2.423187017440796,\n",
       "   2.422677993774414,\n",
       "   2.4220502376556396,\n",
       "   2.421535015106201,\n",
       "   2.420966386795044,\n",
       "   2.420387029647827,\n",
       "   2.4199259281158447,\n",
       "   2.419283866882324,\n",
       "   2.4188075065612793,\n",
       "   2.4183647632598877,\n",
       "   2.417836904525757,\n",
       "   2.417299270629883,\n",
       "   2.4168994426727295,\n",
       "   2.4163501262664795,\n",
       "   2.415919780731201,\n",
       "   2.415440797805786,\n",
       "   2.4149084091186523,\n",
       "   2.4145753383636475,\n",
       "   2.41410756111145,\n",
       "   2.413647413253784,\n",
       "   2.4132206439971924,\n",
       "   2.4127886295318604,\n",
       "   2.4123079776763916,\n",
       "   2.4119794368743896,\n",
       "   2.4115190505981445,\n",
       "   2.411160469055176,\n",
       "   2.4107282161712646,\n",
       "   2.410346508026123,\n",
       "   2.410036087036133,\n",
       "   2.4095771312713623,\n",
       "   2.4092414379119873,\n",
       "   2.408891439437866,\n",
       "   2.4084715843200684,\n",
       "   2.408176898956299,\n",
       "   2.4077365398406982,\n",
       "   2.407442569732666,\n",
       "   2.4071106910705566,\n",
       "   2.4068005084991455,\n",
       "   2.4064857959747314,\n",
       "   2.406040906906128,\n",
       "   2.4057843685150146,\n",
       "   2.40545392036438,\n",
       "   2.405012845993042,\n",
       "   2.4047696590423584,\n",
       "   2.404491662979126,\n",
       "   2.4041552543640137,\n",
       "   2.4038197994232178,\n",
       "   2.4035305976867676,\n",
       "   2.4032835960388184,\n",
       "   2.402921199798584,\n",
       "   2.402674674987793,\n",
       "   2.4023497104644775,\n",
       "   2.4020843505859375,\n",
       "   2.4017815589904785,\n",
       "   2.4014804363250732,\n",
       "   2.4012527465820312,\n",
       "   2.4009552001953125,\n",
       "   2.400664806365967,\n",
       "   2.400416612625122,\n",
       "   2.400139808654785,\n",
       "   2.399945020675659,\n",
       "   2.399600028991699,\n",
       "   2.3994007110595703,\n",
       "   2.3991520404815674,\n",
       "   2.398860454559326,\n",
       "   2.3986575603485107,\n",
       "   2.398402690887451,\n",
       "   2.3980860710144043,\n",
       "   2.39784574508667,\n",
       "   2.3976566791534424,\n",
       "   2.397409677505493,\n",
       "   2.397165536880493,\n",
       "   2.39693284034729,\n",
       "   2.3965868949890137,\n",
       "   2.3964931964874268,\n",
       "   2.396254062652588,\n",
       "   2.3960399627685547,\n",
       "   2.3958146572113037,\n",
       "   2.395592451095581,\n",
       "   2.3953094482421875,\n",
       "   2.395160675048828,\n",
       "   2.3949873447418213,\n",
       "   2.3947465419769287,\n",
       "   2.394462823867798,\n",
       "   2.3942978382110596,\n",
       "   2.3940837383270264,\n",
       "   2.393878221511841,\n",
       "   2.3936586380004883,\n",
       "   2.393429756164551,\n",
       "   2.3933351039886475,\n",
       "   2.393095016479492,\n",
       "   2.3928639888763428,\n",
       "   2.3926467895507812,\n",
       "   2.392523765563965,\n",
       "   2.3922860622406006,\n",
       "   2.3921492099761963,\n",
       "   2.391942024230957,\n",
       "   2.391706943511963,\n",
       "   2.391542673110962,\n",
       "   2.3914549350738525,\n",
       "   2.39119553565979,\n",
       "   2.39109206199646,\n",
       "   2.390848398208618,\n",
       "   2.39070200920105,\n",
       "   2.3904507160186768,\n",
       "   2.3903114795684814],\n",
       "  [6.418879508972168,\n",
       "   4.723428249359131,\n",
       "   4.140944004058838,\n",
       "   3.953768014907837,\n",
       "   3.874610424041748,\n",
       "   3.8165550231933594,\n",
       "   3.7644646167755127,\n",
       "   3.7140629291534424,\n",
       "   3.664787530899048,\n",
       "   3.618414878845215,\n",
       "   3.575514793395996,\n",
       "   3.5359106063842773,\n",
       "   3.4994215965270996,\n",
       "   3.4657084941864014,\n",
       "   3.434368133544922,\n",
       "   3.405102014541626,\n",
       "   3.377545118331909,\n",
       "   3.3516581058502197,\n",
       "   3.3271565437316895,\n",
       "   3.304001808166504,\n",
       "   3.2820260524749756,\n",
       "   3.2612128257751465,\n",
       "   3.24139404296875,\n",
       "   3.2225632667541504,\n",
       "   3.204674482345581,\n",
       "   3.1876652240753174,\n",
       "   3.1714422702789307,\n",
       "   3.156006336212158,\n",
       "   3.1412012577056885,\n",
       "   3.127156972885132,\n",
       "   3.1137349605560303,\n",
       "   3.1009740829467773,\n",
       "   3.0888478755950928,\n",
       "   3.077207088470459,\n",
       "   3.066145896911621,\n",
       "   3.0555195808410645,\n",
       "   3.0453364849090576,\n",
       "   3.035545825958252,\n",
       "   3.026153564453125,\n",
       "   3.0170774459838867,\n",
       "   3.0083119869232178,\n",
       "   2.9998903274536133,\n",
       "   2.9917101860046387,\n",
       "   2.9837992191314697,\n",
       "   2.976149797439575,\n",
       "   2.968799114227295,\n",
       "   2.9616005420684814,\n",
       "   2.954594373703003,\n",
       "   2.9478302001953125,\n",
       "   2.9413623809814453,\n",
       "   2.9349489212036133,\n",
       "   2.9287827014923096,\n",
       "   2.9228668212890625,\n",
       "   2.9170033931732178,\n",
       "   2.9113335609436035,\n",
       "   2.905726671218872,\n",
       "   2.9003429412841797,\n",
       "   2.8950726985931396,\n",
       "   2.8899738788604736,\n",
       "   2.884920835494995,\n",
       "   2.8800270557403564,\n",
       "   2.8752200603485107,\n",
       "   2.8705897331237793,\n",
       "   2.865919589996338,\n",
       "   2.861396074295044,\n",
       "   2.8569388389587402,\n",
       "   2.8525869846343994,\n",
       "   2.8482778072357178,\n",
       "   2.84405255317688,\n",
       "   2.839881658554077,\n",
       "   2.835768461227417,\n",
       "   2.831693410873413,\n",
       "   2.8276286125183105,\n",
       "   2.8237879276275635,\n",
       "   2.8198578357696533,\n",
       "   2.816096305847168,\n",
       "   2.812386989593506,\n",
       "   2.808687925338745,\n",
       "   2.8052515983581543,\n",
       "   2.801727294921875,\n",
       "   2.7982282638549805,\n",
       "   2.794792890548706,\n",
       "   2.791405439376831,\n",
       "   2.788146495819092,\n",
       "   2.7848315238952637,\n",
       "   2.781721830368042,\n",
       "   2.778514862060547,\n",
       "   2.775369644165039,\n",
       "   2.7723000049591064,\n",
       "   2.769235610961914,\n",
       "   2.7662203311920166,\n",
       "   2.7633180618286133,\n",
       "   2.7603888511657715,\n",
       "   2.7574381828308105,\n",
       "   2.754549264907837,\n",
       "   2.751722812652588,\n",
       "   2.7489476203918457,\n",
       "   2.7461962699890137,\n",
       "   2.7434375286102295,\n",
       "   2.7408037185668945,\n",
       "   2.738194227218628,\n",
       "   2.735598087310791,\n",
       "   2.7330079078674316,\n",
       "   2.730553388595581,\n",
       "   2.7280869483947754,\n",
       "   2.7257091999053955,\n",
       "   2.7233121395111084,\n",
       "   2.7209885120391846,\n",
       "   2.7186713218688965,\n",
       "   2.7164039611816406,\n",
       "   2.714125871658325,\n",
       "   2.711967706680298,\n",
       "   2.7097764015197754,\n",
       "   2.7076313495635986,\n",
       "   2.705554962158203,\n",
       "   2.703444719314575,\n",
       "   2.7013707160949707,\n",
       "   2.699293851852417,\n",
       "   2.6972999572753906,\n",
       "   2.695307731628418,\n",
       "   2.693282127380371,\n",
       "   2.6913087368011475,\n",
       "   2.689410448074341,\n",
       "   2.6874570846557617,\n",
       "   2.685638666152954,\n",
       "   2.683706760406494,\n",
       "   2.681913137435913,\n",
       "   2.680079460144043,\n",
       "   2.67826771736145,\n",
       "   2.6765387058258057,\n",
       "   2.6748242378234863,\n",
       "   2.673069477081299,\n",
       "   2.6714203357696533,\n",
       "   2.669785261154175,\n",
       "   2.668138027191162,\n",
       "   2.6664927005767822,\n",
       "   2.664926767349243,\n",
       "   2.663337230682373,\n",
       "   2.6617252826690674,\n",
       "   2.6602582931518555,\n",
       "   2.658737897872925,\n",
       "   2.657217502593994,\n",
       "   2.655762195587158,\n",
       "   2.654264450073242,\n",
       "   2.6528313159942627,\n",
       "   2.651421308517456,\n",
       "   2.6500625610351562,\n",
       "   2.6486079692840576,\n",
       "   2.6473581790924072,\n",
       "   2.6458961963653564,\n",
       "   2.644604206085205,\n",
       "   2.6433053016662598,\n",
       "   2.641953945159912,\n",
       "   2.6406924724578857,\n",
       "   2.6394031047821045,\n",
       "   2.638120651245117,\n",
       "   2.636906147003174,\n",
       "   2.635666847229004,\n",
       "   2.634434700012207,\n",
       "   2.6332719326019287,\n",
       "   2.6321094036102295,\n",
       "   2.630866289138794,\n",
       "   2.629725456237793,\n",
       "   2.6285886764526367,\n",
       "   2.6274545192718506,\n",
       "   2.626265048980713,\n",
       "   2.625150442123413,\n",
       "   2.6240808963775635,\n",
       "   2.62298583984375,\n",
       "   2.6219518184661865,\n",
       "   2.6208460330963135,\n",
       "   2.619716167449951,\n",
       "   2.6187386512756348,\n",
       "   2.617635488510132,\n",
       "   2.616672992706299,\n",
       "   2.6156678199768066,\n",
       "   2.614612340927124,\n",
       "   2.613652229309082,\n",
       "   2.612654209136963,\n",
       "   2.611609697341919,\n",
       "   2.6107139587402344,\n",
       "   2.6097614765167236,\n",
       "   2.6088857650756836,\n",
       "   2.607867479324341,\n",
       "   2.606919765472412,\n",
       "   2.6060314178466797,\n",
       "   2.6050925254821777,\n",
       "   2.604193925857544,\n",
       "   2.6033053398132324,\n",
       "   2.6023948192596436,\n",
       "   2.6015305519104004,\n",
       "   2.600710153579712,\n",
       "   2.599835157394409,\n",
       "   2.598949670791626,\n",
       "   2.598116874694824,\n",
       "   2.597257375717163,\n",
       "   2.596457004547119,\n",
       "   2.5955915451049805,\n",
       "   2.594785690307617,\n",
       "   2.593942165374756],\n",
       "  [3.937246084213257,\n",
       "   3.3882017135620117,\n",
       "   3.0932083129882812,\n",
       "   2.938542127609253,\n",
       "   2.845801830291748,\n",
       "   2.7818353176116943,\n",
       "   2.734818935394287,\n",
       "   2.6986069679260254,\n",
       "   2.6686880588531494,\n",
       "   2.6420788764953613,\n",
       "   2.618435859680176,\n",
       "   2.5966808795928955,\n",
       "   2.577626943588257,\n",
       "   2.56176495552063,\n",
       "   2.5484399795532227,\n",
       "   2.5370349884033203,\n",
       "   2.5271928310394287,\n",
       "   2.5186448097229004,\n",
       "   2.5112006664276123,\n",
       "   2.504621982574463,\n",
       "   2.4986143112182617,\n",
       "   2.493198871612549,\n",
       "   2.4881954193115234,\n",
       "   2.483727216720581,\n",
       "   2.4794535636901855,\n",
       "   2.4755430221557617,\n",
       "   2.4719326496124268,\n",
       "   2.4685075283050537,\n",
       "   2.465273141860962,\n",
       "   2.46229887008667,\n",
       "   2.4594850540161133,\n",
       "   2.456782341003418,\n",
       "   2.454270362854004,\n",
       "   2.451826333999634,\n",
       "   2.449666738510132,\n",
       "   2.4475698471069336,\n",
       "   2.4456450939178467,\n",
       "   2.4437594413757324,\n",
       "   2.4420156478881836,\n",
       "   2.4402801990509033,\n",
       "   2.4386961460113525,\n",
       "   2.4372150897979736,\n",
       "   2.435767412185669,\n",
       "   2.4343600273132324,\n",
       "   2.4330294132232666,\n",
       "   2.431776762008667,\n",
       "   2.430551528930664,\n",
       "   2.429293632507324,\n",
       "   2.4282243251800537,\n",
       "   2.4271082878112793,\n",
       "   2.425973653793335,\n",
       "   2.42500638961792,\n",
       "   2.4240875244140625,\n",
       "   2.423027515411377,\n",
       "   2.4221179485321045,\n",
       "   2.4211816787719727,\n",
       "   2.4203648567199707,\n",
       "   2.4194748401641846,\n",
       "   2.418651819229126,\n",
       "   2.417865514755249,\n",
       "   2.4170713424682617,\n",
       "   2.4163310527801514,\n",
       "   2.4155466556549072,\n",
       "   2.4148616790771484,\n",
       "   2.414161205291748,\n",
       "   2.413490056991577,\n",
       "   2.4127373695373535,\n",
       "   2.4121599197387695,\n",
       "   2.4115102291107178,\n",
       "   2.4108684062957764,\n",
       "   2.4102895259857178,\n",
       "   2.4096570014953613,\n",
       "   2.4091150760650635,\n",
       "   2.408461809158325,\n",
       "   2.40793776512146,\n",
       "   2.4074432849884033,\n",
       "   2.406897783279419,\n",
       "   2.4063937664031982,\n",
       "   2.4058799743652344,\n",
       "   2.4053826332092285,\n",
       "   2.40488862991333,\n",
       "   2.4044151306152344,\n",
       "   2.404012680053711,\n",
       "   2.4034810066223145,\n",
       "   2.4030096530914307,\n",
       "   2.402549982070923,\n",
       "   2.4020943641662598,\n",
       "   2.4017410278320312,\n",
       "   2.4012768268585205,\n",
       "   2.4008750915527344,\n",
       "   2.4003918170928955,\n",
       "   2.400029420852661,\n",
       "   2.399635076522827,\n",
       "   2.3992154598236084,\n",
       "   2.3988094329833984,\n",
       "   2.3984827995300293,\n",
       "   2.3981645107269287,\n",
       "   2.3976805210113525,\n",
       "   2.3974192142486572,\n",
       "   2.3969950675964355,\n",
       "   2.396677255630493,\n",
       "   2.3963985443115234,\n",
       "   2.396013021469116,\n",
       "   2.3956761360168457,\n",
       "   2.395291328430176,\n",
       "   2.3949992656707764,\n",
       "   2.394603729248047,\n",
       "   2.3944029808044434,\n",
       "   2.39404034614563,\n",
       "   2.3937785625457764,\n",
       "   2.3934683799743652,\n",
       "   2.393174409866333,\n",
       "   2.3928396701812744,\n",
       "   2.392603874206543,\n",
       "   2.3922362327575684,\n",
       "   2.3919944763183594,\n",
       "   2.3917434215545654,\n",
       "   2.3915257453918457,\n",
       "   2.391141653060913,\n",
       "   2.3908023834228516,\n",
       "   2.3906197547912598,\n",
       "   2.390380859375,\n",
       "   2.3900694847106934,\n",
       "   2.389899253845215,\n",
       "   2.3895626068115234,\n",
       "   2.3892946243286133,\n",
       "   2.389031410217285,\n",
       "   2.3888185024261475,\n",
       "   2.388601541519165,\n",
       "   2.3883161544799805,\n",
       "   2.3880507946014404,\n",
       "   2.3877804279327393,\n",
       "   2.387596607208252,\n",
       "   2.3874127864837646,\n",
       "   2.3871867656707764,\n",
       "   2.386899709701538,\n",
       "   2.3867363929748535,\n",
       "   2.386481285095215,\n",
       "   2.386338949203491,\n",
       "   2.3861193656921387,\n",
       "   2.385902166366577,\n",
       "   2.3857808113098145,\n",
       "   2.385491132736206,\n",
       "   2.3852651119232178,\n",
       "   2.3850114345550537,\n",
       "   2.3848748207092285,\n",
       "   2.384629249572754,\n",
       "   2.3844945430755615,\n",
       "   2.384244680404663,\n",
       "   2.3841042518615723,\n",
       "   2.3838367462158203,\n",
       "   2.3837642669677734,\n",
       "   2.3835246562957764,\n",
       "   2.3833372592926025,\n",
       "   2.383146286010742,\n",
       "   2.3830037117004395,\n",
       "   2.382779836654663,\n",
       "   2.3826234340667725,\n",
       "   2.3824360370635986,\n",
       "   2.3823108673095703,\n",
       "   2.382111072540283,\n",
       "   2.3819313049316406,\n",
       "   2.3817896842956543,\n",
       "   2.3816375732421875,\n",
       "   2.3814520835876465,\n",
       "   2.3812832832336426,\n",
       "   2.381117582321167,\n",
       "   2.3810367584228516,\n",
       "   2.380831718444824,\n",
       "   2.3806538581848145,\n",
       "   2.3804194927215576,\n",
       "   2.3803188800811768,\n",
       "   2.3802080154418945,\n",
       "   2.3799843788146973,\n",
       "   2.3799033164978027,\n",
       "   2.3797714710235596,\n",
       "   2.3796069622039795,\n",
       "   2.3795206546783447,\n",
       "   2.379288673400879,\n",
       "   2.379122257232666,\n",
       "   2.3790462017059326,\n",
       "   2.378816843032837,\n",
       "   2.3788483142852783,\n",
       "   2.378568410873413,\n",
       "   2.37844181060791,\n",
       "   2.378345251083374,\n",
       "   2.378136396408081,\n",
       "   2.3780300617218018,\n",
       "   2.3779025077819824,\n",
       "   2.377748489379883,\n",
       "   2.377591133117676,\n",
       "   2.377453088760376,\n",
       "   2.377265214920044,\n",
       "   2.377203941345215,\n",
       "   2.377087116241455,\n",
       "   2.3769266605377197,\n",
       "   2.376800298690796,\n",
       "   2.3766725063323975,\n",
       "   2.37654447555542,\n",
       "   2.3764166831970215],\n",
       "  [6.418879508972168,\n",
       "   4.723428249359131,\n",
       "   4.1324334144592285,\n",
       "   3.9431915283203125,\n",
       "   3.8616724014282227,\n",
       "   3.797853946685791,\n",
       "   3.7353668212890625,\n",
       "   3.6703450679779053,\n",
       "   3.6055850982666016,\n",
       "   3.5442607402801514,\n",
       "   3.486928939819336,\n",
       "   3.4336578845977783,\n",
       "   3.384037733078003,\n",
       "   3.337686777114868,\n",
       "   3.294248104095459,\n",
       "   3.2536160945892334,\n",
       "   3.2155892848968506,\n",
       "   3.1801836490631104,\n",
       "   3.147176504135132,\n",
       "   3.116368532180786,\n",
       "   3.087480306625366,\n",
       "   3.060600757598877,\n",
       "   3.035510778427124,\n",
       "   3.0119478702545166,\n",
       "   2.989924192428589,\n",
       "   2.9691414833068848,\n",
       "   2.9496259689331055,\n",
       "   2.9311423301696777,\n",
       "   2.913630723953247,\n",
       "   2.8969407081604004,\n",
       "   2.880941867828369,\n",
       "   2.865499258041382,\n",
       "   2.850503921508789,\n",
       "   2.8361141681671143,\n",
       "   2.822303295135498,\n",
       "   2.808990001678467,\n",
       "   2.7961082458496094,\n",
       "   2.7837226390838623,\n",
       "   2.7719168663024902,\n",
       "   2.7606008052825928,\n",
       "   2.7497220039367676,\n",
       "   2.7393245697021484,\n",
       "   2.7293951511383057,\n",
       "   2.7199485301971436,\n",
       "   2.710789203643799,\n",
       "   2.7021358013153076,\n",
       "   2.693930149078369,\n",
       "   2.685900926589966,\n",
       "   2.6784310340881348,\n",
       "   2.671267032623291,\n",
       "   2.6643855571746826,\n",
       "   2.6577844619750977,\n",
       "   2.651477813720703,\n",
       "   2.6453685760498047,\n",
       "   2.6396565437316895,\n",
       "   2.6340620517730713,\n",
       "   2.6286771297454834,\n",
       "   2.623521566390991,\n",
       "   2.6185126304626465,\n",
       "   2.6137259006500244,\n",
       "   2.6091220378875732,\n",
       "   2.6046931743621826,\n",
       "   2.6004140377044678,\n",
       "   2.596402406692505,\n",
       "   2.5923967361450195,\n",
       "   2.5887043476104736,\n",
       "   2.5850672721862793,\n",
       "   2.581606864929199,\n",
       "   2.578239917755127,\n",
       "   2.574941396713257,\n",
       "   2.571878433227539,\n",
       "   2.568830966949463,\n",
       "   2.5659537315368652,\n",
       "   2.5631985664367676,\n",
       "   2.5604281425476074,\n",
       "   2.557858467102051,\n",
       "   2.5552663803100586,\n",
       "   2.5528178215026855,\n",
       "   2.550346612930298,\n",
       "   2.5480589866638184,\n",
       "   2.545715570449829,\n",
       "   2.5435261726379395,\n",
       "   2.541379690170288,\n",
       "   2.53908109664917,\n",
       "   2.536999225616455,\n",
       "   2.5348503589630127,\n",
       "   2.53269624710083,\n",
       "   2.530611991882324,\n",
       "   2.52834415435791,\n",
       "   2.526259660720825,\n",
       "   2.5241587162017822,\n",
       "   2.5220632553100586,\n",
       "   2.5199451446533203,\n",
       "   2.517949342727661,\n",
       "   2.515820264816284,\n",
       "   2.5137054920196533,\n",
       "   2.51167893409729,\n",
       "   2.5096848011016846,\n",
       "   2.507676839828491,\n",
       "   2.5055904388427734,\n",
       "   2.5036420822143555,\n",
       "   2.5017364025115967,\n",
       "   2.4998340606689453,\n",
       "   2.4979870319366455,\n",
       "   2.496258020401001,\n",
       "   2.4945261478424072,\n",
       "   2.4928343296051025,\n",
       "   2.4911751747131348,\n",
       "   2.489743947982788,\n",
       "   2.4881858825683594,\n",
       "   2.486833333969116,\n",
       "   2.485422134399414,\n",
       "   2.484123945236206,\n",
       "   2.482893943786621,\n",
       "   2.4816839694976807,\n",
       "   2.4804646968841553,\n",
       "   2.479344367980957,\n",
       "   2.4782509803771973,\n",
       "   2.477172613143921,\n",
       "   2.4762113094329834,\n",
       "   2.4751925468444824,\n",
       "   2.474262237548828,\n",
       "   2.4732818603515625,\n",
       "   2.4723377227783203,\n",
       "   2.471423387527466,\n",
       "   2.470583438873291,\n",
       "   2.4697728157043457,\n",
       "   2.4688987731933594,\n",
       "   2.468156337738037,\n",
       "   2.4673495292663574,\n",
       "   2.4665415287017822,\n",
       "   2.4658894538879395,\n",
       "   2.465150833129883,\n",
       "   2.4643747806549072,\n",
       "   2.4637537002563477,\n",
       "   2.4630632400512695,\n",
       "   2.4624216556549072,\n",
       "   2.461714267730713,\n",
       "   2.4611454010009766,\n",
       "   2.4604809284210205,\n",
       "   2.459897518157959,\n",
       "   2.459336280822754,\n",
       "   2.458730459213257,\n",
       "   2.458179235458374,\n",
       "   2.457592010498047,\n",
       "   2.457123279571533,\n",
       "   2.4564783573150635,\n",
       "   2.4560725688934326,\n",
       "   2.4555602073669434,\n",
       "   2.455019474029541,\n",
       "   2.4544970989227295,\n",
       "   2.454096555709839,\n",
       "   2.453562021255493,\n",
       "   2.4531383514404297,\n",
       "   2.4526846408843994,\n",
       "   2.452165126800537,\n",
       "   2.4517946243286133,\n",
       "   2.45131778717041,\n",
       "   2.4509623050689697,\n",
       "   2.4505279064178467,\n",
       "   2.4501357078552246,\n",
       "   2.4496586322784424,\n",
       "   2.449364185333252,\n",
       "   2.448972702026367,\n",
       "   2.448594570159912,\n",
       "   2.4481725692749023,\n",
       "   2.4477951526641846,\n",
       "   2.4474456310272217,\n",
       "   2.4470648765563965,\n",
       "   2.4467880725860596,\n",
       "   2.4464380741119385,\n",
       "   2.446021556854248,\n",
       "   2.44573712348938,\n",
       "   2.4454030990600586,\n",
       "   2.4450697898864746,\n",
       "   2.4447596073150635,\n",
       "   2.4444432258605957,\n",
       "   2.4441144466400146,\n",
       "   2.4438114166259766,\n",
       "   2.4435300827026367,\n",
       "   2.443176746368408,\n",
       "   2.442941665649414,\n",
       "   2.442689895629883,\n",
       "   2.4423623085021973,\n",
       "   2.442124843597412,\n",
       "   2.441802978515625,\n",
       "   2.4415440559387207,\n",
       "   2.441253423690796,\n",
       "   2.441037654876709,\n",
       "   2.4407334327697754,\n",
       "   2.440486192703247,\n",
       "   2.440260887145996,\n",
       "   2.439997911453247,\n",
       "   2.439800262451172,\n",
       "   2.439488172531128,\n",
       "   2.439279317855835,\n",
       "   2.4390804767608643,\n",
       "   2.438763380050659,\n",
       "   2.438614845275879,\n",
       "   2.4383692741394043],\n",
       "  [3.9428493976593018,\n",
       "   3.782041549682617,\n",
       "   3.6659703254699707,\n",
       "   3.5426621437072754,\n",
       "   3.4223439693450928,\n",
       "   3.2725675106048584,\n",
       "   3.161660671234131,\n",
       "   3.0539588928222656,\n",
       "   3.0200603008270264,\n",
       "   2.9252703189849854,\n",
       "   2.8434979915618896,\n",
       "   2.786202907562256,\n",
       "   2.835170269012451,\n",
       "   2.7345030307769775,\n",
       "   2.6969680786132812,\n",
       "   2.6752431392669678,\n",
       "   2.653944492340088,\n",
       "   2.6270182132720947,\n",
       "   2.607417106628418,\n",
       "   2.5869300365448,\n",
       "   2.5703608989715576,\n",
       "   2.5666069984436035,\n",
       "   3.367100954055786,\n",
       "   3.651275396347046,\n",
       "   3.59207820892334,\n",
       "   3.5797064304351807,\n",
       "   3.5775694847106934,\n",
       "   3.5722579956054688,\n",
       "   3.572572708129883,\n",
       "   3.560270071029663,\n",
       "   3.5544991493225098,\n",
       "   3.534538745880127,\n",
       "   3.5396878719329834,\n",
       "   3.5517544746398926,\n",
       "   3.5427544116973877,\n",
       "   3.538653612136841,\n",
       "   3.5318405628204346,\n",
       "   3.5067203044891357,\n",
       "   3.3614234924316406,\n",
       "   3.328132390975952,\n",
       "   3.260040283203125,\n",
       "   3.1808831691741943,\n",
       "   3.106172800064087,\n",
       "   3.1053552627563477,\n",
       "   3.0812180042266846,\n",
       "   3.053203582763672,\n",
       "   3.0176308155059814,\n",
       "   3.0127785205841064,\n",
       "   2.9999938011169434,\n",
       "   2.979423999786377,\n",
       "   2.961526870727539,\n",
       "   2.9565112590789795,\n",
       "   2.9418632984161377,\n",
       "   3.11232328414917,\n",
       "   2.9445509910583496,\n",
       "   2.9327731132507324,\n",
       "   2.9073827266693115,\n",
       "   2.8845303058624268,\n",
       "   2.887443780899048,\n",
       "   2.898479461669922,\n",
       "   2.8674397468566895,\n",
       "   2.892428159713745,\n",
       "   2.872450351715088,\n",
       "   2.918278455734253,\n",
       "   2.873034954071045,\n",
       "   2.8859310150146484,\n",
       "   2.898265838623047,\n",
       "   2.888226270675659,\n",
       "   2.9002015590667725,\n",
       "   2.911012649536133,\n",
       "   2.8831863403320312,\n",
       "   2.8766863346099854,\n",
       "   2.853771924972534,\n",
       "   3.4205031394958496,\n",
       "   3.176468849182129,\n",
       "   2.9013426303863525,\n",
       "   2.849843740463257,\n",
       "   2.8424057960510254,\n",
       "   2.8512370586395264,\n",
       "   2.867950677871704,\n",
       "   2.8335578441619873,\n",
       "   2.825916290283203,\n",
       "   2.8240108489990234,\n",
       "   2.9695119857788086,\n",
       "   2.982326030731201,\n",
       "   3.3611702919006348,\n",
       "   3.2434849739074707,\n",
       "   3.030766010284424,\n",
       "   3.001873731613159,\n",
       "   3.06496524810791,\n",
       "   2.9722330570220947,\n",
       "   3.034933090209961,\n",
       "   2.9972383975982666,\n",
       "   2.9842259883880615,\n",
       "   2.950201988220215,\n",
       "   2.9221174716949463,\n",
       "   2.864884614944458,\n",
       "   2.8638999462127686,\n",
       "   2.8717849254608154,\n",
       "   2.897822141647339,\n",
       "   2.862617254257202,\n",
       "   2.8901076316833496,\n",
       "   2.8578948974609375,\n",
       "   2.838701009750366,\n",
       "   2.812720537185669,\n",
       "   2.824209690093994,\n",
       "   2.8487136363983154,\n",
       "   3.029282569885254,\n",
       "   2.919620990753174,\n",
       "   2.879479169845581,\n",
       "   2.8337090015411377,\n",
       "   2.8381080627441406,\n",
       "   2.8437154293060303,\n",
       "   2.840590476989746,\n",
       "   2.809964179992676,\n",
       "   2.8439059257507324,\n",
       "   3.0709750652313232,\n",
       "   2.936692476272583,\n",
       "   2.9782049655914307,\n",
       "   2.928173065185547,\n",
       "   2.891897201538086,\n",
       "   2.8716373443603516,\n",
       "   2.837517023086548,\n",
       "   2.8504648208618164,\n",
       "   2.8513028621673584,\n",
       "   2.8636162281036377,\n",
       "   2.9302077293395996,\n",
       "   2.841517448425293,\n",
       "   2.920442819595337,\n",
       "   3.054450750350952,\n",
       "   2.904890537261963,\n",
       "   2.8980677127838135,\n",
       "   2.901517152786255,\n",
       "   2.9857475757598877,\n",
       "   3.7180802822113037,\n",
       "   3.8156168460845947,\n",
       "   3.778221607208252,\n",
       "   3.7015178203582764,\n",
       "   3.6328296661376953,\n",
       "   3.619611978530884,\n",
       "   3.612474203109741,\n",
       "   3.6070072650909424,\n",
       "   3.609666347503662,\n",
       "   3.5986642837524414,\n",
       "   3.5896036624908447,\n",
       "   3.5857152938842773,\n",
       "   3.5916805267333984,\n",
       "   3.6139707565307617,\n",
       "   3.6282124519348145,\n",
       "   3.618452548980713,\n",
       "   3.611567497253418,\n",
       "   3.6094648838043213,\n",
       "   3.6013729572296143,\n",
       "   3.600041151046753,\n",
       "   3.605936050415039,\n",
       "   3.5988314151763916,\n",
       "   3.5737924575805664,\n",
       "   3.5715460777282715,\n",
       "   3.5709729194641113,\n",
       "   3.5597522258758545,\n",
       "   3.5488040447235107,\n",
       "   3.5424957275390625,\n",
       "   3.544912815093994,\n",
       "   3.567030429840088,\n",
       "   3.592539072036743,\n",
       "   3.586151123046875,\n",
       "   3.573848247528076,\n",
       "   3.579773426055908,\n",
       "   3.563664436340332,\n",
       "   3.5539393424987793,\n",
       "   3.5458452701568604,\n",
       "   3.5432498455047607,\n",
       "   3.5471608638763428,\n",
       "   3.5496745109558105,\n",
       "   3.5571467876434326,\n",
       "   3.5701687335968018,\n",
       "   3.5895321369171143,\n",
       "   3.6203317642211914,\n",
       "   3.6177566051483154,\n",
       "   3.610844612121582,\n",
       "   3.6090054512023926,\n",
       "   3.5735833644866943,\n",
       "   3.5719094276428223,\n",
       "   3.5606069564819336,\n",
       "   3.564650535583496,\n",
       "   3.5710864067077637,\n",
       "   3.5794949531555176,\n",
       "   3.5621707439422607,\n",
       "   3.5634336471557617,\n",
       "   3.559711217880249,\n",
       "   3.5507090091705322,\n",
       "   3.5533878803253174,\n",
       "   3.550718069076538,\n",
       "   3.5463755130767822,\n",
       "   3.548837184906006,\n",
       "   3.551532030105591,\n",
       "   3.565363883972168,\n",
       "   3.5708329677581787,\n",
       "   3.5764193534851074,\n",
       "   3.5684149265289307],\n",
       "  [4.271059036254883,\n",
       "   3.4912264347076416,\n",
       "   3.2338435649871826,\n",
       "   3.0854663848876953,\n",
       "   2.984117031097412,\n",
       "   2.9050042629241943,\n",
       "   2.8399243354797363,\n",
       "   2.787053108215332,\n",
       "   2.744779348373413,\n",
       "   2.7099320888519287,\n",
       "   2.6807525157928467,\n",
       "   2.6561641693115234,\n",
       "   2.6352498531341553,\n",
       "   2.61724853515625,\n",
       "   2.601536989212036,\n",
       "   2.5877902507781982,\n",
       "   2.5755882263183594,\n",
       "   2.5647823810577393,\n",
       "   2.5551280975341797,\n",
       "   2.54648756980896,\n",
       "   2.5386714935302734,\n",
       "   2.531614303588867,\n",
       "   2.5252554416656494,\n",
       "   2.519413948059082,\n",
       "   2.514004945755005,\n",
       "   2.5090575218200684,\n",
       "   2.504284620285034,\n",
       "   2.4993906021118164,\n",
       "   2.4939067363739014,\n",
       "   2.4877841472625732,\n",
       "   2.4811673164367676,\n",
       "   2.4744482040405273,\n",
       "   2.4683830738067627,\n",
       "   2.4634413719177246,\n",
       "   2.4592785835266113,\n",
       "   2.455566883087158,\n",
       "   2.4522180557250977,\n",
       "   2.4492363929748535,\n",
       "   2.4465301036834717,\n",
       "   2.4439072608947754,\n",
       "   2.4416120052337646,\n",
       "   2.439307689666748,\n",
       "   2.4372639656066895,\n",
       "   2.4352636337280273,\n",
       "   2.4333722591400146,\n",
       "   2.4316246509552,\n",
       "   2.429924726486206,\n",
       "   2.4283976554870605,\n",
       "   2.426790237426758,\n",
       "   2.4254374504089355,\n",
       "   2.4239799976348877,\n",
       "   2.4227118492126465,\n",
       "   2.4214625358581543,\n",
       "   2.420236110687256,\n",
       "   2.419182062149048,\n",
       "   2.41805362701416,\n",
       "   2.4169504642486572,\n",
       "   2.415890693664551,\n",
       "   2.414928436279297,\n",
       "   2.414029836654663,\n",
       "   2.413079023361206,\n",
       "   2.4122629165649414,\n",
       "   2.4114556312561035,\n",
       "   2.4106132984161377,\n",
       "   2.4097611904144287,\n",
       "   2.4091029167175293,\n",
       "   2.408339262008667,\n",
       "   2.4076573848724365,\n",
       "   2.4069268703460693,\n",
       "   2.4063432216644287,\n",
       "   2.405634880065918,\n",
       "   2.4050207138061523,\n",
       "   2.4044618606567383,\n",
       "   2.403871536254883,\n",
       "   2.403294801712036,\n",
       "   2.4026944637298584,\n",
       "   2.4022464752197266,\n",
       "   2.401676654815674,\n",
       "   2.4012417793273926,\n",
       "   2.400667667388916,\n",
       "   2.400261640548706,\n",
       "   2.399714231491089,\n",
       "   2.3993563652038574,\n",
       "   2.398836851119995,\n",
       "   2.3984203338623047,\n",
       "   2.3979291915893555,\n",
       "   2.3975536823272705,\n",
       "   2.3971962928771973,\n",
       "   2.3967316150665283,\n",
       "   2.3963537216186523,\n",
       "   2.39599347114563,\n",
       "   2.3956055641174316,\n",
       "   2.3951656818389893,\n",
       "   2.3948745727539062,\n",
       "   2.394535541534424,\n",
       "   2.394223928451538,\n",
       "   2.393900156021118,\n",
       "   2.393544912338257,\n",
       "   2.393160343170166,\n",
       "   2.392843246459961,\n",
       "   2.392638921737671,\n",
       "   2.392160654067993,\n",
       "   2.3919849395751953,\n",
       "   2.391688346862793,\n",
       "   2.391373634338379,\n",
       "   2.3911166191101074,\n",
       "   2.3908371925354004,\n",
       "   2.3906426429748535,\n",
       "   2.3904011249542236,\n",
       "   2.3901171684265137,\n",
       "   2.389845371246338,\n",
       "   2.389639377593994,\n",
       "   2.389296770095825,\n",
       "   2.3890771865844727,\n",
       "   2.388862371444702,\n",
       "   2.388601779937744,\n",
       "   2.3883728981018066,\n",
       "   2.388225793838501,\n",
       "   2.3879990577697754,\n",
       "   2.387786626815796,\n",
       "   2.387542724609375,\n",
       "   2.3872692584991455,\n",
       "   2.387152910232544,\n",
       "   2.386873483657837,\n",
       "   2.386742115020752,\n",
       "   2.386528968811035,\n",
       "   2.3863229751586914,\n",
       "   2.386164903640747,\n",
       "   2.3859033584594727,\n",
       "   2.3857626914978027,\n",
       "   2.385596752166748,\n",
       "   2.385378837585449,\n",
       "   2.3852248191833496,\n",
       "   2.384990930557251,\n",
       "   2.384854555130005,\n",
       "   2.3847129344940186,\n",
       "   2.3844563961029053,\n",
       "   2.3843650817871094,\n",
       "   2.384225606918335,\n",
       "   2.3840560913085938,\n",
       "   2.383819580078125,\n",
       "   2.3837225437164307,\n",
       "   2.3835628032684326,\n",
       "   2.3833394050598145,\n",
       "   2.383221387863159,\n",
       "   2.3830881118774414,\n",
       "   2.382955312728882,\n",
       "   2.3827731609344482,\n",
       "   2.3825366497039795,\n",
       "   2.382443904876709,\n",
       "   2.3822758197784424,\n",
       "   2.38213849067688,\n",
       "   2.3820488452911377,\n",
       "   2.381871461868286,\n",
       "   2.381749153137207,\n",
       "   2.381631851196289,\n",
       "   2.381434679031372,\n",
       "   2.3813531398773193,\n",
       "   2.381237506866455,\n",
       "   2.3810160160064697,\n",
       "   2.38093900680542,\n",
       "   2.3807716369628906,\n",
       "   2.3806657791137695,\n",
       "   2.380485773086548,\n",
       "   2.3804125785827637,\n",
       "   2.3802413940429688,\n",
       "   2.3801069259643555,\n",
       "   2.379984140396118,\n",
       "   2.3798439502716064,\n",
       "   2.37970232963562,\n",
       "   2.379628896713257,\n",
       "   2.3794198036193848,\n",
       "   2.3793795108795166,\n",
       "   2.3791468143463135,\n",
       "   2.3790688514709473,\n",
       "   2.37899112701416,\n",
       "   2.378880023956299,\n",
       "   2.3788204193115234,\n",
       "   2.378648519515991,\n",
       "   2.3784615993499756,\n",
       "   2.378430128097534,\n",
       "   2.378335475921631,\n",
       "   2.3782706260681152,\n",
       "   2.3780884742736816,\n",
       "   2.377960443496704,\n",
       "   2.3778512477874756,\n",
       "   2.377711772918701,\n",
       "   2.3775947093963623,\n",
       "   2.3774588108062744,\n",
       "   2.3774397373199463,\n",
       "   2.3772687911987305,\n",
       "   2.37715482711792,\n",
       "   2.3771064281463623,\n",
       "   2.376927375793457,\n",
       "   2.376819133758545,\n",
       "   2.3767120838165283,\n",
       "   2.376715660095215,\n",
       "   2.3765101432800293,\n",
       "   2.3764538764953613,\n",
       "   2.3763575553894043],\n",
       "  [3.937375545501709,\n",
       "   3.388435125350952,\n",
       "   3.0908303260803223,\n",
       "   2.9322333335876465,\n",
       "   2.8353354930877686,\n",
       "   2.7672202587127686,\n",
       "   2.7166457176208496,\n",
       "   2.676673412322998,\n",
       "   2.6418259143829346,\n",
       "   2.611049175262451,\n",
       "   2.583204984664917,\n",
       "   2.5598299503326416,\n",
       "   2.5410969257354736,\n",
       "   2.5259413719177246,\n",
       "   2.513256549835205,\n",
       "   2.5025105476379395,\n",
       "   2.4931933879852295,\n",
       "   2.4850292205810547,\n",
       "   2.477811574935913,\n",
       "   2.471388816833496,\n",
       "   2.4655771255493164,\n",
       "   2.4602677822113037,\n",
       "   2.4553298950195312,\n",
       "   2.450791597366333,\n",
       "   2.4466874599456787,\n",
       "   2.4429967403411865,\n",
       "   2.439601421356201,\n",
       "   2.4365015029907227,\n",
       "   2.433642625808716,\n",
       "   2.4309298992156982,\n",
       "   2.4283597469329834,\n",
       "   2.4260854721069336,\n",
       "   2.4239113330841064,\n",
       "   2.4218337535858154,\n",
       "   2.4199047088623047,\n",
       "   2.4181275367736816,\n",
       "   2.416360855102539,\n",
       "   2.4146783351898193,\n",
       "   2.413194417953491,\n",
       "   2.4117400646209717,\n",
       "   2.410396099090576,\n",
       "   2.4090771675109863,\n",
       "   2.407869577407837,\n",
       "   2.406813144683838,\n",
       "   2.405611276626587,\n",
       "   2.4045660495758057,\n",
       "   2.403608798980713,\n",
       "   2.4026761054992676,\n",
       "   2.401705741882324,\n",
       "   2.4008569717407227,\n",
       "   2.399986505508423,\n",
       "   2.3991494178771973,\n",
       "   2.398447036743164,\n",
       "   2.3976690769195557,\n",
       "   2.3970048427581787,\n",
       "   2.396318197250366,\n",
       "   2.395620107650757,\n",
       "   2.394989490509033,\n",
       "   2.394376277923584,\n",
       "   2.3937253952026367,\n",
       "   2.3932085037231445,\n",
       "   2.3926992416381836,\n",
       "   2.3921279907226562,\n",
       "   2.3916101455688477,\n",
       "   2.3911170959472656,\n",
       "   2.3905420303344727,\n",
       "   2.390097141265869,\n",
       "   2.389645576477051,\n",
       "   2.3891921043395996,\n",
       "   2.3888142108917236,\n",
       "   2.388312816619873,\n",
       "   2.3878371715545654,\n",
       "   2.387441396713257,\n",
       "   2.3871753215789795,\n",
       "   2.386737108230591,\n",
       "   2.3862955570220947,\n",
       "   2.3860135078430176,\n",
       "   2.3856964111328125,\n",
       "   2.3853676319122314,\n",
       "   2.3849897384643555,\n",
       "   2.3846588134765625,\n",
       "   2.3843047618865967,\n",
       "   2.3840014934539795,\n",
       "   2.383787155151367,\n",
       "   2.3833446502685547,\n",
       "   2.3830838203430176,\n",
       "   2.382765531539917,\n",
       "   2.382516860961914,\n",
       "   2.382228374481201,\n",
       "   2.381978988647461,\n",
       "   2.381669521331787,\n",
       "   2.3814001083374023,\n",
       "   2.381150245666504,\n",
       "   2.3809397220611572,\n",
       "   2.3807568550109863,\n",
       "   2.380460262298584,\n",
       "   2.3802437782287598,\n",
       "   2.379896640777588,\n",
       "   2.379713296890259,\n",
       "   2.379495143890381,\n",
       "   2.3792622089385986,\n",
       "   2.379037380218506,\n",
       "   2.3787755966186523,\n",
       "   2.3785979747772217,\n",
       "   2.3783786296844482,\n",
       "   2.3781678676605225,\n",
       "   2.3779540061950684,\n",
       "   2.3777334690093994,\n",
       "   2.377553701400757,\n",
       "   2.3773436546325684,\n",
       "   2.377108097076416,\n",
       "   2.3769285678863525,\n",
       "   2.376803159713745,\n",
       "   2.3765523433685303,\n",
       "   2.3764352798461914,\n",
       "   2.3762240409851074,\n",
       "   2.3760838508605957,\n",
       "   2.3758981227874756,\n",
       "   2.3757076263427734,\n",
       "   2.375519037246704,\n",
       "   2.3754217624664307,\n",
       "   2.3752593994140625,\n",
       "   2.3750157356262207,\n",
       "   2.3748650550842285,\n",
       "   2.3746960163116455,\n",
       "   2.3744962215423584,\n",
       "   2.374394416809082,\n",
       "   2.3741862773895264,\n",
       "   2.3741283416748047,\n",
       "   2.3739655017852783,\n",
       "   2.373795747756958,\n",
       "   2.373656988143921,\n",
       "   2.3735218048095703,\n",
       "   2.3733580112457275,\n",
       "   2.3731846809387207,\n",
       "   2.373070478439331,\n",
       "   2.3729970455169678,\n",
       "   2.3728370666503906,\n",
       "   2.3727145195007324,\n",
       "   2.372572422027588,\n",
       "   2.372457504272461,\n",
       "   2.372282028198242,\n",
       "   2.372145175933838,\n",
       "   2.3720412254333496,\n",
       "   2.3718576431274414,\n",
       "   2.371699333190918,\n",
       "   2.3716156482696533,\n",
       "   2.371539831161499,\n",
       "   2.371317148208618,\n",
       "   2.371326446533203,\n",
       "   2.371131181716919,\n",
       "   2.3710203170776367,\n",
       "   2.37088680267334,\n",
       "   2.3708369731903076,\n",
       "   2.3707330226898193,\n",
       "   2.370579242706299,\n",
       "   2.370433807373047,\n",
       "   2.370447874069214,\n",
       "   2.3703372478485107,\n",
       "   2.370183229446411,\n",
       "   2.370154619216919,\n",
       "   2.3699638843536377,\n",
       "   2.3698627948760986,\n",
       "   2.369795560836792,\n",
       "   2.3696858882904053,\n",
       "   2.369499683380127,\n",
       "   2.36946702003479,\n",
       "   2.3693931102752686,\n",
       "   2.3692567348480225,\n",
       "   2.3692781925201416,\n",
       "   2.3690359592437744,\n",
       "   2.368964195251465,\n",
       "   2.3689124584198,\n",
       "   2.3687877655029297,\n",
       "   2.368746280670166,\n",
       "   2.368605375289917,\n",
       "   2.3684632778167725,\n",
       "   2.3684098720550537,\n",
       "   2.3683090209960938,\n",
       "   2.3681728839874268,\n",
       "   2.368143320083618,\n",
       "   2.3680198192596436,\n",
       "   2.367978572845459,\n",
       "   2.367866039276123,\n",
       "   2.3677618503570557,\n",
       "   2.3676681518554688,\n",
       "   2.36763858795166,\n",
       "   2.3674988746643066,\n",
       "   2.3673794269561768,\n",
       "   2.3673183917999268,\n",
       "   2.3672075271606445,\n",
       "   2.3671483993530273,\n",
       "   2.3670945167541504,\n",
       "   2.3669819831848145,\n",
       "   2.366907835006714,\n",
       "   2.3668577671051025,\n",
       "   2.366764783859253,\n",
       "   2.3666646480560303,\n",
       "   2.3665473461151123,\n",
       "   2.366487741470337],\n",
       "  [7.027280807495117,\n",
       "   5.794523239135742,\n",
       "   4.9543538093566895,\n",
       "   4.446202754974365,\n",
       "   4.190915584564209,\n",
       "   4.040502071380615,\n",
       "   3.963297128677368,\n",
       "   3.9160561561584473,\n",
       "   3.8797338008880615,\n",
       "   3.848670482635498,\n",
       "   3.8205130100250244,\n",
       "   3.793642282485962,\n",
       "   3.7675225734710693,\n",
       "   3.7418179512023926,\n",
       "   3.7163736820220947,\n",
       "   3.6914525032043457,\n",
       "   3.6670384407043457,\n",
       "   3.643404722213745,\n",
       "   3.6206886768341064,\n",
       "   3.5988223552703857,\n",
       "   3.5779078006744385,\n",
       "   3.5578675270080566,\n",
       "   3.5386335849761963,\n",
       "   3.5201313495635986,\n",
       "   3.5024452209472656,\n",
       "   3.4854066371917725,\n",
       "   3.4690001010894775,\n",
       "   3.4532108306884766,\n",
       "   3.4379279613494873,\n",
       "   3.4231483936309814,\n",
       "   3.40885591506958,\n",
       "   3.3949692249298096,\n",
       "   3.3815414905548096,\n",
       "   3.3684275150299072,\n",
       "   3.35573410987854,\n",
       "   3.3434178829193115,\n",
       "   3.3314266204833984,\n",
       "   3.3197343349456787,\n",
       "   3.3083996772766113,\n",
       "   3.297346353530884,\n",
       "   3.2864856719970703,\n",
       "   3.2760565280914307,\n",
       "   3.2658021450042725,\n",
       "   3.2558398246765137,\n",
       "   3.2460520267486572,\n",
       "   3.2365784645080566,\n",
       "   3.227320432662964,\n",
       "   3.218264102935791,\n",
       "   3.2093985080718994,\n",
       "   3.2008161544799805,\n",
       "   3.1923582553863525,\n",
       "   3.184126377105713,\n",
       "   3.176133394241333,\n",
       "   3.168238878250122,\n",
       "   3.1605658531188965,\n",
       "   3.15301251411438,\n",
       "   3.145689010620117,\n",
       "   3.138467311859131,\n",
       "   3.1314408779144287,\n",
       "   3.12457537651062,\n",
       "   3.117917537689209,\n",
       "   3.1113805770874023,\n",
       "   3.1049492359161377,\n",
       "   3.098745584487915,\n",
       "   3.0926690101623535,\n",
       "   3.0867316722869873,\n",
       "   3.0809781551361084,\n",
       "   3.0752851963043213,\n",
       "   3.0697133541107178,\n",
       "   3.064352035522461,\n",
       "   3.0590012073516846,\n",
       "   3.0538482666015625,\n",
       "   3.04876708984375,\n",
       "   3.043806552886963,\n",
       "   3.0389485359191895,\n",
       "   3.0341742038726807,\n",
       "   3.029428243637085,\n",
       "   3.024853467941284,\n",
       "   3.0202932357788086,\n",
       "   3.0159077644348145,\n",
       "   3.0115432739257812,\n",
       "   3.0073184967041016,\n",
       "   3.0030715465545654,\n",
       "   2.998943328857422,\n",
       "   2.994889974594116,\n",
       "   2.9908969402313232,\n",
       "   2.9869120121002197,\n",
       "   2.98307204246521,\n",
       "   2.9792492389678955,\n",
       "   2.9755194187164307,\n",
       "   2.971766710281372,\n",
       "   2.9681315422058105,\n",
       "   2.9645676612854004,\n",
       "   2.9610636234283447,\n",
       "   2.9576096534729004,\n",
       "   2.9541566371917725,\n",
       "   2.950742244720459,\n",
       "   2.947500467300415,\n",
       "   2.944183349609375,\n",
       "   2.940932035446167,\n",
       "   2.9377810955047607,\n",
       "   2.9346160888671875,\n",
       "   2.9315006732940674,\n",
       "   2.9284658432006836,\n",
       "   2.9253997802734375,\n",
       "   2.922459602355957,\n",
       "   2.919529914855957,\n",
       "   2.91666579246521,\n",
       "   2.9137802124023438,\n",
       "   2.910982847213745,\n",
       "   2.908128023147583,\n",
       "   2.905467987060547,\n",
       "   2.902773141860962,\n",
       "   2.900092601776123,\n",
       "   2.897394895553589,\n",
       "   2.8948166370391846,\n",
       "   2.8921518325805664,\n",
       "   2.8896067142486572,\n",
       "   2.887110471725464,\n",
       "   2.884601354598999,\n",
       "   2.882067918777466,\n",
       "   2.879690408706665,\n",
       "   2.8772671222686768,\n",
       "   2.8748908042907715,\n",
       "   2.872438430786133,\n",
       "   2.870152235031128,\n",
       "   2.867804765701294,\n",
       "   2.865544080734253,\n",
       "   2.8632869720458984,\n",
       "   2.8610217571258545,\n",
       "   2.858863592147827,\n",
       "   2.856642007827759,\n",
       "   2.8545022010803223,\n",
       "   2.852348566055298,\n",
       "   2.8502283096313477,\n",
       "   2.848133087158203,\n",
       "   2.8459632396698,\n",
       "   2.8440048694610596,\n",
       "   2.8419783115386963,\n",
       "   2.8399062156677246,\n",
       "   2.837928533554077,\n",
       "   2.8358943462371826,\n",
       "   2.8340346813201904,\n",
       "   2.8320529460906982,\n",
       "   2.8301150798797607,\n",
       "   2.8282418251037598,\n",
       "   2.8263237476348877,\n",
       "   2.8244693279266357,\n",
       "   2.8225724697113037,\n",
       "   2.8207552433013916,\n",
       "   2.818936586380005,\n",
       "   2.8171067237854004,\n",
       "   2.8153302669525146,\n",
       "   2.8134889602661133,\n",
       "   2.8117685317993164,\n",
       "   2.810020923614502,\n",
       "   2.8082571029663086,\n",
       "   2.806520462036133,\n",
       "   2.804769515991211,\n",
       "   2.80308198928833,\n",
       "   2.8014097213745117,\n",
       "   2.7997140884399414,\n",
       "   2.7981064319610596,\n",
       "   2.796377658843994,\n",
       "   2.794828176498413,\n",
       "   2.793132781982422,\n",
       "   2.791560411453247,\n",
       "   2.7899868488311768,\n",
       "   2.7883615493774414,\n",
       "   2.786771774291992,\n",
       "   2.785264253616333,\n",
       "   2.7836737632751465,\n",
       "   2.7822329998016357,\n",
       "   2.7806856632232666,\n",
       "   2.779238700866699,\n",
       "   2.7776947021484375,\n",
       "   2.7761893272399902,\n",
       "   2.774736166000366,\n",
       "   2.7733371257781982,\n",
       "   2.7718467712402344,\n",
       "   2.7704484462738037,\n",
       "   2.7689664363861084,\n",
       "   2.7676095962524414,\n",
       "   2.766209840774536,\n",
       "   2.764803647994995,\n",
       "   2.763435125350952,\n",
       "   2.76210355758667,\n",
       "   2.760678768157959,\n",
       "   2.7593438625335693,\n",
       "   2.7580113410949707,\n",
       "   2.7566707134246826,\n",
       "   2.755398988723755,\n",
       "   2.754047393798828,\n",
       "   2.7527918815612793,\n",
       "   2.7515294551849365,\n",
       "   2.7502102851867676,\n",
       "   2.74894642829895,\n",
       "   2.7476608753204346,\n",
       "   2.7464168071746826,\n",
       "   2.745136022567749]],\n",
       " 'valid_ppls': [array([54.04655219, 48.06266426, 43.1575465 , 37.50340055, 32.31119612,\n",
       "         28.62569642, 25.75809069, 23.56040046, 21.86937073, 20.53631664,\n",
       "         19.45133169, 18.52918484, 17.7837933 , 17.17624487, 16.62105684,\n",
       "         16.15439631, 15.74461773, 15.39833103, 15.07402222, 14.77834477,\n",
       "         14.54086342, 14.29933785, 14.07099641, 13.89987775, 13.69864842,\n",
       "         13.54590903, 13.37849003, 13.23514732, 13.10803002, 12.98783001,\n",
       "         12.87748862, 12.76466958, 12.66212465, 12.55634046, 12.46928254,\n",
       "         12.37544083, 12.29123415, 12.21692348, 12.14840477, 12.05856769,\n",
       "         11.9891762 , 11.93276078, 11.86162694, 11.79859978, 11.73263983,\n",
       "         11.67005598, 11.60691762, 11.55004815, 11.50590206, 11.45580501,\n",
       "         11.3967736 , 11.35362209, 11.31377061, 11.2628666 , 11.21560314,\n",
       "         11.17123042, 11.136455  , 11.10460711, 11.06662699, 11.02764879,\n",
       "         10.98722555, 10.96229472, 10.93048101, 10.89732017, 10.87040831,\n",
       "         10.83691813, 10.81600502, 10.78109381, 10.7617688 , 10.73102569,\n",
       "         10.70989049, 10.68697752, 10.6739882 , 10.65725858, 10.63084326,\n",
       "         10.61507967, 10.58324913, 10.57667812, 10.55790578, 10.53422287,\n",
       "         10.51812106, 10.49672695, 10.47953557, 10.46906952, 10.44515754,\n",
       "         10.42955738, 10.40715235, 10.39848396, 10.39151481, 10.36563213,\n",
       "         10.35130816, 10.34254573, 10.32244637, 10.30854581, 10.29409947,\n",
       "         10.28741121, 10.26520874, 10.26211078, 10.23829314, 10.23681888,\n",
       "         10.2236503 , 10.21267035, 10.18419027, 10.19914376, 10.18216786,\n",
       "         10.17030373, 10.15245356, 10.14566865, 10.14018887, 10.11865153,\n",
       "         10.11704737, 10.09571082, 10.10389796, 10.08136084, 10.07714583,\n",
       "         10.06694724, 10.05539237, 10.06116455, 10.03730834, 10.02996905,\n",
       "         10.01229597, 10.00034842,  9.9943371 ,  9.99445624,  9.9826347 ,\n",
       "          9.97402027,  9.96296874,  9.9543428 ,  9.94992707,  9.93572035,\n",
       "          9.92589444,  9.91988294,  9.91643051,  9.90469654,  9.90672761,\n",
       "          9.88902175,  9.8820854 ,  9.87786893,  9.87269149,  9.86619705,\n",
       "          9.85658089,  9.84867399,  9.84411033,  9.84003675,  9.8318126 ,\n",
       "          9.8249562 ,  9.81194781,  9.80453487,  9.79818104,  9.80266498,\n",
       "          9.79900103,  9.79202977,  9.7714672 ,  9.76889555,  9.77074502,\n",
       "          9.76431997,  9.7676682 ,  9.76263232,  9.76385904,  9.75101059,\n",
       "          9.7363961 ,  9.73300985,  9.73808385,  9.73499179,  9.72400572,\n",
       "          9.72757901,  9.71422011,  9.71009842,  9.71224472,  9.70704995,\n",
       "          9.70685555,  9.69232803,  9.6935413 ,  9.68981417,  9.67840373,\n",
       "          9.67164509,  9.67476547,  9.6689637 ,  9.66776504,  9.66012015,\n",
       "          9.65315333,  9.65526863,  9.65185307,  9.65673281,  9.65161836,\n",
       "          9.64143895,  9.64087578,  9.63396648,  9.6263598 ,  9.63203726,\n",
       "          9.62118344,  9.61880728,  9.61012418,  9.61402923,  9.60668107,\n",
       "          9.60230738,  9.61021353,  9.60703838,  9.59188725,  9.60757437]),\n",
       "  array([48.3542609 , 35.62345416, 28.18170127, 24.19835802, 21.69999419,\n",
       "         19.9897656 , 18.70932521, 17.76034045, 17.00215209, 16.3878079 ,\n",
       "         15.86472243, 15.41429454, 15.0387568 , 14.69559696, 14.40057701,\n",
       "         14.14495852, 13.90519772, 13.69457957, 13.49029038, 13.32228504,\n",
       "         13.15896005, 13.00115816, 12.87297003, 12.7496322 , 12.62904472,\n",
       "         12.51402462, 12.4167226 , 12.32010958, 12.23458453, 12.14457632,\n",
       "         12.06851925, 11.99418237, 11.91923767, 11.84609426, 11.78731659,\n",
       "         11.72752752, 11.66745477, 11.60208968, 11.55693732, 11.4986266 ,\n",
       "         11.45541445, 11.39948569, 11.35748551, 11.30864399, 11.26796441,\n",
       "         11.22418196, 11.18421418, 11.14511677, 11.11009682, 11.07333078,\n",
       "         11.04330097, 11.01160922, 10.98556225, 10.95231264, 10.92397829,\n",
       "         10.89712271, 10.87076857, 10.84755796, 10.82491564, 10.80282024,\n",
       "         10.77826416, 10.75282299, 10.73337719, 10.71014073, 10.6894213 ,\n",
       "         10.67348687, 10.65407786, 10.6390788 , 10.6207148 , 10.59808862,\n",
       "         10.58541681, 10.567929  , 10.55062855, 10.54067703, 10.51969853,\n",
       "         10.50512909, 10.48708381, 10.48188944, 10.46247212, 10.44830328,\n",
       "         10.43573593, 10.42434926, 10.40688934, 10.40051958, 10.38640988,\n",
       "         10.37439186, 10.36423097, 10.35410225, 10.34200572, 10.32603523,\n",
       "         10.32222242, 10.30724329, 10.29571698, 10.2876712 , 10.27603692,\n",
       "         10.27237728, 10.25764901, 10.25035634, 10.24172332, 10.23144355,\n",
       "         10.22318719, 10.21178653, 10.20512012, 10.19796204, 10.18907192,\n",
       "         10.18416356, 10.17179508, 10.16583097, 10.15705846, 10.14957837,\n",
       "         10.1416347 , 10.12975017, 10.12728222, 10.1125257 , 10.10744938,\n",
       "         10.10230094, 10.09970242, 10.08450521, 10.07494051, 10.06767212,\n",
       "         10.05960307, 10.05519579, 10.04576187, 10.03959639, 10.02925168,\n",
       "         10.02174864, 10.02027211, 10.00865389,  9.99882737,  9.99716831,\n",
       "          9.98453654,  9.98021449,  9.97661262,  9.96495711,  9.95852069,\n",
       "          9.95173489,  9.93898991,  9.93231214,  9.92669435,  9.91986165,\n",
       "          9.9116724 ,  9.9073937 ,  9.90213941,  9.89236322,  9.88405999,\n",
       "          9.87648189,  9.87140874,  9.86612178,  9.85744338,  9.85508406,\n",
       "          9.84672761,  9.84420891,  9.83536219,  9.82853846,  9.81850486,\n",
       "          9.81168113,  9.81168113,  9.80306931,  9.79728169,  9.7917076 ,\n",
       "          9.78749935,  9.78372211,  9.77136004,  9.76453182,  9.75636147,\n",
       "          9.7602701 ,  9.74916253,  9.74460084,  9.74065204,  9.73427694,\n",
       "          9.72995187,  9.72517194,  9.71820454,  9.71246008,  9.70720964,\n",
       "          9.70222575,  9.70014179,  9.69598677,  9.69204149,  9.68541418,\n",
       "          9.67783841,  9.67213626,  9.67258363,  9.66656191,  9.66446027,\n",
       "          9.65686404,  9.65750413,  9.65377475,  9.6500008 ,  9.64041378,\n",
       "          9.63498636,  9.63875904,  9.63713674,  9.62842332,  9.62640341,\n",
       "          9.62035768,  9.61806199,  9.61698887,  9.61480401,  9.61074741]),\n",
       "  array([16.87663094, 13.14660474, 11.60699787, 10.98155567, 10.60380321,\n",
       "         10.36367006, 10.19352816, 10.0501171 ,  9.95882223,  9.88809285,\n",
       "          9.80876213,  9.75278459,  9.7173774 ,  9.67057521,  9.62956659,\n",
       "          9.60141915,  9.56029122,  9.55426424,  9.52214736,  9.49967793,\n",
       "          9.49174504,  9.46434343,  9.43779269,  9.43869504,  9.4104526 ,\n",
       "          9.40816663,  9.40348424,  9.38317829,  9.36028693,  9.35910868,\n",
       "          9.35070014,  9.35381287,  9.33283091,  9.31989414,  9.31908979,\n",
       "          9.30745016,  9.29983078,  9.2949807 ,  9.29318583,  9.28188394,\n",
       "          9.27119922,  9.26407334,  9.26990179,  9.26233523,  9.25905647,\n",
       "          9.2478975 ,  9.24113543,  9.22793414,  9.22415072,  9.22101298,\n",
       "          9.22132077,  9.22526359,  9.21621719,  9.21111423,  9.19794924,\n",
       "          9.19901289,  9.18854405,  9.18901507,  9.19261531,  9.17766919,\n",
       "          9.17241263,  9.18022966,  9.17103937,  9.16656898,  9.16148696,\n",
       "          9.16330227,  9.16021143,  9.15042813,  9.15189649,  9.1431858 ,\n",
       "          9.15226962,  9.14748122,  9.143818  ,  9.1525402 ,  9.12616135,\n",
       "          9.13891854,  9.12507349,  9.13316809,  9.12610043,  9.12162584,\n",
       "          9.12326358,  9.11257895,  9.1119424 ,  9.11930348,  9.1136675 ,\n",
       "          9.1088146 ,  9.11111691,  9.10122764,  9.0977109 ,  9.09445572,\n",
       "          9.0969908 ,  9.10176362,  9.09802542,  9.09547054,  9.08131023,\n",
       "          9.09049079,  9.09063167,  9.09625124,  9.08123662,  9.07947437,\n",
       "          9.07671045,  9.07483441,  9.07003679,  9.07776441,  9.07849164,\n",
       "          9.07466781,  9.06622516,  9.08071917,  9.07214544,  9.06039516,\n",
       "          9.06347392,  9.0549834 ,  9.07104239,  9.06089417,  9.0543703 ,\n",
       "          9.05399469,  9.05290248,  9.06491968,  9.05551234,  9.05931946,\n",
       "          9.05236722,  9.05173919,  9.05022001,  9.05571097,  9.05528565,\n",
       "          9.04368873,  9.04385907,  9.0439022 ,  9.04683084,  9.04781014,\n",
       "          9.03522752,  9.04272497,  9.03800682,  9.0296887 ,  9.04408117,\n",
       "          9.0308793 ,  9.03374126,  9.03273764,  9.03031089,  9.03080394,\n",
       "          9.03039701,  9.03338805,  9.034829  ,  9.0264557 ,  9.03313391,\n",
       "          9.02679574,  9.02995566,  9.0228603 ,  9.01609296,  9.02548302,\n",
       "          9.02179767,  9.02582947,  9.01378458,  9.02274629,  9.02579719,\n",
       "          9.01481834,  9.01047994,  9.02304101,  9.01877392,  9.01230401,\n",
       "          9.01356968,  9.01279607,  9.00860041,  9.01828582,  9.01191295,\n",
       "          9.01764726,  9.00539858,  9.00154115,  9.00248979,  8.99846626,\n",
       "          9.00892688,  8.9966257 ,  8.99721558,  8.99927941,  9.00256706,\n",
       "          8.99483483,  8.99883528,  9.00147247,  8.99659567,  8.99646054,\n",
       "          8.98741351,  8.98566519,  8.9950064 ,  8.98510605,  8.99120272,\n",
       "          8.98449554,  8.99482197,  8.99237967,  8.99440165,  8.99174723,\n",
       "          8.98134511,  8.98022527,  8.98164061,  8.97982918,  8.98109243,\n",
       "          8.98049718,  8.98478044,  8.9756403 ,  8.97241382,  8.98269424]),\n",
       "  array([1455.62651424, 1078.47836777,  793.70968485,  602.54803765,\n",
       "          454.70828705,  341.23276195,  255.84465554,  192.89021649,\n",
       "          147.81178354,  116.38416608,   95.05464554,   81.22600005,\n",
       "           72.43095632,   65.99383754,   60.58343763,   56.42666431,\n",
       "           53.76443701,   51.96363354,   50.58617907,   49.45278525,\n",
       "           48.48943734,   47.62358961,   46.8112006 ,   45.99850931,\n",
       "           45.18541358,   44.39148477,   43.62569055,   42.86202806,\n",
       "           42.08250641,   41.30455467,   40.51098344,   39.68934348,\n",
       "           38.86269896,   38.01727047,   37.17600508,   36.33341761,\n",
       "           35.52529676,   34.75048243,   33.98444726,   33.27718688,\n",
       "           32.58000011,   31.91275526,   31.29168668,   30.68059825,\n",
       "           30.09962291,   29.55169379,   29.0036276 ,   28.49323908,\n",
       "           27.98027549,   27.49408918,   27.02544093,   26.58506237,\n",
       "           26.15641178,   25.74590328,   25.33743324,   24.96110995,\n",
       "           24.57838362,   24.23127138,   23.88436289,   23.55316095,\n",
       "           23.23509238,   22.92206232,   22.62597143,   22.33565951,\n",
       "           22.06027262,   21.8005701 ,   21.54080216,   21.2915244 ,\n",
       "           21.05170539,   20.82262358,   20.60174137,   20.38412074,\n",
       "           20.18036212,   19.97814488,   19.78091075,   19.59313393,\n",
       "           19.4127623 ,   19.23557367,   19.06279725,   18.89725325,\n",
       "           18.73245905,   18.57721882,   18.42270287,   18.27479564,\n",
       "           18.13069094,   17.98948098,   17.85421438,   17.71974097,\n",
       "           17.58925339,   17.46408979,   17.34241328,   17.22064429,\n",
       "           17.10556124,   16.99124727,   16.88383087,   16.77722555,\n",
       "           16.67019236,   16.56665798,   16.46829701,   16.37266295,\n",
       "           16.27473205,   16.1810939 ,   16.09422101,   16.00148029,\n",
       "           15.91791693,   15.83634168,   15.75442949,   15.67012747,\n",
       "           15.59115651,   15.51354147,   15.44123047,   15.3655267 ,\n",
       "           15.29385093,   15.22011434,   15.14963337,   15.081877  ,\n",
       "           15.01864832,   14.94843025,   14.88487025,   14.82209997,\n",
       "           14.76186431,   14.7030372 ,   14.64460165,   14.58731647,\n",
       "           14.52529191,   14.47033631,   14.41335823,   14.35709057,\n",
       "           14.30375007,   14.25597698,   14.20602624,   14.15133721,\n",
       "           14.10553264,   14.05485238,   14.00575327,   13.95992067,\n",
       "           13.90821493,   13.86412609,   13.82114248,   13.77828557,\n",
       "           13.73029993,   13.69129534,   13.65216393,   13.6082476 ,\n",
       "           13.56726379,   13.5255198 ,   13.48800698,   13.44908464,\n",
       "           13.41060394,   13.3728678 ,   13.33889145,   13.30324416,\n",
       "           13.26877085,   13.23136441,   13.19527774,   13.16079239,\n",
       "           13.13220382,   13.09725565,   13.06574258,   13.03406604,\n",
       "           13.00186181,   12.96988558,   12.94023999,   12.91144095,\n",
       "           12.8799389 ,   12.85280308,   12.82199129,   12.79634733,\n",
       "           12.76676661,   12.74171611,   12.71291333,   12.68698238,\n",
       "           12.6617322 ,   12.63486331,   12.61044143,   12.58551463,\n",
       "           12.56174219,   12.53549493,   12.51394705,   12.48693031,\n",
       "           12.46397999,   12.44324033,   12.42119654,   12.39748027,\n",
       "           12.3760221 ,   12.35502817,   12.33641086,   12.31400143,\n",
       "           12.29082975,   12.27214533,   12.25185632,   12.23251075,\n",
       "           12.21152154,   12.19305651,   12.17242811,   12.15405987,\n",
       "           12.13334411,   12.1176174 ,   12.09848092,   12.08154345]),\n",
       "  array([95.93465641, 78.15161205, 70.04920754, 65.16352696, 61.92899479,\n",
       "         59.57218203, 57.821195  , 56.44655159, 55.31290309, 54.35979296,\n",
       "         53.54063268, 52.81891442, 52.12285385, 51.48906904, 50.89409302,\n",
       "         50.31652392, 49.74183278, 49.19317105, 48.70388869, 48.24071136,\n",
       "         47.76708589, 47.27885368, 46.80910244, 46.28894854, 45.68938684,\n",
       "         44.97779993, 44.24038424, 43.52876582, 42.81598509, 42.15601394,\n",
       "         41.53702299, 40.8962589 , 40.18436015, 39.50142571, 38.8678695 ,\n",
       "         38.25394064, 37.64201697, 37.09922949, 36.54683781, 35.99861972,\n",
       "         35.48848876, 34.92221766, 34.40580066, 33.9075604 , 33.4344183 ,\n",
       "         32.91629328, 32.44110026, 32.0318307 , 31.57246968, 31.13930478,\n",
       "         30.69830523, 30.31809092, 29.89068126, 29.51735905, 29.14339743,\n",
       "         28.77909973, 28.42162576, 28.05127834, 27.74209237, 27.40022993,\n",
       "         27.0893379 , 26.79230679, 26.49922755, 26.20552405, 25.92655825,\n",
       "         25.66868285, 25.40154186, 25.15165276, 24.89632617, 24.68112332,\n",
       "         24.44614769, 24.22515989, 24.01470505, 23.80536906, 23.60166145,\n",
       "         23.37507345, 23.1850234 , 23.00480453, 22.82484915, 22.64084883,\n",
       "         22.47713927, 22.30203468, 22.12717578, 21.97379102, 21.81888916,\n",
       "         21.66731081, 21.52324   , 21.37257412, 21.23037197, 21.09000092,\n",
       "         20.95337034, 20.82120378, 20.69570233, 20.57160965, 20.44339125,\n",
       "         20.33954546, 20.20570027, 20.09541378, 19.99088086, 19.87330748,\n",
       "         19.76563637, 19.67102457, 19.56821404, 19.46885564, 19.36396673,\n",
       "         19.27527074, 19.18398494, 19.08308294, 18.99912489, 18.90481041,\n",
       "         18.819945  , 18.74441432, 18.64959896, 18.56959338, 18.48609175,\n",
       "         18.41117226, 18.3399186 , 18.26455073, 18.18261153, 18.10285689,\n",
       "         18.04408579, 17.97043493, 17.8955145 , 17.83094924, 17.76161928,\n",
       "         17.69179541, 17.63305552, 17.55925279, 17.50197945, 17.43698809,\n",
       "         17.37403573, 17.30866935, 17.25511343, 17.19135028, 17.13397374,\n",
       "         17.08139003, 17.0163092 , 16.96265489, 16.90966966, 16.85415342,\n",
       "         16.8020399 , 16.74960829, 16.69838732, 16.64572752, 16.59508931,\n",
       "         16.54510217, 16.49144731, 16.4507046 , 16.40042115, 16.3485295 ,\n",
       "         16.30662356, 16.26714027, 16.22729217, 16.17599845, 16.12181464,\n",
       "         16.08917977, 16.04549773, 15.98888033, 15.95974856, 15.92493947,\n",
       "         15.88448287, 15.84267099, 15.79402389, 15.75868953, 15.72353919,\n",
       "         15.68500027, 15.64890615, 15.61464472, 15.56996789, 15.54049521,\n",
       "         15.49750473, 15.46746853, 15.42643435, 15.38751199, 15.36907331,\n",
       "         15.33208675, 15.29301594, 15.2598684 , 15.23134949, 15.19753482,\n",
       "         15.16144545, 15.1307438 , 15.10202692, 15.07184086, 15.0361396 ,\n",
       "         15.01397978, 14.97869412, 14.95638718, 14.92394438, 14.89798896,\n",
       "         14.85959213, 14.83794722, 14.80836668, 14.78203426, 14.75468275,\n",
       "         14.71565532, 14.69822497, 14.67408246, 14.64075098, 14.62195207]),\n",
       "  array([54.04753151, 48.0720272 , 42.97472918, 36.7070798 , 31.07574444,\n",
       "         27.01658919, 23.91670091, 21.57899444, 19.82563247, 18.4693467 ,\n",
       "         17.40713515, 16.49283139, 15.77008162, 15.18465919, 14.65838227,\n",
       "         14.20866495, 13.81267308, 13.48529312, 13.17578381, 12.88632778,\n",
       "         12.66787392, 12.44412147, 12.23155711, 12.05442268, 11.86175703,\n",
       "         11.71023826, 11.5383479 , 11.40862404, 11.26494251, 11.14867533,\n",
       "         11.05565368, 10.95894719, 10.86006455, 10.77832583, 10.7082794 ,\n",
       "         10.63921831, 10.56941566, 10.50429509, 10.46925173, 10.40579271,\n",
       "         10.35359126, 10.31138736, 10.26465075, 10.23023857, 10.19108598,\n",
       "         10.15271256, 10.12326041, 10.079926  , 10.05882842, 10.02581378,\n",
       "          9.99553812,  9.98407235,  9.95072418,  9.91326055,  9.88702968,\n",
       "          9.86613119,  9.84424646,  9.82664993,  9.80518006,  9.78381775,\n",
       "          9.75742456,  9.75618469,  9.72679746,  9.72201212,  9.70233216,\n",
       "          9.68042302,  9.67818452,  9.65460798,  9.64745652,  9.62800782,\n",
       "          9.62406497,  9.60887783,  9.61037851,  9.59846659,  9.57685592,\n",
       "          9.57855485,  9.55828104,  9.56938559,  9.54578277,  9.53832986,\n",
       "          9.53017155,  9.51473785,  9.51638492,  9.5141458 ,  9.50575434,\n",
       "          9.49907323,  9.48834209,  9.48188797,  9.46850529,  9.45788309,\n",
       "          9.46145784,  9.45918653,  9.45223391,  9.44101095,  9.43422014,\n",
       "          9.44032219,  9.43673068,  9.44262049,  9.42285007,  9.41984911,\n",
       "          9.41726897,  9.40983338,  9.40071582,  9.40356943,  9.39922995,\n",
       "          9.39746873,  9.39164739,  9.40173343,  9.39124435,  9.37828251,\n",
       "          9.3752488 ,  9.37131785,  9.37840772,  9.36813229,  9.36320863,\n",
       "          9.36169298,  9.3642646 ,  9.36493664,  9.35362108,  9.35298999,\n",
       "          9.34975939,  9.34220114,  9.34315896,  9.34225237,  9.3404996 ,\n",
       "          9.33655651,  9.3338434 ,  9.33278863,  9.32686949,  9.32488172,\n",
       "          9.32324335,  9.33188528,  9.32937372,  9.31799005,  9.32057633,\n",
       "          9.31631512,  9.31665053,  9.30915234,  9.31239112,  9.30445046,\n",
       "          9.30561517,  9.3064117 ,  9.30704408,  9.29695102,  9.30168681,\n",
       "          9.29307948,  9.29513583,  9.29164164,  9.28932251,  9.28736045,\n",
       "          9.28951741,  9.2928557 ,  9.28123999,  9.28558477,  9.28170469,\n",
       "          9.28474797,  9.28188837,  9.28977876,  9.28014471,  9.27249683,\n",
       "          9.27302521,  9.27626911,  9.26907524,  9.27784835,  9.26280561,\n",
       "          9.26956144,  9.26842776,  9.26312584,  9.26105891,  9.26436268,\n",
       "          9.26783777,  9.2583258 ,  9.25609664,  9.25833684,  9.25606133,\n",
       "          9.25074222,  9.25430046,  9.25861939,  9.25680727,  9.25442843,\n",
       "          9.24818194,  9.24706851,  9.25072017,  9.24368936,  9.24683702,\n",
       "          9.24490818,  9.2390646 ,  9.24672238,  9.25264581,  9.24100104,\n",
       "          9.24216001,  9.23111164,  9.23868133,  9.22965698,  9.23387635,\n",
       "          9.23417356,  9.23050202,  9.22983963,  9.22539776,  9.23672997]),\n",
       "  array([1455.62859654, 1078.47836777,  810.49655826,  640.46497932,\n",
       "          512.40031167,  413.06614225,  335.70816232,  275.22186461,\n",
       "          227.78103185,  190.60080184,  161.57555376,  138.82454224,\n",
       "          120.99816903,  107.07715529,   96.20887841,   87.82775437,\n",
       "           81.43806064,   76.46987683,   72.46643529,   69.06969069,\n",
       "           66.0684596 ,   63.31258748,   60.8142035 ,   58.61611366,\n",
       "           56.82349553,   55.38120437,   54.20472324,   53.22141432,\n",
       "           52.38473872,   51.66996531,   51.03733095,   50.46740039,\n",
       "           49.94063638,   49.45086345,   48.98875753,   48.55206783,\n",
       "           48.13656301,   47.73652877,   47.35624395,   46.99184873,\n",
       "           46.63725089,   46.29313143,   45.95775245,   45.63336481,\n",
       "           45.322136  ,   45.01543385,   44.7213724 ,   44.42992043,\n",
       "           44.14379879,   43.86712256,   43.5917959 ,   43.3121559 ,\n",
       "           43.04588483,   42.77376469,   42.50423629,   42.2344628 ,\n",
       "           41.96565114,   41.70694206,   41.43859308,   41.17057682,\n",
       "           40.91006784,   40.65276768,   40.38929473,   40.13099281,\n",
       "           39.87733757,   39.62213029,   39.36500847,   39.1193844 ,\n",
       "           38.86658144,   38.61879116,   38.37605732,   38.13769507,\n",
       "           37.90288271,   37.66766602,   37.44013022,   37.21212345,\n",
       "           36.98681912,   36.76418493,   36.54409317,   36.34171729,\n",
       "           36.12566193,   35.92353051,   35.71439733,   35.5142114 ,\n",
       "           35.32252406,   35.11965276,   34.92653917,   34.73609408,\n",
       "           34.55022111,   34.3634993 ,   34.19110403,   34.0054555 ,\n",
       "           33.82820196,   33.65633358,   33.47983021,   33.31027976,\n",
       "           33.14697725,   32.98000096,   32.80684893,   32.65773062,\n",
       "           32.48748662,   32.34115385,   32.18538785,   32.03362544,\n",
       "           31.88286749,   31.73934133,   31.59136173,   31.44953775,\n",
       "           31.30835045,   31.17018243,   31.02606216,   30.89294762,\n",
       "           30.76450409,   30.63192748,   30.49802433,   30.37193964,\n",
       "           30.24310968,   30.12586375,   29.99400116,   29.87801304,\n",
       "           29.75622969,   29.63853223,   29.52009676,   29.40611652,\n",
       "           29.29178022,   29.18133913,   29.07104414,   28.96200842,\n",
       "           28.85241172,   28.74608755,   28.63856424,   28.53605553,\n",
       "           28.42769792,   28.32787554,   28.22559733,   28.12534463,\n",
       "           28.03217738,   27.92902902,   27.83062591,   27.73341586,\n",
       "           27.64016298,   27.54923348,   27.4483988 ,   27.35901334,\n",
       "           27.26673985,   27.17918362,   27.08734226,   27.00060672,\n",
       "           26.91001037,   26.82274269,   26.7412341 ,   26.65433581,\n",
       "           26.57217958,   26.48500344,   26.40616429,   26.31874843,\n",
       "           26.24148653,   26.16108309,   26.08428404,   26.00377327,\n",
       "           25.92450612,   25.84854331,   25.77118093,   25.69466881,\n",
       "           25.61978871,   25.54378087,   25.47162988,   25.40035488,\n",
       "           25.32476861,   25.25846286,   25.18469785,   25.11423772,\n",
       "           25.04797557,   24.97669504,   24.9084321 ,   24.83949107,\n",
       "           24.7720697 ,   24.70643349,   24.64051295,   24.57613936,\n",
       "           24.50839268,   24.44640414,   24.3825958 ,   24.31971936,\n",
       "           24.25598144,   24.19571004,   24.13087603,   24.0710188 ,\n",
       "           24.01030823,   23.95362823,   23.89223395,   23.83412219,\n",
       "           23.77654859,   23.71595873,   23.66078591,   23.60394053,\n",
       "           23.54590683,   23.49046874,   23.43442365,   23.38054126]),\n",
       "  array([16.97326617, 13.30010133, 11.68974384, 10.99429801, 10.58849372,\n",
       "         10.31991917, 10.14822577, 10.00278782,  9.91161332,  9.81540364,\n",
       "          9.74366227,  9.68914192,  9.64462777,  9.59806154,  9.55485651,\n",
       "          9.53206673,  9.49757634,  9.47708755,  9.44712415,  9.42695098,\n",
       "          9.41831756,  9.4017805 ,  9.37483753,  9.3687711 ,  9.3446872 ,\n",
       "          9.34085146,  9.3271141 ,  9.32637362,  9.30467452,  9.29463943,\n",
       "          9.28323395,  9.28606962,  9.26457915,  9.25626215,  9.24965275,\n",
       "          9.23520617,  9.23175652,  9.2323178 ,  9.22458178,  9.21583047,\n",
       "          9.20186232,  9.20685917,  9.19890542,  9.19697781,  9.19415839,\n",
       "          9.18289811,  9.17620764,  9.17273629,  9.16321706,  9.16422644,\n",
       "          9.16953078,  9.16352729,  9.15883127,  9.16122048,  9.14842343,\n",
       "          9.14429326,  9.13935869,  9.1384697 ,  9.13515202,  9.1298458 ,\n",
       "          9.12192161,  9.13536329,  9.1198601 ,  9.11896866,  9.11171213,\n",
       "          9.11425636,  9.11424767,  9.10698621,  9.10900789,  9.09847228,\n",
       "          9.10097159,  9.09980429,  9.10569656,  9.09653318,  9.08698687,\n",
       "          9.0918845 ,  9.07941159,  9.0836554 ,  9.08246866,  9.07678836,\n",
       "          9.0789397 ,  9.07156362,  9.07335245,  9.06901616,  9.0708737 ,\n",
       "          9.07225142,  9.0663073 ,  9.07045848,  9.06010354,  9.05492727,\n",
       "          9.06107348,  9.05810351,  9.05886157,  9.04912395,  9.041494  ,\n",
       "          9.04510977,  9.0492534 ,  9.05383495,  9.03986016,  9.04693653,\n",
       "          9.03747244,  9.03745089,  9.03272042,  9.03323513,  9.03426896,\n",
       "          9.03787968,  9.03297885,  9.03571868,  9.03493025,  9.02557555,\n",
       "          9.02433616,  9.02380689,  9.0246632 ,  9.02591125,  9.02048997,\n",
       "          9.01683461,  9.02301089,  9.01712483,  9.01591455,  9.02045556,\n",
       "          9.00991497,  9.00984623,  9.00912664,  9.01568025,  9.01549324,\n",
       "          9.00613076,  9.00770911,  9.00575929,  9.00424783,  9.00248121,\n",
       "          9.00174503,  9.00681145,  9.00426715,  8.99665573,  9.00278385,\n",
       "          8.99737432,  9.00074497,  8.99705899,  8.99501283,  8.99696461,\n",
       "          8.99250617,  8.99790204,  8.99324158,  8.98795351,  8.99293069,\n",
       "          8.98631006,  8.99449815,  8.99043746,  8.98372657,  8.99137636,\n",
       "          8.98943437,  8.98635719,  8.98600797,  8.98428562,  8.99004522,\n",
       "          8.98680285,  8.98023597,  8.98542739,  8.98250792,  8.97859607,\n",
       "          8.97842268,  8.98023597,  8.97900923,  8.98108173,  8.97164803,\n",
       "          8.97801383,  8.98102605,  8.97768205,  8.97368245,  8.97317969,\n",
       "          8.9824865 ,  8.97215285,  8.97158172,  8.97108334,  8.96963117,\n",
       "          8.96097218,  8.9657741 ,  8.97463672,  8.97438209,  8.96468826,\n",
       "          8.96506016,  8.96441468,  8.96750786,  8.9629935 ,  8.96876511,\n",
       "          8.9645707 ,  8.96385259,  8.96917781,  8.96675745,  8.96509436,\n",
       "          8.96080126,  8.96139521,  8.96215799,  8.96042953,  8.96129693,\n",
       "          8.96205116,  8.95919909,  8.96301701,  8.95736015,  8.95839384]),\n",
       "  array([48.34591495, 35.63064871, 28.06747453, 23.85853533, 21.21317417,\n",
       "         19.38809492, 18.00088053, 16.96352037, 16.12058085, 15.44026227,\n",
       "         14.86434734, 14.38070469, 13.96426811, 13.58861334, 13.26185719,\n",
       "         12.98128867, 12.72047488, 12.49396126, 12.27849033, 12.09516996,\n",
       "         11.92087464, 11.75332715, 11.60768696, 11.4809357 , 11.35505143,\n",
       "         11.24268605, 11.15022774, 11.06375932, 10.98287794, 10.90580374,\n",
       "         10.83706282, 10.77203435, 10.71130264, 10.65309996, 10.60121976,\n",
       "         10.55283988, 10.50029629, 10.45738967, 10.41059442, 10.36540724,\n",
       "         10.32624942, 10.27869552, 10.23853724, 10.19932128, 10.16119545,\n",
       "         10.1200195 , 10.08009423, 10.04217226, 10.01355406,  9.98124723,\n",
       "          9.9444558 ,  9.92357552,  9.89483526,  9.86800848,  9.83840638,\n",
       "          9.82683034,  9.80625782,  9.79432261,  9.77752397,  9.75796894,\n",
       "          9.74379004,  9.73233228,  9.71495665,  9.70180476,  9.68632635,\n",
       "          9.67326166,  9.66376673,  9.65389214,  9.64658481,  9.62565293,\n",
       "          9.62312654,  9.6169774 ,  9.60438635,  9.5964072 ,  9.58978584,\n",
       "          9.57656595,  9.57047622,  9.57513218,  9.55415945,  9.55094134,\n",
       "          9.54337746,  9.53195083,  9.52573958,  9.52251742,  9.51599014,\n",
       "          9.50978249,  9.50760613,  9.50502913,  9.49528278,  9.48575901,\n",
       "          9.48677225,  9.48009092,  9.47319295,  9.46963409,  9.46184584,\n",
       "          9.46461872,  9.45547287,  9.45979547,  9.44967869,  9.44578634,\n",
       "          9.44041448,  9.43680493,  9.43275821,  9.43106941,  9.42744995,\n",
       "          9.42348587,  9.42218061,  9.42159656,  9.42373302,  9.41406329,\n",
       "          9.40918953,  9.40503356,  9.40491248,  9.39913135,  9.40055669,\n",
       "          9.39363596,  9.39762332,  9.39271552,  9.3908794 ,  9.39068013,\n",
       "          9.38673152,  9.3826235 ,  9.37919929,  9.38040243,  9.37489788,\n",
       "          9.36900117,  9.37148319,  9.36829087,  9.36152558,  9.36165057,\n",
       "          9.35868919,  9.36096538,  9.3582184 ,  9.35487893,  9.35537632,\n",
       "          9.3523857 ,  9.34861144,  9.34925338,  9.34545365,  9.34432405,\n",
       "          9.34218333,  9.34213655,  9.34054637,  9.33180964,  9.33755604,\n",
       "          9.33334048,  9.33473581,  9.32958503,  9.33056601,  9.33152041,\n",
       "          9.32931144,  9.32575104,  9.32425034,  9.32242982,  9.31918978,\n",
       "          9.31898759,  9.31818999,  9.31257318,  9.3167727 ,  9.31328592,\n",
       "          9.31441621,  9.30835781,  9.30760328,  9.31132546,  9.3019108 ,\n",
       "          9.30890377,  9.30576826,  9.30553752,  9.30463681,  9.30130759,\n",
       "          9.29968888,  9.29822785,  9.29553695,  9.29483444,  9.29172804,\n",
       "          9.29128498,  9.29300193,  9.29101695,  9.29048976,  9.28965473,\n",
       "          9.28434952,  9.28012037,  9.28648143,  9.2839688 ,  9.28210303,\n",
       "          9.28199238,  9.28166043,  9.27808725,  9.28055625,  9.27743029,\n",
       "          9.2724084 ,  9.27290804,  9.27400246,  9.27208122,  9.273348  ,\n",
       "          9.27060242,  9.2691327 ,  9.26965868,  9.26719479,  9.26522857]),\n",
       "  array([14.29402044, 11.71274848, 10.99289573, 10.63516562, 10.31402067,\n",
       "         10.06251995,  9.92185798,  9.82101464,  9.75697791,  9.67515761,\n",
       "          9.59629509,  9.56525465,  9.53076234,  9.48586304,  9.46197894,\n",
       "          9.42532613,  9.40474655,  9.38570882,  9.35857093,  9.33700617,\n",
       "          9.33571289,  9.30901252,  9.29015086,  9.274741  ,  9.2567565 ,\n",
       "          9.25954876,  9.23839278,  9.22675495,  9.21747854,  9.21494064,\n",
       "          9.21106372,  9.20959905,  9.18767876,  9.16266217,  9.17664739,\n",
       "          9.17594948,  9.15585328,  9.14763171,  9.16133843,  9.14330134,\n",
       "          9.12732115,  9.12422288,  9.1192513 ,  9.13842395,  9.12022105,\n",
       "          9.11479094,  9.11098006,  9.10667355,  9.10645426,  9.10281397,\n",
       "          9.09397871,  9.09884323,  9.10088263,  9.07102725,  9.07830117,\n",
       "          9.07644211,  9.0835796 ,  9.06610844,  9.0781475 ,  9.06639161,\n",
       "          9.05703888,  9.0679589 ,  9.06173024,  9.05923738,  9.05268017,\n",
       "          9.04721478,  9.06154444,  9.03766205,  9.06209753,  9.04126551,\n",
       "          9.0391511 ,  9.0440251 ,  9.03821153,  9.03817059,  9.03332774,\n",
       "          9.04192083,  9.02189661,  9.02989753,  9.03189133,  9.01864705,\n",
       "          9.02066848,  9.01975448,  9.01540082,  9.032434  ,  9.02076096,\n",
       "          9.01626278,  9.03185903,  9.00833193,  9.00326466,  9.01287558,\n",
       "          9.00798186,  9.00502071,  9.0105358 ,  9.01979319,  9.00757381,\n",
       "          8.99376477,  8.99883528,  9.01921688,  8.99774115,  9.0049885 ,\n",
       "          8.99838688,  8.9999274 ,  9.00354372,  8.99266697,  8.99224032,\n",
       "          9.00699828,  8.98684998,  8.99051892,  8.99263266,  8.99855852,\n",
       "          8.98925005,  8.98485113,  8.99059394,  8.98247365,  8.98246294,\n",
       "          8.98574231,  8.98628863,  8.9916379 ,  8.9954246 ,  8.98358735,\n",
       "          8.97182343,  8.98117594,  8.97243735,  8.98222523,  8.97905204,\n",
       "          8.98380582,  8.97042032,  8.96378848,  8.97652843,  8.97210578,\n",
       "          8.96811722,  8.9745875 ,  8.97626947,  8.96859618,  8.97709131,\n",
       "          8.96536368,  8.96125847,  8.97464528,  8.9763722 ,  8.9671551 ,\n",
       "          8.96924624,  8.96661208,  8.97549051,  8.97653271,  8.97508393,\n",
       "          8.96516917,  8.95753954,  8.96070726,  8.95779155,  8.96663345,\n",
       "          8.96320079,  8.96534017,  8.96142085,  8.95560059,  8.96337816,\n",
       "          8.95825287,  8.96454933,  8.96292939,  8.95425339,  8.9524859 ,\n",
       "          8.95380935,  8.95263318,  8.95557923,  8.95803075,  8.95381575,\n",
       "          8.9627734 ,  8.9508404 ,  8.9477935 ,  8.94412707,  8.94702127,\n",
       "          8.95290853,  8.95201633,  8.94405883,  8.95775738,  8.94257052,\n",
       "          8.93917264,  8.94958353,  8.94646667,  8.94487133,  8.94522322,\n",
       "          8.94401192,  8.94525734,  8.94272616,  8.94438723,  8.94873647,\n",
       "          8.93957119,  8.94028523,  8.94512938,  8.93489195,  8.9338418 ,\n",
       "          8.93177595,  8.93723766,  8.94234026,  8.93820936,  8.92603666,\n",
       "          8.92934226,  8.93812412,  8.93067294,  8.93089438,  8.93897017]),\n",
       "  array([13.42623523, 11.11404432, 10.44547381, 10.15500028,  9.96413273,\n",
       "          9.81719169,  9.75083158,  9.66463999,  9.60080338,  9.54612871,\n",
       "          9.51177567,  9.47614086,  9.44336345,  9.43162256,  9.39696014,\n",
       "          9.37029683,  9.34553163,  9.3398694 ,  9.31977637,  9.29437794,\n",
       "          9.29751182,  9.27042781,  9.25692644,  9.24623077,  9.23018072,\n",
       "          9.23507406,  9.21568545,  9.213974  ,  9.18976656,  9.18709172,\n",
       "          9.18842137,  9.19409921,  9.16894053,  9.16918537,  9.15063757,\n",
       "          9.14380709,  9.13660268,  9.13251703,  9.13421118,  9.12739514,\n",
       "          9.11794905,  9.11592756,  9.11241818,  9.11212706,  9.10541   ,\n",
       "          9.09861979,  9.1024689 ,  9.08812653,  9.07999825,  9.09027189,\n",
       "          9.08177575,  9.08688288,  9.08683089,  9.08506972,  9.0656005 ,\n",
       "          9.07456829,  9.06742491,  9.06148395,  9.06303311,  9.05628961,\n",
       "          9.05336007,  9.06611493,  9.04833866,  9.04625495,  9.04358092,\n",
       "          9.0428457 ,  9.04862127,  9.03870285,  9.04569852,  9.02936363,\n",
       "          9.03575099,  9.03170614,  9.03690577,  9.03743796,  9.01988351,\n",
       "          9.03025061,  9.01580062,  9.02468042,  9.02194823,  9.0196147 ,\n",
       "          9.01622839,  9.00858967,  9.01272301,  9.01411984,  9.01382327,\n",
       "          9.0111889 ,  9.00752656,  9.00946387,  9.00258638,  8.99475548,\n",
       "          9.00108833,  9.00017631,  9.00434229,  9.00064196,  8.98459836,\n",
       "          8.99124131,  8.99779263,  9.00378843,  8.99075685,  8.9873728 ,\n",
       "          8.98859211,  8.98982659,  8.98438844,  8.98878499,  8.98276277,\n",
       "          8.98299193,  8.98466262,  8.98512961,  8.98517246,  8.97516738,\n",
       "          8.97292082,  8.97348348,  8.97715124,  8.97584574,  8.97003322,\n",
       "          8.96969746,  8.97291441,  8.96517559,  8.96805521,  8.97499192,\n",
       "          8.96116446,  8.96268578,  8.96205757,  8.96964614,  8.97135071,\n",
       "          8.96159605,  8.9647652 ,  8.95925249,  8.95907306,  8.96138666,\n",
       "          8.94900744,  8.95658923,  8.95778087,  8.95199072,  8.95874199,\n",
       "          8.95579275,  8.95297683,  8.95298751,  8.95603617,  8.95099618,\n",
       "          8.94847619,  8.94744577,  8.95560486,  8.94683142,  8.94730711,\n",
       "          8.9443787 ,  8.95102606,  8.94448533,  8.94137024,  8.95401642,\n",
       "          8.94633869,  8.94875568,  8.94287115,  8.94348736,  8.9410313 ,\n",
       "          8.94300334,  8.93890197,  8.94556446,  8.93683708,  8.93108176,\n",
       "          8.93276409,  8.94235305,  8.93569935,  8.94046002,  8.9327002 ,\n",
       "          8.94101424,  8.93628311,  8.93140755,  8.93064526,  8.92390452,\n",
       "          8.93542666,  8.92797347,  8.93184835,  8.92975315,  8.93140755,\n",
       "          8.92164953,  8.93211881,  8.93476414,  8.93511563,  8.9237407 ,\n",
       "          8.92418325,  8.91860193,  8.9245705 ,  8.91840844,  8.92189627,\n",
       "          8.92324498,  8.92032658,  8.92571319,  8.92179417,  8.92123263,\n",
       "          8.91797468,  8.92090295,  8.91651834,  8.91865509,  8.91573606,\n",
       "          8.91249287,  8.91760898,  8.91144535,  8.91252049,  8.91612507]),\n",
       "  array([10.53484827,  9.98818413,  9.73803742,  9.63163309,  9.52383658,\n",
       "          9.4693293 ,  9.43514464,  9.3832029 ,  9.34899927,  9.31351241,\n",
       "          9.29589156,  9.2740489 ,  9.26127751,  9.25146126,  9.21996438,\n",
       "          9.20633017,  9.19603499,  9.18500672,  9.16452797,  9.16034029,\n",
       "          9.15009871,  9.1532887 ,  9.12296559,  9.12993505,  9.109338  ,\n",
       "          9.11136672,  9.102113  ,  9.09988457,  9.08213086,  9.08070185,\n",
       "          9.07654598,  9.08908429,  9.06697526,  9.06048373,  9.06617545,\n",
       "          9.05528349,  9.04476042,  9.04357014,  9.04892762,  9.03956058,\n",
       "          9.03507888,  9.02831744,  9.02560568,  9.02996857,  9.01785151,\n",
       "          9.01505046,  9.02033513,  9.01836538,  9.01354174,  9.01374805,\n",
       "          8.99971497,  9.00361455,  9.01108792,  9.00476522,  9.00554673,\n",
       "          8.99646268,  8.99161646,  8.98823209,  8.98534384,  8.98856425,\n",
       "          8.98444413,  8.99594363,  8.98318897,  8.97666112,  8.97317113,\n",
       "          8.97427511,  8.96910511,  8.94983318,  8.9786924 ,  8.95655506,\n",
       "          8.96901957,  8.96553896,  8.97024922,  8.96774732,  8.94909492,\n",
       "          8.97117104,  8.94849965,  8.95313052,  8.95294055,  8.95033891,\n",
       "          8.94667571,  8.93954562,  8.94947685,  8.94395648,  8.95676647,\n",
       "          8.93653878,  8.94986092,  8.94066891,  8.93286845,  8.93688182,\n",
       "          8.93986106,  8.93448935,  8.93450213,  8.93319644,  8.92656232,\n",
       "          8.92598771,  8.93138839,  8.93860787,  8.91723479,  8.92787981,\n",
       "          8.91754094,  8.92267271,  8.92600048,  8.9289101 ,  8.92333434,\n",
       "          8.92517055,  8.92010114,  8.92079873,  8.92370666,  8.90893011,\n",
       "          8.91592312,  8.90560022,  8.91939723,  8.9111734 ,  8.90836513,\n",
       "          8.91131362,  8.90766214,  8.91566591,  8.90302083,  8.91329612,\n",
       "          8.89811675,  8.90471699,  8.91655448,  8.90672137,  8.90963745,\n",
       "          8.90510976,  8.89492662,  8.89009694,  8.89703274,  8.90323098,\n",
       "          8.89050815,  8.89177791,  8.89404233,  8.89741457,  8.90926997,\n",
       "          8.89894416,  8.89030042,  8.89763731,  8.900491  ,  8.8841006 ,\n",
       "          8.89818888,  8.89197507,  8.89733184,  8.89851772,  8.89716001,\n",
       "          8.8921574 ,  8.88781658,  8.8952617 ,  8.87575272,  8.8883739 ,\n",
       "          8.88480808,  8.8872487 ,  8.88168202,  8.88749662,  8.89534017,\n",
       "          8.89367124,  8.89117374,  8.89694153,  8.89286764,  8.87057602,\n",
       "          8.88061695,  8.87265734,  8.87959223,  8.89288248,  8.88818106,\n",
       "          8.88288064,  8.87192544,  8.88114629,  8.87995637,  8.87750294,\n",
       "          8.88930214,  8.86429274,  8.87729552,  8.87958165,  8.88060636,\n",
       "          8.86536641,  8.86373059,  8.87440907,  8.87945039,  8.87062889,\n",
       "          8.87536335,  8.86874893,  8.87714948,  8.86520789,  8.87847238,\n",
       "          8.87124647,  8.86907456,  8.87304235,  8.85907626,  8.8650705 ,\n",
       "          8.85727265,  8.86321073,  8.85904457,  8.86372636,  8.85429771,\n",
       "          8.86166193,  8.87824588,  8.85879745,  8.85863905,  8.8603352 ]),\n",
       "  array([14.3438531 , 11.72199822, 10.98700289, 10.63263283, 10.32279831,\n",
       "         10.09010646,  9.97261736,  9.87700466,  9.80052673,  9.73842516,\n",
       "          9.69285954,  9.66636371,  9.62991098,  9.58035914,  9.57331746,\n",
       "          9.52703648,  9.50484331,  9.48581555,  9.47030466,  9.4571683 ,\n",
       "          9.44547782,  9.43280094,  9.4109709 ,  9.39788996,  9.38959656,\n",
       "          9.38617652,  9.36998184,  9.34693993,  9.33380111,  9.34587255,\n",
       "          9.33618922,  9.33747589,  9.32301884,  9.31137652,  9.2816715 ,\n",
       "          9.28396658,  9.28362571,  9.26716386,  9.28786311,  9.2701648 ,\n",
       "          9.24927345,  9.25589803,  9.2368621 ,  9.24726473,  9.24875524,\n",
       "          9.23497718,  9.233031  ,  9.22125921,  9.21429693,  9.20809729,\n",
       "          9.19970378,  9.19477219,  9.22219363,  9.17962121,  9.20017098,\n",
       "          9.1802209 ,  9.19376164,  9.18054922,  9.16757654,  9.17830158,\n",
       "          9.1503845 ,  9.18510089,  9.17447071,  9.17545945,  9.15760415,\n",
       "          9.15500198,  9.16220998,  9.14034583,  9.14414065,  9.13620623,\n",
       "          9.14622509,  9.14044825,  9.14064003,  9.13572267,  9.13788363,\n",
       "          9.12563263,  9.11847297,  9.13643713,  9.1292124 ,  9.11142754,\n",
       "          9.11550375,  9.10407933,  9.11198585,  9.11853819,  9.10575301,\n",
       "          9.08993163,  9.1082326 ,  9.09696478,  9.09259119,  9.10471099,\n",
       "          9.09415434,  9.09250231,  9.09261937,  9.08502423,  9.09193869,\n",
       "          9.08362508,  9.08902578,  9.08627629,  9.07530392,  9.08562858,\n",
       "          9.08769968,  9.08048535,  9.08090103,  9.07280084,  9.07491013,\n",
       "          9.08257477,  9.07555492,  9.07497937,  9.05571529,  9.06646078,\n",
       "          9.06166111,  9.06480729,  9.07740514,  9.07086073,  9.05968449,\n",
       "          9.07344764,  9.06106052,  9.05625939,  9.06703362,  9.05955057,\n",
       "          9.04499979,  9.04937853,  9.06568695,  9.04444774,  9.05999986,\n",
       "          9.0633205 ,  9.05776446,  9.03734531,  9.05511725,  9.04654397,\n",
       "          9.04030847,  9.03236724,  9.03365942,  9.04824374,  9.04715223,\n",
       "          9.03695748,  9.03099772,  9.05044874,  9.03978904,  9.03906275,\n",
       "          9.02703248,  9.02729075,  9.04177424,  9.02824856,  9.03165446,\n",
       "          9.03945498,  9.02151589,  9.02894169,  9.02380044,  9.01619614,\n",
       "          9.01816327,  9.03595996,  9.0154782 ,  9.01377384,  9.01791171,\n",
       "          9.02295711,  9.015878  ,  9.03426466,  9.02687967,  9.01011045,\n",
       "          9.01223955,  9.00541576,  9.01007608,  9.01251028,  9.01187428,\n",
       "          9.01458622,  9.01032527,  9.00645714,  9.01987491,  8.99739148,\n",
       "          9.00994934,  9.01459696,  9.00771984,  9.01760856,  8.99974287,\n",
       "          8.99858641,  9.00490477,  9.00741489,  8.99366185,  9.01066684,\n",
       "          9.00636266,  9.00784655,  8.99953688,  8.99314724,  9.00692741,\n",
       "          9.00188025,  8.99982011,  9.00674918,  8.98620507,  8.99721987,\n",
       "          8.99291353,  9.00174718,  8.9895844 ,  8.9954053 ,  8.99150713,\n",
       "          8.98213743,  8.98787851,  8.98942151,  8.98552808,  8.99548036]),\n",
       "  array([244.36591738, 193.71637253, 166.46771835, 149.88747326,\n",
       "         138.41783088, 129.90688846, 123.19598892, 117.564468  ,\n",
       "         112.63296616, 108.15760387, 104.12451518, 100.44861672,\n",
       "          97.10235319,  94.06686609,  91.31565868,  88.79649677,\n",
       "          86.45073373,  84.25451701,  82.25195662,  80.38449184,\n",
       "          78.6434192 ,  77.04828891,  75.55169928,  74.18655451,\n",
       "          72.90101443,  71.69399948,  70.56899214,  69.52022237,\n",
       "          68.52362481,  67.57839337,  66.69582676,  65.84946173,\n",
       "          65.02524639,  64.27941751,  63.53044873,  62.83956843,\n",
       "          62.19073963,  61.56284583,  60.99510351,  60.42095624,\n",
       "          59.90172183,  59.39054601,  58.93409763,  58.47315458,\n",
       "          58.06200647,  57.63417872,  57.25363155,  56.87714294,\n",
       "          56.52439191,  56.18033796,  55.84676596,  55.54295031,\n",
       "          55.23328083,  54.94184032,  54.65556007,  54.38083174,\n",
       "          54.10552354,  53.84214723,  53.5947201 ,  53.3378995 ,\n",
       "          53.09999267,  52.86326042,  52.62483578,  52.40338885,\n",
       "          52.17360579,  51.94985869,  51.7346563 ,  51.51338116,\n",
       "          51.2992408 ,  51.08935237,  50.88050465,  50.66833073,\n",
       "          50.453541  ,  50.24608246,  50.02977853,  49.81445327,\n",
       "          49.60110724,  49.38700289,  49.16760942,  48.95397567,\n",
       "          48.74500059,  48.54918556,  48.35459523,  48.16414931,\n",
       "          47.97963516,  47.79161175,  47.59345335,  47.41462978,\n",
       "          47.20829759,  47.01278196,  46.81371181,  46.61078362,\n",
       "          46.38554926,  46.11980934,  45.85951688,  45.53316284,\n",
       "          45.18996003,  44.79476859,  44.41470101,  44.08298689,\n",
       "          43.73728162,  43.39246657,  43.07261782,  42.77043005,\n",
       "          42.40692151,  42.08889808,  41.78680675,  41.4769145 ,\n",
       "          41.15223512,  40.8436989 ,  40.50669526,  40.16198587,\n",
       "          39.84322025,  39.48342284,  39.09614894,  38.76739896,\n",
       "          38.42678856,  38.12336762,  37.79637187,  37.47085864,\n",
       "          37.14075414,  36.83077352,  36.51715445,  36.20774245,\n",
       "          35.91651659,  35.60482475,  35.29433998,  35.00068764,\n",
       "          34.70569688,  34.42181661,  34.12108669,  33.84249665,\n",
       "          33.52677456,  33.25459881,  32.97584167,  32.66652244,\n",
       "          32.39926009,  32.12521413,  31.81495998,  31.55328048,\n",
       "          31.25208148,  31.00246671,  30.71202419,  30.43353804,\n",
       "          30.20765472,  29.91216823,  29.67215898,  29.41762377,\n",
       "          29.15942468,  28.87980293,  28.65217561,  28.39467587,\n",
       "          28.15438818,  27.91936212,  27.68225852,  27.46993769,\n",
       "          27.24064474,  27.02710337,  26.80999401,  26.57092522,\n",
       "          26.36939772,  26.16291692,  25.9745763 ,  25.77127924,\n",
       "          25.56733001,  25.38480804,  25.21110146,  25.02798962,\n",
       "          24.84109012,  24.65036689,  24.49644614,  24.32468319,\n",
       "          24.14597728,  23.97614582,  23.83724777,  23.66936204,\n",
       "          23.5170977 ,  23.35463487,  23.19620318,  23.05616085,\n",
       "          22.90560751,  22.76967011,  22.62349012,  22.49741066,\n",
       "          22.35001031,  22.22098836,  22.09892226,  21.95956661,\n",
       "          21.83835863,  21.72167757,  21.60380679,  21.48193999,\n",
       "          21.3586676 ,  21.24534474,  21.13179685,  21.01101463,\n",
       "          20.91267021,  20.80450111,  20.6903987 ,  20.59390848]),\n",
       "  array([61.81384621, 54.12789635, 50.59641963, 47.64925735, 44.68197085,\n",
       "         41.54846276, 37.83062152, 33.75348726, 30.53805725, 27.83987047,\n",
       "         25.58061604, 23.68699236, 22.14653488, 20.8261735 , 19.7270928 ,\n",
       "         18.80267788, 18.0212392 , 17.31447661, 16.71712143, 16.19295735,\n",
       "         15.73346161, 15.30323949, 14.92687658, 14.60122769, 14.28829622,\n",
       "         14.01508619, 13.72717076, 13.49892257, 13.28202946, 13.09101188,\n",
       "         12.91338967, 12.74009096, 12.57837518, 12.41311442, 12.28253669,\n",
       "         12.14474137, 12.01736207, 11.90248303, 11.79114767, 11.66779414,\n",
       "         11.55989699, 11.46249586, 11.37066677, 11.28761979, 11.20738091,\n",
       "         11.11509898, 11.05010392, 10.97258935, 10.91435898, 10.85179249,\n",
       "         10.79091984, 10.74150264, 10.6854361 , 10.62259384, 10.57324163,\n",
       "         10.51988664, 10.4822843 , 10.45196081, 10.40749477, 10.36705326,\n",
       "         10.32476742, 10.29905344, 10.26158965, 10.2245961 , 10.19655923,\n",
       "         10.17037647, 10.15040116, 10.11722586, 10.10281398, 10.07445771,\n",
       "         10.05190477, 10.02934733, 10.01749885,  9.99934231,  9.97025187,\n",
       "          9.95779181,  9.93361939,  9.92943775,  9.90521608,  9.88728191,\n",
       "          9.87342827,  9.84910606,  9.84342972,  9.83001016,  9.82936099,\n",
       "          9.80789455,  9.78981681,  9.77810444,  9.76228319,  9.74962044,\n",
       "          9.741156  ,  9.73498947,  9.72182668,  9.70911919,  9.70637187,\n",
       "          9.6961301 ,  9.6886753 ,  9.68664736,  9.66869398,  9.66130865,\n",
       "          9.6552341 ,  9.64821559,  9.63096488,  9.63598568,  9.62842791,\n",
       "          9.62461338,  9.60805771,  9.60646348,  9.60316364,  9.58500392,\n",
       "          9.58372427,  9.57972418,  9.57620064,  9.57066561,  9.55973507,\n",
       "          9.55610269,  9.55843373,  9.55058384,  9.54274949,  9.54153008,\n",
       "          9.52738401,  9.525542  ,  9.52314859,  9.52260823,  9.5151961 ,\n",
       "          9.51095476,  9.50998429,  9.50088067,  9.50114117,  9.4926435 ,\n",
       "          9.48469386,  9.4897719 ,  9.48696677,  9.47716211,  9.48325803,\n",
       "          9.47492996,  9.46373646,  9.46206466,  9.46222258,  9.45743662,\n",
       "          9.45157138,  9.45719987,  9.45552698,  9.44025917,  9.44725029,\n",
       "          9.44255745,  9.43853302,  9.43332721,  9.43083556,  9.43436859,\n",
       "          9.43405144,  9.43042634,  9.42122368,  9.42309046,  9.42541377,\n",
       "          9.42205481,  9.41358523,  9.41446057,  9.41349545,  9.40698908,\n",
       "          9.40293721,  9.40324883,  9.4009803 ,  9.40522865,  9.39581088,\n",
       "          9.39882883,  9.40252472,  9.39840756,  9.38581847,  9.38424994,\n",
       "          9.39156006,  9.37922836,  9.38117628,  9.37750666,  9.37886611,\n",
       "          9.36983216,  9.37190549,  9.37665264,  9.3730697 ,  9.3704912 ,\n",
       "          9.36725455,  9.36606203,  9.36266618,  9.35624402,  9.36546582,\n",
       "          9.35865126,  9.35166774,  9.36242511,  9.36397213,  9.35601649,\n",
       "          9.34755278,  9.34656332,  9.34599733,  9.34236151,  9.34611543,\n",
       "          9.33773859,  9.34480083,  9.34010989,  9.34042166,  9.3461132 ]),\n",
       "  array([13.17099412, 10.81544029, 10.28661165, 10.0460397 ,  9.86133137,\n",
       "          9.76373799,  9.67544365,  9.63129553,  9.5761915 ,  9.54326369,\n",
       "          9.49492736,  9.47043562,  9.45883247,  9.43188791,  9.40819579,\n",
       "          9.37870511,  9.35797967,  9.34833506,  9.35314832,  9.31319711,\n",
       "          9.32250762,  9.30083303,  9.28645264,  9.28729402,  9.26761902,\n",
       "          9.24832526,  9.24618889,  9.24016825,  9.24578989,  9.24456875,\n",
       "          9.23137355,  9.23668152,  9.21112961,  9.21040272,  9.1959736 ,\n",
       "          9.20767578,  9.19513172,  9.17629734,  9.19025736,  9.19747777,\n",
       "          9.16642911,  9.16440779,  9.15519842,  9.16735797,  9.16101954,\n",
       "          9.15729194,  9.16356662,  9.15018598,  9.14210899,  9.1367312 ,\n",
       "          9.13898173,  9.12480807,  9.14562544,  9.13020279,  9.12618311,\n",
       "          9.11935132,  9.12777379,  9.10552288,  9.1071382 ,  9.11524948,\n",
       "          9.0977673 ,  9.12240226,  9.12044502,  9.11983836,  9.09240909,\n",
       "          9.10128188,  9.10696884,  9.09470508,  9.09515827,  9.09597148,\n",
       "          9.09085491,  9.08747218,  9.08928583,  9.09268657,  9.08425965,\n",
       "          9.08727069,  9.08338252,  9.08779068,  9.07692469,  9.06629217,\n",
       "          9.06175833,  9.0618858 ,  9.06305688,  9.06780972,  9.06992002,\n",
       "          9.06242594,  9.07236823,  9.05230463,  9.0666791 ,  9.0729263 ,\n",
       "          9.06394285,  9.05383711,  9.0462377 ,  9.05096662,  9.04592497,\n",
       "          9.04016406,  9.06219044,  9.04457712,  9.03014511,  9.04647279,\n",
       "          9.04277887,  9.03226172,  9.03778056,  9.03883862,  9.0384184 ,\n",
       "          9.03236293,  9.03011497,  9.02813878,  9.01873521,  9.0339868 ,\n",
       "          9.02210956,  9.02181487,  9.03083624,  9.01489356,  9.02515379,\n",
       "          9.0235939 ,  9.02278071,  9.03436374,  9.02779439,  9.011118  ,\n",
       "          9.0102286 ,  9.01430252,  9.02200416,  9.00888822,  9.00415981,\n",
       "          9.01226748,  9.00923833,  9.00524399,  9.0101663 ,  9.00856819,\n",
       "          9.00080506,  9.00128791,  8.99610234,  8.99733571,  9.01112015,\n",
       "          9.01334619,  8.98980516,  9.01544166,  8.98856425,  8.98312043,\n",
       "          8.98167059,  8.99858426,  8.99061538,  8.98796208,  8.98926291,\n",
       "          8.9871671 ,  8.9746303 ,  8.99697533,  8.98154425,  8.97260635,\n",
       "          8.98168986,  8.98410355,  8.9703476 ,  8.96498963,  8.9790285 ,\n",
       "          8.9696996 ,  8.98727423,  8.99008165,  8.97023425,  8.9683289 ,\n",
       "          8.9648678 ,  8.97048662,  8.97813584,  8.97264058,  8.98616865,\n",
       "          8.96968249,  8.9698771 ,  8.99183084,  8.9801332 ,  8.96190372,\n",
       "          8.97123093,  8.96812577,  8.96377779,  8.96931681,  8.9524176 ,\n",
       "          8.94988226,  8.96379062,  8.97620741,  8.95758012,  8.96947933,\n",
       "          8.96266228,  8.97278391,  8.96547697,  8.96099782,  8.98055928,\n",
       "          8.96423515,  8.9647823 ,  8.96564156,  8.95978011,  8.9467205 ,\n",
       "          8.94680582,  8.96291443,  8.95095137,  8.96079272,  8.94701914,\n",
       "          8.94318032,  8.94695514,  8.94972863,  8.95538921,  8.96933606]),\n",
       "  array([117.36842476,  95.72295279,  84.22483241,  76.65427685,\n",
       "          71.43475553,  67.56389417,  64.505127  ,  62.01040353,\n",
       "          59.97528907,  58.34055812,  56.98844837,  55.82701014,\n",
       "          54.79728515,  53.88331828,  53.06431605,  52.30961836,\n",
       "          51.58851422,  50.8897128 ,  50.20144235,  49.50711015,\n",
       "          48.79456914,  48.16556176,  47.55534215,  46.9043731 ,\n",
       "          46.20000552,  45.16914921,  43.99454828,  42.91850535,\n",
       "          41.87724671,  40.8574219 ,  39.789215  ,  38.60859066,\n",
       "          37.56578362,  36.58764821,  35.61648185,  34.59155645,\n",
       "          33.68545832,  32.74897207,  31.81015128,  30.98406717,\n",
       "          30.08796367,  29.28858884,  28.44742785,  27.68918275,\n",
       "          26.97912064,  26.27085826,  25.63257032,  25.05428867,\n",
       "          24.47054595,  23.91258429,  23.38838569,  22.91360945,\n",
       "          22.46512232,  22.03292925,  21.60623293,  21.20225759,\n",
       "          20.83891848,  20.5001604 ,  20.17831739,  19.84613847,\n",
       "          19.54940276,  19.27592792,  19.00215553,  18.74511597,\n",
       "          18.50022295,  18.26361452,  18.0424769 ,  17.83768871,\n",
       "          17.6232334 ,  17.429465  ,  17.23817643,  17.06784206,\n",
       "          16.87954837,  16.71204844,  16.53922961,  16.38767897,\n",
       "          16.22144733,  16.08715451,  15.93702927,  15.79052605,\n",
       "          15.66254886,  15.52735122,  15.40129401,  15.29806668,\n",
       "          15.16570425,  15.05320262,  14.95236185,  14.84320862,\n",
       "          14.73423746,  14.63179328,  14.54094315,  14.44352021,\n",
       "          14.34734518,  14.26719773,  14.17101421,  14.0993931 ,\n",
       "          14.01445801,  13.93724672,  13.86315102,  13.78575111,\n",
       "          13.71248697,  13.64353133,  13.57214581,  13.50682282,\n",
       "          13.44813234,  13.38632298,  13.32350796,  13.26009931,\n",
       "          13.20815745,  13.14695893,  13.08955751,  13.0405376 ,\n",
       "          12.98746153,  12.93012451,  12.87737195,  12.84055766,\n",
       "          12.79801627,  12.75225882,  12.70105555,  12.66059719,\n",
       "          12.6138363 ,  12.57403649,  12.52942935,  12.49141167,\n",
       "          12.45603338,  12.41461203,  12.37908527,  12.33938481,\n",
       "          12.30544336,  12.27337719,  12.23771774,  12.20631697,\n",
       "          12.17476745,  12.13937713,  12.11291781,  12.08602628,\n",
       "          12.04686643,  12.01759989,  11.99269546,  11.96163819,\n",
       "          11.93494024,  11.91127485,  11.88317347,  11.85322218,\n",
       "          11.82758678,  11.80121054,  11.77832982,  11.75862733,\n",
       "          11.72892564,  11.70571898,  11.69038488,  11.66812797,\n",
       "          11.64366182,  11.62274355,  11.59496072,  11.58098654,\n",
       "          11.56259276,  11.53518199,  11.51964832,  11.50346908,\n",
       "          11.48326809,  11.465948  ,  11.44410474,  11.42694997,\n",
       "          11.40341366,  11.39735781,  11.37500245,  11.35940282,\n",
       "          11.34104732,  11.32772754,  11.30962545,  11.2930869 ,\n",
       "          11.27849501,  11.26122333,  11.24671552,  11.23033322,\n",
       "          11.21529831,  11.20318123,  11.18942845,  11.17637468,\n",
       "          11.16131355,  11.14592459,  11.13611514,  11.12312622,\n",
       "          11.10805475,  11.09487371,  11.0885825 ,  11.0714512 ,\n",
       "          11.05900965,  11.05092593,  11.03435791,  11.02734643,\n",
       "          11.01443711,  11.00056982,  10.99480654,  10.97988799,\n",
       "          10.96918899,  10.96210131,  10.95296547,  10.93868265]),\n",
       "  array([10.80086555, 10.23942827, 10.02198041,  9.89176653,  9.78754836,\n",
       "          9.72681833,  9.6817225 ,  9.64137458,  9.60842652,  9.5543508 ,\n",
       "          9.53328494,  9.50638894,  9.48251872,  9.45671736,  9.43341718,\n",
       "          9.39951007,  9.363702  ,  9.33619813,  9.31238002,  9.28545194,\n",
       "          9.27412629,  9.25710963,  9.24103629,  9.23111164,  9.20845953,\n",
       "          9.21116694,  9.21109447,  9.18671718,  9.16223401,  9.16525123,\n",
       "          9.16926188,  9.17402012,  9.15553894,  9.14530709,  9.14721079,\n",
       "          9.1368619 ,  9.12571314,  9.1137153 ,  9.12444477,  9.10994613,\n",
       "          9.11083886,  9.11964267,  9.1015987 ,  9.10718379,  9.11232042,\n",
       "          9.0992771 ,  9.09918816,  9.09293805,  9.08398676,  9.08290609,\n",
       "          9.07750469,  9.07497288,  9.08809403,  9.07286357,  9.06336804,\n",
       "          9.07101428,  9.06391475,  9.06707902,  9.05884213,  9.05435087,\n",
       "          9.0546056 ,  9.05908187,  9.05208449,  9.05786164,  9.05047463,\n",
       "          9.04373832,  9.04806684,  9.02865539,  9.04889741,  9.03418711,\n",
       "          9.03321575,  9.04387201,  9.03629605,  9.03214328,  9.022671  ,\n",
       "          9.03588456,  9.02567238,  9.02294635,  9.02468902,  9.02928613,\n",
       "          9.02419846,  9.02047062,  9.02517746,  9.02462447,  9.01755911,\n",
       "          9.01599623,  9.01950503,  9.01795471,  9.01501178,  9.01237276,\n",
       "          9.0101663 ,  9.01039831,  9.00639272,  9.00581297,  9.00117417,\n",
       "          9.00650009,  9.0095949 ,  9.01277673,  9.00860685,  9.00342565,\n",
       "          9.00670838,  8.99697748,  8.9901974 ,  9.00640775,  8.99954547,\n",
       "          9.00033296,  8.99271199,  8.99856281,  8.99233036,  8.98976443,\n",
       "          8.99729281,  8.98823637,  8.99933305,  8.98789779,  8.98384009,\n",
       "          8.97877375,  8.9763936 ,  8.9885021 ,  9.00005829,  8.97796888,\n",
       "          8.96112387,  8.97191541,  8.98058497,  8.97835204,  8.97342144,\n",
       "          8.97440777,  8.96125206,  8.95363643,  8.96425439,  8.95214439,\n",
       "          8.94193305,  8.96068376,  8.9477743 ,  8.95289999,  8.95776806,\n",
       "          8.93571   ,  8.94242128,  8.94237864,  8.95476577,  8.9479151 ,\n",
       "          8.95412316,  8.93962022,  8.94748844,  8.94264941,  8.94568602,\n",
       "          8.93682642,  8.92026065,  8.92872277,  8.93082624,  8.92585364,\n",
       "          8.9235556 ,  8.93724831,  8.92909318,  8.91799594,  8.93169077,\n",
       "          8.93243186,  8.92613243,  8.93125211,  8.92844816,  8.90946752,\n",
       "          8.91021738,  8.91184479,  8.91520466,  8.92811822,  8.91403993,\n",
       "          8.91948654,  8.90508428,  8.9159465 ,  8.90367463,  8.90970118,\n",
       "          8.90827168,  8.91006656,  8.91050205,  8.90843522,  8.90568727,\n",
       "          8.89975468,  8.90987537,  8.90214634,  8.90257721,  8.90498449,\n",
       "          8.89347405,  8.89540591,  8.90164122,  8.9052605 ,  8.90989661,\n",
       "          8.89552256,  8.89627974,  8.90396334,  8.89377939,  8.89045939,\n",
       "          8.89072647,  8.89271075,  8.89660002,  8.89865986,  8.88261167,\n",
       "          8.88888251,  8.89117162,  8.88116535,  8.87754316,  8.89555013]),\n",
       "  array([244.35985827, 193.71526407, 168.01992361, 152.84614388,\n",
       "         142.63154301, 135.09802339, 129.30649004, 124.62060859,\n",
       "         120.64506389, 117.1478479 , 114.07025139, 111.28959766,\n",
       "         108.74143954, 106.37988478, 104.23638802, 102.24459913,\n",
       "         100.40968349,  98.69053453,  97.13259311,  95.66901648,\n",
       "          94.29298022,  93.03410412,  91.81028873,  90.67673813,\n",
       "          89.58883248,  88.57659388,  87.5943354 ,  86.65647442,\n",
       "          85.78205909,  84.92258154,  84.11646605,  83.3270215 ,\n",
       "          82.5784886 ,  81.85595933,  81.16029915,  80.50202175,\n",
       "          79.86477198,  79.25527629,  78.67597603,  78.09420687,\n",
       "          77.55311959,  77.03047232,  76.5319632 ,  76.04418582,\n",
       "          75.58650828,  75.10153369,  74.68264088,  74.25376188,\n",
       "          73.82963407,  73.43541181,  73.05977089,  72.67482268,\n",
       "          72.31089902,  71.96492423,  71.62186838,  71.2856824 ,\n",
       "          70.96548839,  70.64181446,  70.33125303,  70.04239385,\n",
       "          69.73762665,  69.45713375,  69.17235943,  68.91115917,\n",
       "          68.64295826,  68.36761804,  68.12131171,  67.87446868,\n",
       "          67.62178064,  67.37896455,  67.15293291,  66.92191533,\n",
       "          66.69585856,  66.47367163,  66.25617395,  66.05469383,\n",
       "          65.84459499,  65.6450864 ,  65.44484042,  65.2361214 ,\n",
       "          65.04627216,  64.85419212,  64.67559984,  64.49676125,\n",
       "          64.31829449,  64.1416673 ,  63.96631819,  63.79549418,\n",
       "          63.63638307,  63.4691639 ,  63.31319127,  63.15431939,\n",
       "          63.00584987,  62.84397333,  62.69799729,  62.55077949,\n",
       "          62.40494886,  62.26088323,  62.11709096,  61.98843775,\n",
       "          61.84851869,  61.71824391,  61.58683391,  61.4563191 ,\n",
       "          61.32590543,  61.2086676 ,  61.07630391,  60.9678572 ,\n",
       "          60.84039476,  60.73413348,  60.61906754,  60.49850744,\n",
       "          60.3892437 ,  60.28135581,  60.16175422,  60.06779051,\n",
       "          59.96413672,  59.85463935,  59.75602619,  59.65128905,\n",
       "          59.55670265,  59.46708658,  59.35603442,  59.26315957,\n",
       "          59.17133292,  59.08083176,  58.98456226,  58.89476801,\n",
       "          58.81430844,  58.72415733,  58.64060327,  58.54848493,\n",
       "          58.46738325,  58.39354945,  58.31483127,  58.23122097,\n",
       "          58.14750874,  58.06942683,  57.98661078,  57.91700182,\n",
       "          57.83647151,  57.76880571,  57.6925528 ,  57.61972494,\n",
       "          57.55083082,  57.47631816,  57.40258627,  57.33974793,\n",
       "          57.26717428,  57.19755617,  57.1297389 ,  57.0705736 ,\n",
       "          56.99692735,  56.93154682,  56.86529224,  56.80361088,\n",
       "          56.73588193,  56.68193531,  56.61211084,  56.5516479 ,\n",
       "          56.49472453,  56.43180365,  56.37056561,  56.31707376,\n",
       "          56.25249991,  56.19649397,  56.13425322,  56.08317846,\n",
       "          56.02189132,  55.96942423,  55.91596642,  55.85805814,\n",
       "          55.80326979,  55.74561113,  55.69725365,  55.64474566,\n",
       "          55.59575989,  55.53455522,  55.48923835,  55.43015968,\n",
       "          55.38173253,  55.33445587,  55.28344979,  55.22764494,\n",
       "          55.18139444,  55.13360526,  55.08296818,  55.03452945,\n",
       "          54.98754918,  54.93927294,  54.89459889,  54.85053656,\n",
       "          54.80057755,  54.75732178,  54.70523036,  54.66270147,\n",
       "          54.61491878,  54.57174449,  54.5242363 ,  54.4868493 ]),\n",
       "  array([10.82557378, 10.28625114, 10.04411178,  9.91159205,  9.81441379,\n",
       "          9.74036407,  9.71109626,  9.65887883,  9.62476942,  9.59175462,\n",
       "          9.57027086,  9.54185539,  9.53061918,  9.51294818,  9.49737481,\n",
       "          9.47376439,  9.45651444,  9.44791477,  9.43765994,  9.42737128,\n",
       "          9.43005087,  9.4208351 ,  9.39170337,  9.39452513,  9.38527248,\n",
       "          9.38527919,  9.38154981,  9.37052248,  9.35343599,  9.35298999,\n",
       "          9.35487447,  9.36537204,  9.35376827,  9.33819054,  9.34947629,\n",
       "          9.3324126 ,  9.31705481,  9.30866185,  9.30488749,  9.28269392,\n",
       "          9.28242392,  9.28025312,  9.27577372,  9.26759693,  9.26209674,\n",
       "          9.25952889,  9.25766803,  9.2362543 ,  9.22808594,  9.22556712,\n",
       "          9.21169402,  9.193069  ,  9.20104623,  9.17181782,  9.16953953,\n",
       "          9.17227923,  9.16674163,  9.15505   ,  9.14794795,  9.15022306,\n",
       "          9.14553604,  9.14617058,  9.14194988,  9.13510411,  9.12414239,\n",
       "          9.1315155 ,  9.13748277,  9.11700563,  9.13008307,  9.10503227,\n",
       "          9.10471534,  9.12255016,  9.12064725,  9.11778601,  9.09994965,\n",
       "          9.10553374,  9.09067718,  9.09336731,  9.0916699 ,  9.08876575,\n",
       "          9.09517779,  9.08606615,  9.08851006,  9.09421938,  9.09461618,\n",
       "          9.0847015 ,  9.07792457,  9.07087586,  9.06697958,  9.07442117,\n",
       "          9.06946808,  9.07106834,  9.06926266,  9.06534545,  9.06645213,\n",
       "          9.06264849,  9.0584145 ,  9.05895876,  9.05850305,  9.05835619,\n",
       "          9.05873846,  9.0396511 ,  9.05447824,  9.04953388,  9.03709106,\n",
       "          9.05861536,  9.0536601 ,  9.03778703,  9.03965326,  9.04511839,\n",
       "          9.03219065,  9.0378883 ,  9.04399923,  9.0299858 ,  9.0387675 ,\n",
       "          9.02626202,  9.0297662 ,  9.03642962,  9.04760952,  9.023439  ,\n",
       "          9.00872283,  9.01367068,  9.01530194,  9.0227549 ,  9.01796761,\n",
       "          9.01810092,  9.00177508,  8.99437591,  9.0047459 ,  8.99315367,\n",
       "          8.9868307 ,  8.9890786 ,  8.98853854,  8.99450244,  8.99839118,\n",
       "          8.98252719,  8.98157851,  8.9914814 ,  8.9829234 ,  8.99324587,\n",
       "          8.97870953,  8.9764578 ,  8.96891265,  8.97596558,  8.97647492,\n",
       "          8.98233231,  8.95175168,  8.97393278,  8.95712951,  8.95982924,\n",
       "          8.96506444,  8.97657765,  8.96047867,  8.95371542,  8.95344004,\n",
       "          8.9622456 ,  8.96304906,  8.96655863,  8.94724738,  8.94544715,\n",
       "          8.93609349,  8.94383493,  8.94044296,  8.94426355,  8.94112083,\n",
       "          8.94618299,  8.94246392,  8.93040679,  8.9338205 ,  8.93064313,\n",
       "          8.93496225,  8.93379494,  8.92918898,  8.93231899,  8.92573447,\n",
       "          8.92184522,  8.91716463,  8.93361816,  8.92534717,  8.93694788,\n",
       "          8.92624947,  8.92374708,  8.91857004,  8.93034078,  8.93500699,\n",
       "          8.92271952,  8.91009842,  8.91709022,  8.90331376,  8.9272668 ,\n",
       "          8.90291682,  8.92275355,  8.90890675,  8.90356212,  8.91024925,\n",
       "          8.91098431,  8.90854142,  8.90657273,  8.90890675,  8.91891877]),\n",
       "  array([13.12902941, 10.78427388, 10.27017575, 10.04617623,  9.85531198,\n",
       "          9.74559758,  9.68013452,  9.61222088,  9.54914941,  9.50715278,\n",
       "          9.46199247,  9.44771655,  9.42219184,  9.38598407,  9.35482094,\n",
       "          9.33995847,  9.31630624,  9.31376778,  9.30639838,  9.27924866,\n",
       "          9.27363101,  9.25225535,  9.22838297,  9.23118427,  9.20048685,\n",
       "          9.20156176,  9.19749092,  9.18795258,  9.1705343 ,  9.16459789,\n",
       "          9.15895792,  9.17934764,  9.14509342,  9.14033493,  9.13526963,\n",
       "          9.13036388,  9.1253672 ,  9.11328725,  9.12711877,  9.11393259,\n",
       "          9.10938361,  9.09426275,  9.09551174,  9.0863976 ,  9.10131443,\n",
       "          9.08806152,  9.09391584,  9.09094594,  9.08615931,  9.07822109,\n",
       "          9.08641927,  9.07538182,  9.09786057,  9.06533465,  9.06251453,\n",
       "          9.06025907,  9.06538868,  9.05658327,  9.06115125,  9.05738871,\n",
       "          9.04768071,  9.06326648,  9.062346  ,  9.0594469 ,  9.04200491,\n",
       "          9.05067747,  9.05603267,  9.03025707,  9.04509252,  9.03262351,\n",
       "          9.02223432,  9.03773531,  9.04435286,  9.03832358,  9.03343974,\n",
       "          9.02898905,  9.01620689,  9.02691411,  9.0147732 ,  9.01636167,\n",
       "          9.0144809 ,  9.01590595,  9.00380561,  9.01825142,  9.01283045,\n",
       "          9.00480816,  9.01720438,  8.99977935,  8.99956692,  9.0028096 ,\n",
       "          9.00035012,  9.00125572,  8.99756953,  9.00094454,  8.99444882,\n",
       "          8.98900787,  8.99221888,  9.00381634,  8.98790851,  9.00846939,\n",
       "          8.9904096 ,  8.99135278,  9.00429291,  8.99465898,  8.99128847,\n",
       "          8.99075899,  8.98825995,  8.97639146,  8.98142433,  8.98086118,\n",
       "          8.98622007,  8.98583229,  8.99067754,  8.9632649 ,  8.9800861 ,\n",
       "          8.97561676,  8.97907131,  8.98351667,  8.99135492,  8.97541775,\n",
       "          8.96791837,  8.97215712,  8.97739096,  8.9691714 ,  8.97820434,\n",
       "          8.98170914,  8.95808842,  8.96373932,  8.96075853,  8.96728337,\n",
       "          8.95730249,  8.9549323 ,  8.96969532,  8.97095501,  8.96591304,\n",
       "          8.96159177,  8.95922899,  8.9561408 ,  8.96595579,  8.96629355,\n",
       "          8.95593582,  8.96108114,  8.96910938,  8.95859888,  8.95984206,\n",
       "          8.96073717,  8.94166017,  8.95342083,  8.94846979,  8.95100259,\n",
       "          8.9481327 ,  8.97421306,  8.95141874,  8.94006355,  8.96238235,\n",
       "          8.95464194,  8.95868218,  8.96344013,  8.95471453,  8.94270271,\n",
       "          8.94063694,  8.95216147,  8.95538494,  8.95304941,  8.94147257,\n",
       "          8.94976704,  8.94926348,  8.9352051 ,  8.9394902 ,  8.94477109,\n",
       "          8.9424959 ,  8.94274109,  8.94646027,  8.94298202,  8.95517143,\n",
       "          8.92939336,  8.93107111,  8.94340847,  8.93909378,  8.94366861,\n",
       "          8.94392449,  8.94696154,  8.94470712,  8.93769579,  8.93886574,\n",
       "          8.93962874,  8.94879835,  8.93419752,  8.93274493,  8.93153745,\n",
       "          8.92534717,  8.9377512 ,  8.93890197,  8.92258975,  8.92139428,\n",
       "          8.92258124,  8.93572492,  8.93379068,  8.93035994,  8.92918259]),\n",
       "  array([117.36534669,  95.72245071,  84.95668454,  78.08556808,\n",
       "          73.40624867,  70.00165914,  67.35008695,  65.18242171,\n",
       "          63.37502054,  61.88757799,  60.66160233,  59.5783465 ,\n",
       "          58.64608409,  57.8313697 ,  57.10040725,  56.46464192,\n",
       "          55.86767428,  55.33659314,  54.84049405,  54.39608119,\n",
       "          53.96314304,  53.5475518 ,  53.18461634,  52.82560173,\n",
       "          52.47521573,  52.14071459,  51.81190323,  51.50945115,\n",
       "          51.20727515,  50.91153271,  50.61835515,  50.3424188 ,\n",
       "          50.04324708,  49.7609775 ,  49.47853053,  49.20923008,\n",
       "          48.95384729,  48.70633887,  48.49596962,  48.24231009,\n",
       "          48.02291786,  47.78380722,  47.56525266,  47.34848794,\n",
       "          47.10095388,  46.83962426,  46.58122163,  46.28998595,\n",
       "          45.964919  ,  45.54633302,  45.1742864 ,  44.78116446,\n",
       "          44.43626604,  44.0713221 ,  43.72590639,  43.34529574,\n",
       "          43.01665565,  42.67655523,  42.36540751,  42.05764133,\n",
       "          41.72363094,  41.42494154,  41.06532882,  40.7300408 ,\n",
       "          40.39390755,  40.04247201,  39.66884316,  39.35634674,\n",
       "          39.04788537,  38.73495159,  38.45137716,  38.13822246,\n",
       "          37.86540777,  37.57328086,  37.29516086,  37.00722158,\n",
       "          36.7138542 ,  36.43304347,  36.16547604,  35.92520069,\n",
       "          35.63246669,  35.41471693,  35.13880744,  34.88675813,\n",
       "          34.61950949,  34.35396409,  34.14303411,  33.84911361,\n",
       "          33.63374475,  33.38365523,  33.10302703,  32.92563355,\n",
       "          32.67551917,  32.45156681,  32.23898645,  31.98155775,\n",
       "          31.75810609,  31.52436071,  31.3218641 ,  31.1058471 ,\n",
       "          30.90166955,  30.68789931,  30.47288328,  30.264114  ,\n",
       "          30.07498955,  29.87067676,  29.67114028,  29.47853065,\n",
       "          29.32760757,  29.14772656,  28.92941408,  28.75767247,\n",
       "          28.59829392,  28.41083325,  28.22285855,  28.07929475,\n",
       "          27.88268232,  27.75165158,  27.56157799,  27.39669595,\n",
       "          27.24254125,  27.09399495,  26.94261619,  26.79529005,\n",
       "          26.6299442 ,  26.48368374,  26.33253795,  26.20254398,\n",
       "          26.06270689,  25.93303096,  25.79797798,  25.6648582 ,\n",
       "          25.53473257,  25.4067689 ,  25.27775898,  25.14664608,\n",
       "          25.04518685,  24.91855359,  24.77847867,  24.67036891,\n",
       "          24.55235582,  24.4560755 ,  24.33271096,  24.21319554,\n",
       "          24.12014286,  24.00740036,  23.88863413,  23.79162095,\n",
       "          23.69716555,  23.58161508,  23.48197422,  23.38386381,\n",
       "          23.2895613 ,  23.19937232,  23.09629098,  23.01052586,\n",
       "          22.91428142,  22.81722092,  22.73480649,  22.6453674 ,\n",
       "          22.55730736,  22.47699458,  22.39548865,  22.30599636,\n",
       "          22.22295926,  22.13652599,  22.06879478,  21.98949779,\n",
       "          21.89935127,  21.82038219,  21.7529285 ,  21.67666825,\n",
       "          21.59367764,  21.51970466,  21.46317718,  21.38195211,\n",
       "          21.31587916,  21.23688233,  21.16646297,  21.10049245,\n",
       "          21.0299036 ,  20.96658807,  20.90461444,  20.84019042,\n",
       "          20.76854612,  20.70571138,  20.64656638,  20.58389948,\n",
       "          20.52568476,  20.46631717,  20.40928652,  20.34518116,\n",
       "          20.28382558,  20.22277075,  20.17118891,  20.10739515,\n",
       "          20.05622714,  20.00326728,  19.94453098,  19.89279563]),\n",
       "  array([10.74846563, 10.10580121,  9.87327526,  9.74485176,  9.66776504,\n",
       "          9.57158523,  9.51976162,  9.49662987,  9.46713962,  9.43169227,\n",
       "          9.37395916,  9.36846286,  9.36477365,  9.29932748,  9.31648616,\n",
       "          9.28529697,  9.28338446,  9.25791304,  9.24444752,  9.23496397,\n",
       "          9.21700386,  9.21631167,  9.18609297,  9.19572585,  9.15937065,\n",
       "          9.16834594,  9.18479212,  9.16915695,  9.17936952,  9.17569571,\n",
       "          9.1424403 ,  9.14000151,  9.13191828,  9.14403164,  9.12738861,\n",
       "          9.11910781,  9.10626754,  9.09258685,  9.10596142,  9.1073575 ,\n",
       "          9.12210865,  9.10054848,  9.08479463,  9.11072156,  9.09942679,\n",
       "          9.07588814,  9.07152252,  9.05768672,  9.08496358,  9.05837995,\n",
       "          9.05400548,  9.04546129,  9.06846481,  9.08378751,  9.04241452,\n",
       "          9.04695378,  9.05886805,  9.03805207,  9.0431303 ,  9.04833866,\n",
       "          9.04119222,  9.05723539,  9.0611923 ,  9.05984865,  9.02818183,\n",
       "          9.04094002,  9.05627882,  9.02251827,  9.00996223,  9.01579847,\n",
       "          9.03398465,  9.03711045,  9.01057232,  9.0277126 ,  9.04090337,\n",
       "          9.03644901,  9.01702809,  9.05227441,  9.02329056,  9.01570174,\n",
       "          9.01904485,  8.98771136,  9.02647292,  9.01039187,  9.01248665,\n",
       "          9.004338  ,  9.02288182,  9.00377341,  8.99504714,  9.03860373,\n",
       "          9.01206121,  9.03040132,  9.01357398,  8.99414861,  9.02339597,\n",
       "          8.99865721,  9.0124007 ,  9.00986341,  8.97488065,  9.02413822,\n",
       "          8.99964631,  9.0079926 ,  9.02313136,  9.0045033 ,  8.99996173,\n",
       "          8.99942746,  8.99257049,  9.00933714,  8.99431373,  8.99543747,\n",
       "          8.98397075,  9.00991926,  9.02181702,  9.01938246,  9.00177508,\n",
       "          9.01254896,  9.00743422,  8.98335603,  8.9942451 ,  9.00931136,\n",
       "          8.98262999,  9.00516455,  9.01440998,  8.99233036,  8.97370385,\n",
       "          8.99612379,  8.98858354,  8.97711914,  9.02331422,  8.99726706,\n",
       "          9.00884956,  8.99635115,  8.98450625,  8.99086189,  9.01165727,\n",
       "          9.00475663,  8.97810373,  8.99159717,  9.00971305,  8.97278605,\n",
       "          8.97801383,  8.98693783,  8.98947938,  8.99451959,  8.9803837 ,\n",
       "          9.00062051,  8.98260001,  8.97354553,  8.96211312,  9.00283322,\n",
       "          8.9795166 ,  8.96473314,  8.95407406,  8.9831547 ,  8.98469904,\n",
       "          8.96926763,  8.98097681,  8.97974782,  8.97693293,  8.95737083,\n",
       "          8.96114096,  8.9551031 ,  8.9882278 ,  8.95431103,  8.97535997,\n",
       "          8.95216574,  8.97004391,  8.97278391,  8.95344218,  8.98723781,\n",
       "          8.97061494,  8.98756779,  8.99194017,  8.97381724,  8.97328452,\n",
       "          8.95582905,  8.97313904,  8.95225752,  8.96863895,  8.96617384,\n",
       "          8.95098551,  8.98160635,  8.96025649,  8.97129082,  8.96616742,\n",
       "          8.9478447 ,  8.97191327,  8.9772497 ,  8.95850063,  8.96005568,\n",
       "          8.94095455,  8.94823511,  8.95618137,  8.95277619,  8.96621873,\n",
       "          8.96356194,  8.941916  ,  8.95754595,  8.95892995,  8.95530807]),\n",
       "  array([49.67609229, 45.73311126, 40.37251389, 39.03523548, 36.89397286,\n",
       "         33.47823381, 31.53667432, 28.53361997, 25.82624369, 23.86735385,\n",
       "         21.48118711, 19.59293307, 18.03798222, 15.83518637, 14.4027402 ,\n",
       "         13.09671544, 11.69293545, 11.29314344, 10.10172531,  9.36039628,\n",
       "          9.13836294,  8.82132377,  9.09182597,  8.34836161,  8.01207122,\n",
       "          8.0222898 ,  8.42518427,  7.27705719,  8.66879847,  7.12879406,\n",
       "          7.0867818 ,  7.12451056,  7.40021424,  6.75137971,  6.52835748,\n",
       "          6.43444204,  6.6170325 ,  6.18320183,  8.50774078,  6.3493204 ,\n",
       "          6.11224218,  6.16917537,  6.3227922 ,  6.160773  ,  5.98183587,\n",
       "          6.0238504 ,  5.89839346,  5.79061061,  8.25243414,  7.69154042,\n",
       "          6.36221436, 64.61675358, 21.03255613, 41.17267746, 12.082157  ,\n",
       "          8.10801299,  7.02796821,  6.62862635,  6.21543914,  6.12539142,\n",
       "          5.96374863,  6.16724298,  6.26971358,  7.3682728 ,  6.01675403,\n",
       "          6.30300826,  7.62404979,  6.53707336,  6.03319437,  5.82770802,\n",
       "          6.79285458,  6.18019374, 49.77885967, 10.58767077,  6.39937124,\n",
       "          6.39480788,  7.4457185 ,  6.03429414,  5.88747392,  5.77742721,\n",
       "         48.9257387 ,  7.4053644 , 48.71093763, 48.64277873, 47.27166259,\n",
       "         45.34526597, 45.60586886, 34.81456087, 32.50406648, 32.30498762,\n",
       "         31.42424165, 31.3166222 , 31.00544565, 31.81734185, 31.31866808,\n",
       "         31.53620815, 24.26502786, 20.93319255, 17.54535927, 14.75202002,\n",
       "         11.56393261, 11.09765948,  9.28674047,  8.55814115,  7.74746479,\n",
       "          7.34826097,  7.19807431,  7.10654661,  6.85877684,  6.72249125,\n",
       "          6.63890287,  6.48453771,  6.42651184,  6.47778583,  6.87323221,\n",
       "          6.16147148,  6.20733782,  6.38633802,  6.01452665,  6.02137634,\n",
       "          6.16039038,  6.27031452,  6.24055048,  6.08842151,  5.98282643,\n",
       "          6.05471916,  5.9528777 ,  6.26029509,  9.85753739,  6.16264459,\n",
       "          6.15108553,  6.14922332,  6.23491774,  6.52219205,  5.95122518,\n",
       "          6.21717688,  6.08263676,  6.03344753,  9.00391938, 49.69542498,\n",
       "         48.58959922,  8.26682935,  6.7205642 ,  8.33707172,  7.75653585,\n",
       "         49.04133328,  6.47808159,  6.56102857,  6.07238298,  5.86366659,\n",
       "          6.06258226,  6.25327574,  6.60414878,  6.04782576,  6.26139223,\n",
       "          5.70232401,  5.77570497,  5.6405545 ,  5.58415183,  5.48190927,\n",
       "          5.76451708,  5.52438677,  5.59056071,  5.40337565,  5.71166967,\n",
       "          5.70238655,  5.35690217,  5.22653738,  5.48307654,  5.43498774,\n",
       "          5.39934553,  5.27768499,  6.08912703,  5.38288224,  5.3401755 ,\n",
       "         23.80956941, 22.97460328,  6.84387947,  6.02825971,  5.74641216,\n",
       "          5.43097418,  5.53503009,  5.6910571 ,  5.49517228,  5.39231242,\n",
       "          5.46465743,  5.28732102,  5.35178374,  5.1378935 ,  5.23617614,\n",
       "          5.10500224,  5.30120767,  5.82237156,  5.39766328,  5.1660134 ,\n",
       "          5.3683151 ,  5.0882444 ,  5.18865051,  5.28265635,  5.03353062]),\n",
       "  array([193.84342452, 152.83579489, 134.06796876, 122.49657341,\n",
       "         113.95070402, 106.94540371, 101.00702099,  95.98503511,\n",
       "          91.68092676,  87.91708694,  84.60775689,  81.65429581,\n",
       "          79.02330985,  76.66400019,  74.56976672,  72.71163461,\n",
       "          70.99760885,  69.44898677,  68.04631782,  66.72938741,\n",
       "          65.53240206,  64.39710163,  63.36347772,  62.40667479,\n",
       "          61.51803637,  60.67517001,  59.90492101,  59.20457963,\n",
       "          58.55557655,  57.94912927,  57.38200645,  56.8730478 ,\n",
       "          56.35360715,  55.90226342,  55.44089177,  55.0093424 ,\n",
       "          54.61471044,  54.21843671,  53.86022472,  53.49402214,\n",
       "          53.15971825,  52.80924388,  52.48581367,  52.16879205,\n",
       "          51.86175888,  51.54287808,  51.24305933,  50.93463705,\n",
       "          50.65185592,  50.34201071,  50.03959626,  49.73751615,\n",
       "          49.43758968,  49.12619966,  48.82523313,  48.53756562,\n",
       "          48.26748273,  47.99724337,  47.73824737,  47.46426001,\n",
       "          47.18041511,  46.91457299,  46.58700813,  46.25447343,\n",
       "          45.8714581 ,  45.42289155,  44.85317231,  44.36203995,\n",
       "          43.88727072,  43.39034578,  42.94410463,  42.46042007,\n",
       "          42.02277074,  41.5803126 ,  41.14014918,  40.68085619,\n",
       "          40.19247582,  39.67352504,  39.15198577,  38.68729994,\n",
       "          38.19132533,  37.75838107,  37.29140869,  36.85188943,\n",
       "          36.41866177,  35.95628023,  35.57325174,  35.10574766,\n",
       "          34.69179853,  34.27003099,  33.82951663,  33.44942381,\n",
       "          33.04319381,  32.62184814,  32.23349884,  31.81318508,\n",
       "          31.41660062,  31.01189978,  30.60825959,  30.23287968,\n",
       "          29.88374086,  29.51477641,  29.10897492,  28.74420972,\n",
       "          28.42149023,  28.07715255,  27.7648017 ,  27.42467321,\n",
       "          27.10881112,  26.77698049,  26.48489609,  26.20436822,\n",
       "          25.90910175,  25.62762677,  25.34728185,  25.07450486,\n",
       "          24.83072185,  24.57691868,  24.30806762,  24.08842567,\n",
       "          23.8450294 ,  23.61654413,  23.40521521,  23.19203916,\n",
       "          22.95719667,  22.75938502,  22.56434299,  22.36292537,\n",
       "          22.16572596,  21.99469917,  21.80831599,  21.63065886,\n",
       "          21.4534004 ,  21.28740793,  21.13590339,  20.95999565,\n",
       "          20.81055838,  20.65622663,  20.49749682,  20.35365219,\n",
       "          20.21481687,  20.08053329,  19.94140234,  19.80344785,\n",
       "          19.67498328,  19.55251651,  19.42316039,  19.30712604,\n",
       "          19.18972137,  19.06770185,  18.95877154,  18.85245012,\n",
       "          18.74188503,  18.64073936,  18.52699379,  18.4282468 ,\n",
       "          18.33078219,  18.22855622,  18.13952436,  18.0445117 ,\n",
       "          17.95484616,  17.86484672,  17.77266682,  17.68597546,\n",
       "          17.60008461,  17.51417243,  17.43559129,  17.35579851,\n",
       "          17.26957998,  17.19451889,  17.11475616,  17.03538375,\n",
       "          16.96418367,  16.88620604,  16.8236537 ,  16.74400646,\n",
       "          16.67554685,  16.60448884,  16.53517644,  16.47032706,\n",
       "          16.40215345,  16.33804391,  16.27784426,  16.21412009,\n",
       "          16.14892425,  16.09417497,  16.03292045,  15.97682356,\n",
       "          15.91052574,  15.85915943,  15.8017264 ,  15.74966365,\n",
       "          15.68538545,  15.63430987,  15.58570058,  15.52873213,\n",
       "          15.47725148,  15.42726558,  15.37540281,  15.33071236]),\n",
       "  array([22.49251404, 15.47810022, 13.31471177, 12.22403555, 11.5194286 ,\n",
       "         11.09752718, 10.80422403, 10.59092257, 10.45315951, 10.3070983 ,\n",
       "         10.19825138, 10.12817564, 10.0508096 ,  9.98242288,  9.94643337,\n",
       "          9.8794705 ,  9.83354269,  9.80144741,  9.76412442,  9.73708788,\n",
       "          9.70423149,  9.67375291,  9.64506928,  9.62055264,  9.60305374,\n",
       "          9.58298626,  9.57243875,  9.55231226,  9.53149405,  9.52799052,\n",
       "          9.50786454,  9.51655055,  9.48522077,  9.45998492,  9.471524  ,\n",
       "          9.4520356 ,  9.43634821,  9.41709833,  9.42978333,  9.40943181,\n",
       "          9.39181757,  9.39345455,  9.38805873,  9.38727984,  9.37786216,\n",
       "          9.37324625,  9.37612506,  9.35518227,  9.34766421,  9.35086511,\n",
       "          9.33776086,  9.3306283 ,  9.33961777,  9.31131658,  9.31417637,\n",
       "          9.31090145,  9.30209487,  9.28308788,  9.300955  ,  9.29779557,\n",
       "          9.28563348,  9.29446215,  9.27989469,  9.28140153,  9.27253883,\n",
       "          9.26877028,  9.26901337,  9.25295686,  9.2675218 ,  9.25446815,\n",
       "          9.25441299,  9.25228403,  9.25600837,  9.25411954,  9.23476361,\n",
       "          9.22982202,  9.21882577,  9.22151205,  9.23194581,  9.21362911,\n",
       "          9.22042821,  9.20164074,  9.20285401,  9.21077824,  9.20646187,\n",
       "          9.20637627,  9.20323361,  9.18324842,  9.18408045,  9.20405428,\n",
       "          9.18216689,  9.19955244,  9.18100669,  9.18343234,  9.17307746,\n",
       "          9.17947457,  9.17055616,  9.18411111,  9.17678085,  9.17898873,\n",
       "          9.1661909 ,  9.17751821,  9.16748692,  9.1730031 ,  9.16073123,\n",
       "          9.17740005,  9.16782134,  9.16054122,  9.14700143,  9.14907998,\n",
       "          9.15352003,  9.15055249,  9.14710175,  9.14997873,  9.14518063,\n",
       "          9.15010962,  9.14701234,  9.13410665,  9.14632758,  9.13213165,\n",
       "          9.12455354,  9.12947359,  9.14024776,  9.13629772,  9.14149653,\n",
       "          9.12474498,  9.13257365,  9.1248951 ,  9.1185708 ,  9.11761428,\n",
       "          9.11268107,  9.12446435,  9.1252867 ,  9.11448888,  9.1332835 ,\n",
       "          9.10287474,  9.09987155,  9.11026976,  9.11669046,  9.11650353,\n",
       "          9.10601136,  9.09816208,  9.1023669 ,  9.11599276,  9.102113  ,\n",
       "          9.10074159,  9.08381783,  9.09753304,  9.09333912,  9.09326324,\n",
       "          9.095811  ,  9.10567268,  9.08869207,  9.08513037,  9.09103914,\n",
       "          9.08435495,  9.09949622,  9.09249363,  9.08802036,  9.07720387,\n",
       "          9.08259859,  9.08199445,  9.08016061,  9.09518213,  9.08790985,\n",
       "          9.08285628,  9.08440043,  9.07932717,  9.08071484,  9.07239202,\n",
       "          9.07808256,  9.08011948,  9.06679583,  9.07736185,  9.07883797,\n",
       "          9.06743355,  9.07523035,  9.07571936,  9.06531303,  9.0779592 ,\n",
       "          9.07300201,  9.07575182,  9.06281055,  9.0777406 ,  9.07352335,\n",
       "          9.07529527,  9.066437  ,  9.06925834,  9.06344799,  9.07358393,\n",
       "          9.05581892,  9.06794809,  9.06039516,  9.05307515,  9.05898468,\n",
       "          9.05469627,  9.06031307,  9.05437678,  9.04627221,  9.06204136]),\n",
       "  array([95.92866398, 78.13700531, 69.50941637, 64.16136715, 60.55161093,\n",
       "         57.96792228, 56.02771513, 54.48247162, 53.1810026 , 52.05569163,\n",
       "         51.01908184, 50.01533577, 48.96172619, 48.02927278, 47.13952136,\n",
       "         46.13907804, 44.65641094, 43.04399649, 41.54530289, 39.97064857,\n",
       "         38.37281851, 36.87590108, 35.42184398, 34.07696605, 32.70322596,\n",
       "         31.35583821, 30.13893167, 28.93171097, 27.85514765, 26.82984212,\n",
       "         25.88945949, 25.00470475, 24.23780048, 23.47490993, 22.75803392,\n",
       "         22.15483683, 21.56618246, 21.0195474 , 20.5175188 , 20.02973448,\n",
       "         19.6096121 , 19.21422797, 18.83832833, 18.49172089, 18.15843791,\n",
       "         17.84504764, 17.55073961, 17.28320156, 17.0178631 , 16.76017821,\n",
       "         16.53147898, 16.32303445, 16.09824286, 15.89490475, 15.68699734,\n",
       "         15.49532489, 15.32600893, 15.16332163, 15.00340933, 14.83654992,\n",
       "         14.68935118, 14.5513439 , 14.41321734, 14.28261515, 14.16110477,\n",
       "         14.04114368, 13.91821288, 13.82817297, 13.70825713, 13.59852743,\n",
       "         13.50993397, 13.41326119, 13.32084309, 13.23471818, 13.14294114,\n",
       "         13.06905748, 12.98345224, 12.91950868, 12.84359495, 12.76914711,\n",
       "         12.70665284, 12.62970114, 12.57190218, 12.51173345, 12.44878633,\n",
       "         12.39188327, 12.34835509, 12.28676601, 12.2321987 , 12.17999922,\n",
       "         12.13812688, 12.08747002, 12.03919436, 11.99974852, 11.9539121 ,\n",
       "         11.91343903, 11.86891985, 11.83934603, 11.8011402 , 11.76124326,\n",
       "         11.72370593, 11.68607944, 11.65494921, 11.62071806, 11.58969287,\n",
       "         11.55896822, 11.53039213, 11.4928627 , 11.4707275 , 11.436383  ,\n",
       "         11.40799029, 11.38556793, 11.35801355, 11.32713069, 11.29911159,\n",
       "         11.2784708 , 11.26264641, 11.23527701, 11.2098261 , 11.19251282,\n",
       "         11.16307265, 11.14252895, 11.11841204, 11.10309811, 11.0861294 ,\n",
       "         11.06213192, 11.04659263, 11.02570335, 11.00473552, 10.99367941,\n",
       "         10.97493622, 10.95981991, 10.93801764, 10.92116061, 10.90751478,\n",
       "         10.89670963, 10.87491104, 10.86116762, 10.85276535, 10.83080419,\n",
       "         10.81882137, 10.80583926, 10.79460465, 10.77981896, 10.76768204,\n",
       "         10.75105163, 10.73972035, 10.72788178, 10.71414536, 10.70488182,\n",
       "         10.69524379, 10.68624372, 10.67014613, 10.66218142, 10.64794267,\n",
       "         10.63907119, 10.6338345 , 10.61969691, 10.61025194, 10.6009569 ,\n",
       "         10.59470327, 10.58235341, 10.57208966, 10.56403947, 10.54917471,\n",
       "         10.55097066, 10.53867177, 10.5298361 , 10.52085482, 10.51377358,\n",
       "         10.5031306 , 10.49558082, 10.48737635, 10.47783672, 10.4730789 ,\n",
       "         10.46293111, 10.45620296, 10.44869439, 10.44286918, 10.43825914,\n",
       "         10.4279437 , 10.41770056, 10.4155101 , 10.40718957, 10.40171485,\n",
       "         10.39333843, 10.39179478, 10.38307729, 10.37434486, 10.3724949 ,\n",
       "         10.36114759, 10.36185658, 10.35373443, 10.34277999, 10.3448343 ,\n",
       "         10.3319874 , 10.3288619 , 10.32442526, 10.31921796, 10.31311332]),\n",
       "  array([22.47081122, 15.44887879, 13.26760672, 12.15313552, 11.41622361,\n",
       "         10.97802951, 10.68928878, 10.45985827, 10.33026074, 10.17415745,\n",
       "         10.05722175,  9.97685286,  9.89437996,  9.81801562,  9.77146487,\n",
       "          9.71426412,  9.67672863,  9.64426216,  9.60477106,  9.57493129,\n",
       "          9.54933382,  9.52162294,  9.49894414,  9.46946927,  9.4480319 ,\n",
       "          9.44249667,  9.42065541,  9.40021154,  9.38583861,  9.37596187,\n",
       "          9.36913967,  9.36888502,  9.33402365,  9.32010523,  9.32158748,\n",
       "          9.30923003,  9.28735381,  9.28841894,  9.29330548,  9.27642835,\n",
       "          9.26211882,  9.26415727,  9.24904852,  9.26264882,  9.25229065,\n",
       "          9.24654822,  9.24078292,  9.22205511,  9.22741712,  9.22286427,\n",
       "          9.21771808,  9.218795  ,  9.21362911,  9.20370318,  9.19775626,\n",
       "          9.2007106 ,  9.19112728,  9.18213624,  9.17825344,  9.17820749,\n",
       "          9.17074857,  9.17952272,  9.17066767,  9.16757217,  9.16388997,\n",
       "          9.15317522,  9.16323454,  9.14700797,  9.16144983,  9.14451782,\n",
       "          9.14762953,  9.14337327,  9.14600485,  9.14364795,  9.1329155 ,\n",
       "          9.1379686 ,  9.13290679,  9.13597316,  9.132713  ,  9.12919498,\n",
       "          9.12429249,  9.11736212,  9.11429765,  9.12620704,  9.12180634,\n",
       "          9.11636442,  9.11705563,  9.11029583,  9.10172673,  9.10217159,\n",
       "          9.0988736 ,  9.10475875,  9.10833032,  9.09959602,  9.08689588,\n",
       "          9.09624257,  9.09374238,  9.10273584,  9.09584353,  9.1042074 ,\n",
       "          9.09084407,  9.09364699,  9.0889001 ,  9.09145531,  9.09284049,\n",
       "          9.09104781,  9.07843104,  9.08052648,  9.09189534,  9.07693119,\n",
       "          9.08623946,  9.07310152,  9.08463652,  9.07132138,  9.07354715,\n",
       "          9.07477599,  9.07075043,  9.07495557,  9.07562416,  9.06642403,\n",
       "          9.06577773,  9.05944042,  9.06371594,  9.06897724,  9.06632243,\n",
       "          9.06357764,  9.0575701 ,  9.05601972,  9.06764326,  9.06772325,\n",
       "          9.04925771,  9.06467978,  9.05989834,  9.05356945,  9.05528997,\n",
       "          9.04825237,  9.04908295,  9.05616222,  9.05474593,  9.0539105 ,\n",
       "          9.04700771,  9.05138958,  9.05528565,  9.05570449,  9.05082204,\n",
       "          9.04378145,  9.04817471,  9.04126335,  9.03830419,  9.04431189,\n",
       "          9.04041408,  9.04243608,  9.03349143,  9.03550972,  9.03776548,\n",
       "          9.03690577,  9.03774609,  9.0423175 ,  9.04428386,  9.03108385,\n",
       "          9.03339666,  9.02843583,  9.02667952,  9.03947869,  9.03504226,\n",
       "          9.03972869,  9.03455975,  9.02983294,  9.03305638,  9.02473636,\n",
       "          9.03103863,  9.03231986,  9.02614151,  9.02596935,  9.03220357,\n",
       "          9.02051148,  9.02579719,  9.02338522,  9.03073504,  9.02901273,\n",
       "          9.02136318,  9.02345836,  9.02560568,  9.0190556 ,  9.02630721,\n",
       "          9.02056525,  9.01496234,  9.01846644,  9.02051363,  9.01407686,\n",
       "          9.01443577,  9.01609296,  9.01257904,  9.0158995 ,  9.00388289,\n",
       "          9.01787516,  9.01833958,  9.01173247,  9.00584947,  9.02175895]),\n",
       "  array([13.42623203, 11.11404432, 10.44668421, 10.1585067 ,  9.96995711,\n",
       "          9.83140943,  9.75572879,  9.68217956,  9.62120179,  9.56844794,\n",
       "          9.53732021,  9.50140395,  9.47003597,  9.46249781,  9.4234679 ,\n",
       "          9.40596642,  9.37408432,  9.36490092,  9.35175692,  9.32756109,\n",
       "          9.32185196,  9.30439501,  9.28553828,  9.28064033,  9.26392535,\n",
       "          9.27428107,  9.24508893,  9.24790632,  9.22886043,  9.22492487,\n",
       "          9.22426508,  9.22999147,  9.20505938,  9.20109887,  9.19344162,\n",
       "          9.18654414,  9.18058424,  9.18011584,  9.1726685 ,  9.17619889,\n",
       "          9.16037742,  9.15905182,  9.15782686,  9.149429  ,  9.15121137,\n",
       "          9.14252095,  9.14339507,  9.12930381,  9.11779253,  9.11884039,\n",
       "          9.12965643,  9.12372908,  9.1220347 ,  9.11896214,  9.10618721,\n",
       "          9.1028487 ,  9.09960035,  9.09850915,  9.08841255,  9.09565703,\n",
       "          9.08826737,  9.0986046 ,  9.08225862,  9.08107207,  9.07406419,\n",
       "          9.07727312,  9.07533854,  9.06636999,  9.06798268,  9.05795882,\n",
       "          9.07224926,  9.05722027,  9.06804322,  9.06017267,  9.05763921,\n",
       "          9.05463583,  9.04416742,  9.0520478 ,  9.04741754,  9.04405745,\n",
       "          9.04100684,  9.0344262 ,  9.03411173,  9.03906059,  9.03373265,\n",
       "          9.02987385,  9.03166092,  9.02920002,  9.01649925,  9.01284549,\n",
       "          9.02101905,  9.01946417,  9.01772036,  9.01845784,  9.00615652,\n",
       "          9.00603842,  9.01764511,  9.02079107,  9.00360811,  9.00814508,\n",
       "          9.00848872,  9.00871854,  8.99938025,  9.001994  ,  9.00232452,\n",
       "          8.99842336,  8.99384411,  8.99945964,  8.98876999,  8.98714139,\n",
       "          8.98801565,  8.98150142,  8.98688641,  8.98222951,  8.98229804,\n",
       "          8.97200739,  8.97364394,  8.98304119,  8.97602336,  8.9816192 ,\n",
       "          8.9674651 ,  8.96379916,  8.96619949,  8.97609398,  8.97451261,\n",
       "          8.97379371,  8.95871209,  8.95542764,  8.95904743,  8.96376924,\n",
       "          8.94983105,  8.96302342,  8.95544045,  8.95419148,  8.96846788,\n",
       "          8.94964754,  8.95749042,  8.95597425,  8.95611304,  8.95713164,\n",
       "          8.95458643,  8.95055231,  8.95708039,  8.94906078,  8.95224684,\n",
       "          8.94563484,  8.94959847,  8.9429074 ,  8.93538831,  8.94796203,\n",
       "          8.93838624,  8.95018954,  8.93741665,  8.94384133,  8.93810707,\n",
       "          8.93826477,  8.93633851,  8.93851197,  8.94117625,  8.9322338 ,\n",
       "          8.93055583,  8.93140542,  8.93289401,  8.93638112,  8.93458307,\n",
       "          8.93677316,  8.92795644,  8.92356411,  8.92389601,  8.92063496,\n",
       "          8.93645356,  8.91970983,  8.92052224,  8.92607284,  8.92908892,\n",
       "          8.91543209,  8.92247062,  8.92657084,  8.92309394,  8.91996503,\n",
       "          8.91470304,  8.92069664,  8.92160699,  8.91237812,  8.91985019,\n",
       "          8.91055091,  8.91701581,  8.91894216,  8.9156149 ,  8.91385078,\n",
       "          8.91002619,  8.91849349,  8.91229313,  8.90769825,  8.90854567,\n",
       "          8.90382747,  8.91456701,  8.90815699,  8.90948663,  8.91246524]),\n",
       "  array([10.53292699,  9.98707209,  9.74046625,  9.63683805,  9.52824041,\n",
       "          9.47834166,  9.45407978,  9.39644038,  9.33959105,  9.321083  ,\n",
       "          9.29234835,  9.27116164,  9.24365851,  9.23456765,  9.21346656,\n",
       "          9.1957982 ,  9.17711342,  9.16816452,  9.15555641,  9.142194  ,\n",
       "          9.14292204,  9.12922546,  9.10740527,  9.10407499,  9.10235171,\n",
       "          9.0961016 ,  9.08160903,  9.08651892,  9.06682177,  9.05878382,\n",
       "          9.05902788,  9.06327296,  9.05273845,  9.05134642,  9.04249644,\n",
       "          9.03112261,  9.02642342,  9.02943251,  9.02875872,  9.02573264,\n",
       "          9.01524606,  9.01625848,  9.01416282,  9.0164842 ,  9.00861759,\n",
       "          9.00668476,  8.99728852,  8.99527018,  8.9908083 ,  8.98886   ,\n",
       "          8.98652002,  8.99036887,  8.99232393,  8.99462038,  8.98013534,\n",
       "          8.98703425,  8.97470305,  8.97190899,  8.9846155 ,  8.97239671,\n",
       "          8.96499604,  8.98185904,  8.96572066,  8.96827758,  8.96571424,\n",
       "          8.96295717,  8.95934221,  8.94900531,  8.9655924 ,  8.94707246,\n",
       "          8.94782976,  8.96220928,  8.95913074,  8.95520132,  8.94054528,\n",
       "          8.96519055,  8.94083518,  8.94906078,  8.9513163 ,  8.93510072,\n",
       "          8.94803457,  8.93048131,  8.93929625,  8.9476719 ,  8.95133551,\n",
       "          8.94103343,  8.9414747 ,  8.93548418,  8.94143207,  8.93076449,\n",
       "          8.93151402,  8.93653665,  8.93181002,  8.92856098,  8.92314499,\n",
       "          8.93090503,  8.93533932,  8.93651961,  8.93037485,  8.9257749 ,\n",
       "          8.92708589,  8.92395559,  8.91501548,  8.92728809,  8.92448538,\n",
       "          8.92345348,  8.91986508,  8.93066016,  8.92830341,  8.91516427,\n",
       "          8.92052012,  8.91499635,  8.92749242,  8.91454788,  8.91194253,\n",
       "          8.91656086,  8.91483907,  8.9183978 ,  8.91257999,  8.91401018,\n",
       "          8.90624571,  8.90039975,  8.90931458,  8.91491771,  8.91007718,\n",
       "          8.90180464,  8.909852  ,  8.91048718,  8.89883171,  8.90385719,\n",
       "          8.89266622,  8.90747101,  8.89688638,  8.89736153,  8.90610557,\n",
       "          8.89771368,  8.89235244,  8.89914785,  8.8984668 ,  8.89407201,\n",
       "          8.89565193,  8.89908844,  8.90328617,  8.8946064 ,  8.89627126,\n",
       "          8.89036613,  8.8971388 ,  8.89954886,  8.88447128,  8.89837133,\n",
       "          8.88756654,  8.88799458,  8.88296959,  8.8886388 ,  8.89658517,\n",
       "          8.89070316,  8.88173284,  8.8977158 ,  8.89240969,  8.87568077,\n",
       "          8.88538216,  8.88225378,  8.88051744,  8.88997613,  8.88761952,\n",
       "          8.88255449,  8.88014057,  8.89213196,  8.8813538 ,  8.86886522,\n",
       "          8.89128398,  8.87821413,  8.87276945,  8.87681508,  8.8773061 ,\n",
       "          8.86992677,  8.87177526,  8.88009187,  8.87908415,  8.86820764,\n",
       "          8.8751708 ,  8.87042163,  8.87411074,  8.86938118,  8.87350777,\n",
       "          8.87248388,  8.86863898,  8.87623733,  8.87111111,  8.87017843,\n",
       "          8.86307338,  8.86734291,  8.8707008 ,  8.86221338,  8.86381512,\n",
       "          8.86267612,  8.86836199,  8.85503238,  8.86459284,  8.86926276]),\n",
       "  array([193.84083645, 152.83535762, 135.13726072, 124.62821506,\n",
       "         117.16818286, 111.2660384 , 106.37252978, 102.23850506,\n",
       "          98.69039335,  95.62039947,  92.98624971,  90.65239838,\n",
       "          88.54639985,  86.61499804,  84.8753379 ,  83.28376304,\n",
       "          81.81046072,  80.43195877,  79.20230981,  78.04205355,\n",
       "          76.97069747,  75.98626331,  75.04422183,  74.18864166,\n",
       "          73.37258367,  72.60599768,  71.88168856,  71.20971755,\n",
       "          70.57245817,  69.95851289,  69.39264644,  68.83568962,\n",
       "          68.30117849,  67.80336752,  67.30571861,  66.84645682,\n",
       "          66.39580576,  65.9615904 ,  65.57150532,  65.15106812,\n",
       "          64.7743623 ,  64.40020311,  64.05550574,  63.71587377,\n",
       "          63.40763584,  63.05559154,  62.76661792,  62.46916772,\n",
       "          62.17211917,  61.89914711,  61.62746172,  61.37818399,\n",
       "          61.12245288,  60.89048829,  60.65171055,  60.4251916 ,\n",
       "          60.20721217,  59.97780579,  59.777885  ,  59.57388643,\n",
       "          59.37627463,  59.1885184 ,  58.99826123,  58.83085723,\n",
       "          58.65489361,  58.46824752,  58.31697243,  58.14975466,\n",
       "          57.98699789,  57.83216941,  57.68795882,  57.54495845,\n",
       "          57.39541534,  57.25434137,  57.11320565,  56.98787771,\n",
       "          56.8516819 ,  56.72795573,  56.60271744,  56.4701617 ,\n",
       "          56.34820623,  56.22262671,  56.1172053 ,  56.0010321 ,\n",
       "          55.88632524,  55.77828947,  55.66571106,  55.55934691,\n",
       "          55.45707313,  55.35612263,  55.25032368,  55.15490407,\n",
       "          55.05820528,  54.95593682,  54.86217667,  54.7708486 ,\n",
       "          54.68003758,  54.58439257,  54.49227968,  54.40960957,\n",
       "          54.32168983,  54.23520521,  54.14880664,  54.06683809,\n",
       "          53.98118392,  53.90219351,  53.8180448 ,  53.74366233,\n",
       "          53.66297237,  53.58806319,  53.51108967,  53.43030303,\n",
       "          53.35769043,  53.28504947,  53.20337366,  53.13690947,\n",
       "          53.07016138,  52.99124064,  52.922051  ,  52.85055754,\n",
       "          52.78293586,  52.72046598,  52.64190211,  52.57679117,\n",
       "          52.50968252,  52.44373482,  52.37401134,  52.30772271,\n",
       "          52.25011288,  52.18439165,  52.12213308,  52.05095083,\n",
       "          51.98929769,  51.93306624,  51.87184955,  51.80953153,\n",
       "          51.74369828,  51.68473799,  51.61736499,  51.56396994,\n",
       "          51.50101493,  51.44675896,  51.38598074,  51.32469919,\n",
       "          51.26943104,  51.20876464,  51.14686521,  51.09549179,\n",
       "          51.03578561,  50.97506753,  50.91875548,  50.86795076,\n",
       "          50.80297481,  50.74641731,  50.68833961,  50.63656957,\n",
       "          50.57697761,  50.52221349,  50.46347799,  50.40622884,\n",
       "          50.35349838,  50.29459929,  50.23931444,  50.18708166,\n",
       "          50.12455287,  50.0700757 ,  50.01297476,  49.959     ,\n",
       "          49.8984328 ,  49.84354778,  49.78774975,  49.73207347,\n",
       "          49.67894671,  49.61985472,  49.56987325,  49.5144052 ,\n",
       "          49.46519038,  49.40443264,  49.35615084,  49.2986064 ,\n",
       "          49.24762171,  49.19726449,  49.14705251,  49.09117976,\n",
       "          49.04799838,  48.99723782,  48.94978577,  48.90396535,\n",
       "          48.85507773,  48.80592479,  48.76724962,  48.71745329,\n",
       "          48.67157185,  48.62932768,  48.57754108,  48.53520494,\n",
       "          48.48453581,  48.44151846,  48.39282776,  48.35731606]),\n",
       "  array([11.79097056, 10.38708593, 10.02680104,  9.86939197,  9.77656125,\n",
       "          9.72156709,  9.6281754 ,  9.61934622,  9.57160349,  9.56906847,\n",
       "          9.52121887,  9.5238661 ,  9.44916502,  9.43670369,  9.42946633,\n",
       "          9.41139273,  9.39071595,  9.3595215 ,  9.35570867,  9.39386888,\n",
       "          9.39675178,  9.33842209,  9.3255665 ,  9.35825187,  9.32975185,\n",
       "          9.33436415,  9.33079737,  9.30776084,  9.30802936,  9.32629802,\n",
       "          9.30760328,  9.30516258,  9.26561516,  9.26678384,  9.2543843 ,\n",
       "          9.27545306,  9.24231646,  9.27154405,  9.26662698,  9.26840787,\n",
       "          9.23494195,  9.24022553,  9.26263557,  9.2633489 ,  9.25338264,\n",
       "          9.24852591,  9.20111862,  9.23999642,  9.20562562,  9.1943491 ,\n",
       "          9.22703653,  9.20986913,  9.23090256,  9.25095175,  9.20528763,\n",
       "          9.2185862 ,  9.20052853,  9.16552219,  9.2088152 ,  9.17356518,\n",
       "          9.18509213,  9.20834317,  9.22562871,  9.21937747,  9.17492131,\n",
       "          9.17241044,  9.20114714,  9.19537068,  9.18568123,  9.17161227,\n",
       "          9.19876945,  9.18076153,  9.17055179,  9.1697975 ,  9.20138187,\n",
       "          9.1794877 ,  9.16618434,  9.16122048,  9.13724313,  9.14912143,\n",
       "          9.16433569,  9.15902562,  9.13729106,  9.17478132,  9.141065  ,\n",
       "          9.14566905,  9.11885778,  9.1510281 ,  9.14687713,  9.1600389 ,\n",
       "          9.15676579,  9.14424312,  9.13085586,  9.15372954,  9.16938431,\n",
       "          9.14645624,  9.13649594,  9.14737654,  9.11774253,  9.16797435,\n",
       "          9.12325488,  9.104978  ,  9.12585238,  9.14774294,  9.12262846,\n",
       "          9.12464056,  9.12393573,  9.15337163,  9.13511282,  9.1131721 ,\n",
       "          9.10718379,  9.12529758,  9.14482524,  9.12343542,  9.11734908,\n",
       "          9.12056896,  9.16087102,  9.12450786,  9.13484057,  9.10292249,\n",
       "          9.11676219,  9.14047004,  9.12808935,  9.14660017,  9.10392956,\n",
       "          9.13501916,  9.1623192 ,  9.09297924,  9.13076225,  9.14035236,\n",
       "          9.11328725,  9.11209665,  9.11515169,  9.10011454,  9.13253663,\n",
       "          9.0896304 ,  9.10307441,  9.12907092,  9.11204234,  9.08407339,\n",
       "          9.10304402,  9.12191291,  9.06944429,  9.08611165,  9.07136031,\n",
       "          9.12422288,  9.1032654 ,  9.06311954,  9.0882977 ,  9.10405329,\n",
       "          9.11157526,  9.10543605,  9.12946271,  9.11662525,  9.085256  ,\n",
       "          9.11748385,  9.1073879 ,  9.09615799,  9.10509956,  9.08324392,\n",
       "          9.07725797,  9.11775775,  9.09843106,  9.06563508,  9.08536864,\n",
       "          9.09204924,  9.13296776,  9.0996112 ,  9.07712596,  9.06419785,\n",
       "          9.105067  ,  9.10196109,  9.09322422,  9.07874705,  9.07216923,\n",
       "          9.07250666,  9.10596142,  9.06993083,  9.11663612,  9.07753932,\n",
       "          9.06900751,  9.08036195,  9.10200883,  9.06809294,  9.07852844,\n",
       "          9.05840371,  9.07164797,  9.05045521,  9.04799134,  9.09354726,\n",
       "          9.06918914,  9.08461053,  9.04884348,  9.07639667,  9.06934699,\n",
       "          9.08687855,  9.06111236,  9.06313899,  9.04974964,  9.06201975]),\n",
       "  array([61.81826763, 54.12761244, 50.75735589, 48.07630244, 45.49743907,\n",
       "         42.99638437, 40.29129823, 37.14472141, 34.37348789, 31.97476459,\n",
       "         29.94203608, 28.18762137, 26.71952759, 25.37158741, 24.25032625,\n",
       "         23.22900507, 22.36221093, 21.55890293, 20.8688148 , 20.26998955,\n",
       "         19.69997339, 19.19710714, 18.74477185, 18.35413936, 17.95243197,\n",
       "         17.60591408, 17.28581424, 17.00290608, 16.73666264, 16.49455378,\n",
       "         16.26207976, 16.043543  , 15.85215456, 15.64501521, 15.47359506,\n",
       "         15.30692864, 15.1488207 , 15.00323405, 14.88043842, 14.70946064,\n",
       "         14.60171855, 14.46711437, 14.36233214, 14.24207211, 14.13860631,\n",
       "         14.02695339, 13.93140961, 13.83222545, 13.74187684, 13.65536065,\n",
       "         13.56233825, 13.49853637, 13.41614607, 13.33204933, 13.26038068,\n",
       "         13.17762791, 13.12174431, 13.06990192, 13.0000795 , 12.92961586,\n",
       "         12.86558469, 12.8176847 , 12.76264288, 12.70637413, 12.65210893,\n",
       "         12.6063712 , 12.55641829, 12.50886708, 12.45313227, 12.40945108,\n",
       "         12.37207472, 12.32339985, 12.2925412 , 12.25683191, 12.20167315,\n",
       "         12.17918324, 12.12883216, 12.10763113, 12.05494575, 12.024788  ,\n",
       "         11.99558368, 11.94327766, 11.9175924 , 11.88491033, 11.86193238,\n",
       "         11.8293127 , 11.79839443, 11.76823876, 11.73233494, 11.69760876,\n",
       "         11.67391575, 11.64727959, 11.61638289, 11.58820913, 11.56643905,\n",
       "         11.53918973, 11.50790479, 11.49286544, 11.46213786, 11.43306515,\n",
       "         11.41229395, 11.38616786, 11.35030389, 11.33706515, 11.31016205,\n",
       "         11.29331307, 11.27558319, 11.25285766, 11.22271826, 11.19760281,\n",
       "         11.18031374, 11.16011613, 11.15077805, 11.12106849, 11.09647683,\n",
       "         11.08552414, 11.07003908, 11.05135277, 11.0288504 , 11.01053812,\n",
       "         10.98834154, 10.96964928, 10.95040922, 10.94200051, 10.92140797,\n",
       "         10.89790996, 10.88494714, 10.87272555, 10.86173992, 10.84458158,\n",
       "         10.82594546, 10.81817653, 10.79719661, 10.7774059 , 10.76588514,\n",
       "         10.74888591, 10.72718611, 10.71920437, 10.71100385, 10.6897832 ,\n",
       "         10.67415107, 10.66808826, 10.65051719, 10.63558907, 10.62165681,\n",
       "         10.60530756, 10.59791175, 10.57925054, 10.56282554, 10.56194667,\n",
       "         10.55335315, 10.53800595, 10.52134146, 10.51394905, 10.5044153 ,\n",
       "         10.49021467, 10.49070489, 10.46534862, 10.4652039 , 10.45047572,\n",
       "         10.43810733, 10.42656643, 10.42070387, 10.40862632, 10.39480054,\n",
       "         10.3882326 , 10.37853324, 10.3738675 , 10.36366759, 10.34702469,\n",
       "         10.34639071, 10.33211796, 10.3245508 , 10.31825603, 10.30461416,\n",
       "         10.28801214, 10.28369602, 10.28803176, 10.27580173, 10.26943385,\n",
       "         10.26184654, 10.24875084, 10.24534762, 10.23414672, 10.2318802 ,\n",
       "         10.21662538, 10.21344224, 10.20949818, 10.20063205, 10.19590287,\n",
       "         10.17886441, 10.17727253, 10.16810468, 10.1572304 , 10.15363001,\n",
       "         10.14991958, 10.13988184, 10.13916627, 10.12833984, 10.13101095]),\n",
       "  array([513.22265772, 193.89750464,  95.33535264,  67.22184545,\n",
       "          54.86183659,  50.24112315,  47.53812273,  45.32297885,\n",
       "          43.35530052,  41.46708613,  39.54575224,  37.57491128,\n",
       "          35.68030262,  33.90634779,  32.30107519,  30.85121372,\n",
       "          29.52554479,  28.33821087,  27.24255424,  26.24549097,\n",
       "          25.32241998,  24.47482281,  23.6955215 ,  22.98063488,\n",
       "          22.31402291,  21.70876017,  21.15148023,  20.63551334,\n",
       "          20.1636399 ,  19.72052338,  19.30186533,  18.92394889,\n",
       "          18.5682785 ,  18.22403257,  17.91242257,  17.61586515,\n",
       "          17.3297201 ,  17.06657656,  16.81366508,  16.5696285 ,\n",
       "          16.34167083,  16.12058085,  15.91011227,  15.71419251,\n",
       "          15.51935694,  15.33294215,  15.16143099,  14.99287849,\n",
       "          14.83230221,  14.67246621,  14.526272  ,  14.3823711 ,\n",
       "          14.24625947,  14.11619408,  13.98232147,  13.85653552,\n",
       "          13.74155904,  13.63101353,  13.52023549,  13.41596374,\n",
       "          13.30997947,  13.21346785,  13.12167861,  13.02506964,\n",
       "          12.9400703 ,  12.86299914,  12.78498172,  12.70835856,\n",
       "          12.63392349,  12.56067603,  12.49893981,  12.42878015,\n",
       "          12.36506225,  12.3064233 ,  12.2433969 ,  12.18998996,\n",
       "          12.13389955,  12.08123524,  12.02945914,  11.97648286,\n",
       "          11.92956344,  11.88308281,  11.832139  ,  11.79653521,\n",
       "          11.75050846,  11.70929183,  11.67276075,  11.63355855,\n",
       "          11.59508789,  11.55877256,  11.53118664,  11.49347102,\n",
       "          11.45798751,  11.42520376,  11.39823554,  11.372608  ,\n",
       "          11.3383275 ,  11.3113459 ,  11.2849962 ,  11.26058435,\n",
       "          11.2335842 ,  11.20753321,  11.18684902,  11.16012678,\n",
       "          11.14015953,  11.1195387 ,  11.1016899 ,  11.07440799,\n",
       "          11.05654991,  11.03924175,  11.01564253,  10.99635326,\n",
       "          10.98202957,  10.96204904,  10.94361807,  10.9268436 ,\n",
       "          10.91480917,  10.8955432 ,  10.88212396,  10.86584787,\n",
       "          10.850248  ,  10.83872172,  10.82243056,  10.80956267,\n",
       "          10.79331791,  10.78291639,  10.76740735,  10.75384081,\n",
       "          10.74050903,  10.73248668,  10.71985353,  10.70633159,\n",
       "          10.69891889,  10.68688579,  10.67290668,  10.66653177,\n",
       "          10.64925017,  10.64118942,  10.63304858,  10.62282431,\n",
       "          10.61256938,  10.6059473 ,  10.59527163,  10.58422567,\n",
       "          10.57628474,  10.5644752 ,  10.55944894,  10.55034934,\n",
       "          10.54090573,  10.53188487,  10.52568454,  10.5204861 ,\n",
       "          10.5120391 ,  10.50305547,  10.49403449,  10.48603373,\n",
       "          10.47723969,  10.47049734,  10.46674598,  10.45848675,\n",
       "          10.4512008 ,  10.44340948,  10.43446958,  10.4303208 ,\n",
       "          10.42075108,  10.41359321,  10.40832605,  10.40392969,\n",
       "          10.39464193,  10.38937692,  10.38331247,  10.37505229,\n",
       "          10.37060817,  10.36389491,  10.35671436,  10.34882323,\n",
       "          10.34136465,  10.33759055,  10.33102182,  10.32633312,\n",
       "          10.31721548,  10.30973297,  10.30591636,  10.29683883,\n",
       "          10.29000159,  10.28466944,  10.28047973,  10.27187277,\n",
       "          10.26297449,  10.25799874,  10.25015105,  10.2451864 ,\n",
       "          10.23835416,  10.23410036,  10.22557124,  10.22100107,\n",
       "          10.21301124,  10.21074454,  10.20070744,  10.19720834]),\n",
       "  array([37.44293322, 24.81250645, 20.37060969, 18.0999481 , 16.66980287,\n",
       "         15.60301152, 14.77997973, 14.15023735, 13.65558529, 13.26219551,\n",
       "         12.92977308, 12.65127038, 12.42215904, 12.21463136, 12.0409368 ,\n",
       "         11.88435496, 11.74292154, 11.62817058, 11.50949624, 11.41705652,\n",
       "         11.33555159, 11.25062303, 11.1755087 , 11.11101072, 11.03832323,\n",
       "         10.97724694, 10.92749751, 10.87702696, 10.83068282, 10.78335344,\n",
       "         10.73855281, 10.69812562, 10.65685967, 10.616535  , 10.58542438,\n",
       "         10.546157  , 10.50627877, 10.46427826, 10.42496067, 10.3837977 ,\n",
       "         10.33737859, 10.28570426, 10.24633695, 10.20145411, 10.1631313 ,\n",
       "         10.12229744, 10.08415178, 10.05894354, 10.03154267, 10.00391115,\n",
       "          9.98260852,  9.9640187 ,  9.94346006,  9.92678192,  9.90146659,\n",
       "          9.8908303 ,  9.87326349,  9.85662554,  9.84716663,  9.8307836 ,\n",
       "          9.81603082,  9.80731699,  9.79190837,  9.77750998,  9.7624787 ,\n",
       "          9.75543573,  9.74642247,  9.73544671,  9.72925828,  9.71170058,\n",
       "          9.70258199,  9.69535801,  9.68546498,  9.67608496,  9.67293878,\n",
       "          9.65589019,  9.64851464,  9.64728171,  9.62970664,  9.62446882,\n",
       "          9.62060999,  9.60805083,  9.60279503,  9.59930878,  9.5883661 ,\n",
       "          9.58159494,  9.57332431,  9.56944035,  9.56442458,  9.54986887,\n",
       "          9.55098233,  9.54658392,  9.5347488 ,  9.53205764,  9.52449055,\n",
       "          9.52297831,  9.51197977,  9.51002056,  9.50369445,  9.50310535,\n",
       "          9.49277703,  9.48303419,  9.47971799,  9.47856539,  9.47412579,\n",
       "          9.46792062,  9.46511292,  9.46581251,  9.46027362,  9.45105761,\n",
       "          9.45061597,  9.44097043,  9.44334318,  9.43421564,  9.43144942,\n",
       "          9.42550815,  9.42754885,  9.42052514,  9.41901593,  9.41721283,\n",
       "          9.40880368,  9.4074085 ,  9.40022498,  9.40136134,  9.39675851,\n",
       "          9.3910809 ,  9.39080775,  9.38491446,  9.38142008,  9.38040467,\n",
       "          9.37627483,  9.37869617,  9.3747593 ,  9.366033  ,  9.36951271,\n",
       "          9.3610234 ,  9.36129793,  9.35981606,  9.35575551,  9.3515518 ,\n",
       "          9.34463596,  9.3508718 ,  9.344607  ,  9.3412902 ,  9.34543137,\n",
       "          9.3340014 ,  9.33683254,  9.33225462,  9.32919577,  9.33389235,\n",
       "          9.32719861,  9.32566655,  9.32315666,  9.3232189 ,  9.31637732,\n",
       "          9.31112789,  9.31020221,  9.31132324,  9.30926554,  9.30567951,\n",
       "          9.30227895,  9.30779634,  9.29697983,  9.29758276,  9.29159733,\n",
       "          9.29741872,  9.29546825,  9.29368216,  9.28828828,  9.28363678,\n",
       "          9.28599656,  9.28036375,  9.27730864,  9.28081956,  9.27863586,\n",
       "          9.27039245,  9.27195743,  9.28286877,  9.27697686,  9.26878575,\n",
       "          9.26519985,  9.25948474,  9.26213207,  9.26046056,  9.25839202,\n",
       "          9.25801236,  9.2533672 ,  9.25916243,  9.25593775,  9.25216491,\n",
       "          9.25072458,  9.24919626,  9.24555402,  9.24213577,  9.24875965,\n",
       "          9.24267344,  9.23795668,  9.24174796,  9.23781792,  9.23974088]),\n",
       "  array([194.99297336,  72.82391854,  53.36235941,  48.0629049 ,\n",
       "          44.73285729,  42.07192266,  39.63196547,  37.27848346,\n",
       "          35.1588611 ,  33.32747022,  31.75454758,  30.39664954,\n",
       "          29.18961958,  28.13123277,  27.19407879,  26.34306226,\n",
       "          25.5655745 ,  24.8603993 ,  24.20384528,  23.61403863,\n",
       "          23.06739399,  22.56501547,  22.1000867 ,  21.67617212,\n",
       "          21.27629589,  20.90847743,  20.56799524,  20.2464581 ,\n",
       "          19.94889668,  19.66854375,  19.4020876 ,  19.15741575,\n",
       "          18.92530249,  18.70244369,  18.4975061 ,  18.29839559,\n",
       "          18.10916807,  17.93117628,  17.76072579,  17.5932126 ,\n",
       "          17.43668045,  17.28613158,  17.14238694,  17.00374119,\n",
       "          16.87111534,  16.73854618,  16.61636162,  16.49315383,\n",
       "          16.37768758,  16.26063363,  16.15546707,  16.05066688,\n",
       "          15.94901798,  15.85127398,  15.75368954,  15.66167507,\n",
       "          15.57790282,  15.48994682,  15.40672579,  15.32694804,\n",
       "          15.24281461,  15.16584165,  15.09129374,  15.01583413,\n",
       "          14.94728626,  14.88054841,  14.81165755,  14.74630575,\n",
       "          14.68094827,  14.61715592,  14.56148823,  14.49781399,\n",
       "          14.44134058,  14.38217564,  14.32592724,  14.27310747,\n",
       "          14.22008239,  14.17060878,  14.11956341,  14.06812836,\n",
       "          14.01528   ,  13.9666388 ,  13.91940754,  13.8744066 ,\n",
       "          13.83052386,  13.78423927,  13.74468821,  13.70049384,\n",
       "          13.65925175,  13.61422196,  13.57868381,  13.53602362,\n",
       "          13.49677607,  13.45697497,  13.42052894,  13.38694535,\n",
       "          13.34645302,  13.31003659,  13.27698272,  13.24236277,\n",
       "          13.20651688,  13.17030015,  13.14076666,  13.10551136,\n",
       "          13.07398466,  13.04653333,  13.01633393,  12.98209958,\n",
       "          12.95156143,  12.92376629,  12.89442286,  12.86371985,\n",
       "          12.83778124,  12.80750318,  12.77815563,  12.75210376,\n",
       "          12.7281441 ,  12.69859692,  12.67578946,  12.64635778,\n",
       "          12.62532368,  12.59990182,  12.57735259,  12.55347585,\n",
       "          12.52639168,  12.50347616,  12.48064422,  12.45560871,\n",
       "          12.43387502,  12.41474227,  12.39111809,  12.36919317,\n",
       "          12.34973889,  12.3283751 ,  12.30545509,  12.28697986,\n",
       "          12.26501696,  12.24503752,  12.22688037,  12.20811561,\n",
       "          12.1888333 ,  12.17103806,  12.15461335,  12.13475878,\n",
       "          12.11506952,  12.09634946,  12.0812122 ,  12.06379268,\n",
       "          12.0461484 ,  12.02713338,  12.01378688,  11.99835245,\n",
       "          11.98286927,  11.96425365,  11.94773483,  11.93211214,\n",
       "          11.91901885,  11.90324641,  11.8889347 ,  11.87388431,\n",
       "          11.85879925,  11.84339451,  11.83059883,  11.81460256,\n",
       "          11.8004537 ,  11.78779435,  11.77336882,  11.76031794,\n",
       "          11.74527355,  11.73318252,  11.71980176,  11.70607063,\n",
       "          11.69405063,  11.68169203,  11.67050395,  11.65568005,\n",
       "          11.64344251,  11.63321739,  11.62152988,  11.6082543 ,\n",
       "          11.59418117,  11.58450751,  11.57589615,  11.56296493,\n",
       "          11.54947538,  11.54062867,  11.53211042,  11.51860469,\n",
       "          11.50664001,  11.49806461,  11.48539832,  11.47427239,\n",
       "          11.46525366,  11.45364205,  11.44273239,  11.4334386 ,\n",
       "          11.42339246,  11.41496074,  11.4042973 ,  11.39454571]),\n",
       "  array([34.27211456, 21.54291305, 17.22467247, 15.24329433, 14.06935601,\n",
       "         13.26849879, 12.71988956, 12.28960785, 11.94650431, 11.64522762,\n",
       "         11.38834252, 11.15551659, 10.97064578, 10.81082558, 10.69882961,\n",
       "         10.58646423, 10.49487518, 10.42748128, 10.34435336, 10.27468216,\n",
       "         10.22171267, 10.16530019, 10.12292976, 10.06948212, 10.04159766,\n",
       "         10.01391218,  9.96888513,  9.93927901,  9.89664486,  9.87888166,\n",
       "          9.8635746 ,  9.84855189,  9.81248821,  9.78245325,  9.76129405,\n",
       "          9.75678716,  9.72295323,  9.7044351 ,  9.70582112,  9.67436182,\n",
       "          9.66097696,  9.64159986,  9.62963547,  9.6215    ,  9.61048161,\n",
       "          9.60203266,  9.59865882,  9.57844523,  9.57479661,  9.56932171,\n",
       "          9.54302479,  9.53998101,  9.54475868,  9.51775542,  9.50964419,\n",
       "          9.4922746 ,  9.48744856,  9.47828969,  9.48257071,  9.48445643,\n",
       "          9.46573578,  9.47390217,  9.45024195,  9.44685838,  9.43183169,\n",
       "          9.43675093,  9.44028393,  9.41448078,  9.43149889,  9.41238905,\n",
       "          9.41287603,  9.4048609 ,  9.40609425,  9.39381065,  9.38074014,\n",
       "          9.38476902,  9.37663699,  9.37022088,  9.3709559 ,  9.36769899,\n",
       "          9.35431912,  9.35324198,  9.34869614,  9.35671248,  9.33654983,\n",
       "          9.34824368,  9.33853119,  9.33429961,  9.32383019,  9.33537012,\n",
       "          9.31536895,  9.31029322,  9.3187743 ,  9.31444508,  9.30295763,\n",
       "          9.30419979,  9.30213036,  9.30348775,  9.28989615,  9.29766699,\n",
       "          9.29275379,  9.28915641,  9.28839236,  9.29029705,  9.27490242,\n",
       "          9.28218491,  9.27404669,  9.27072399,  9.26980455,  9.26693629,\n",
       "          9.25968343,  9.26086903,  9.25695293,  9.25007838,  9.25091867,\n",
       "          9.24636525,  9.24774316,  9.2506143 ,  9.25393641,  9.24094375,\n",
       "          9.22665376,  9.22899025,  9.24064192,  9.23870997,  9.2426514 ,\n",
       "          9.23707792,  9.22277192,  9.22166595,  9.21450564,  9.21418929,\n",
       "          9.20684381,  9.21786313,  9.21886094,  9.20735308,  9.22072279,\n",
       "          9.20055704,  9.1961775 ,  9.20374487,  9.19993189,  9.19998234,\n",
       "          9.19255614,  9.19760934,  9.18915748,  9.19978055,  9.20165171,\n",
       "          9.18601412,  9.1768268 ,  9.18616524,  9.17920101,  9.18647625,\n",
       "          9.19169047,  9.18654853,  9.1681973 ,  9.16087757,  9.17361767,\n",
       "          9.17418417,  9.18339293,  9.178074  ,  9.17223768,  9.16095183,\n",
       "          9.16385064,  9.16230173,  9.16124232,  9.16976471,  9.16856454,\n",
       "          9.1734777 ,  9.16005637,  9.16220998,  9.15954098,  9.14739835,\n",
       "          9.1533629 ,  9.15722644,  9.15442794,  9.15915882,  9.14716281,\n",
       "          9.13396727,  9.14792614,  9.1455186 ,  9.1445309 ,  9.1465173 ,\n",
       "          9.13762437,  9.14539649,  9.13736295,  9.14629705,  9.14919996,\n",
       "          9.13295252,  9.12798707,  9.14001895,  9.13517598,  9.13521736,\n",
       "          9.14126115,  9.13037041,  9.1244774 ,  9.12821993,  9.11926652,\n",
       "          9.12051895,  9.12828958,  9.11635138,  9.11290702,  9.13246042]),\n",
       "  array([194.99297336,  72.82391854,  52.86342427,  47.52657481,\n",
       "          44.01355866,  40.99969527,  37.98933636,  35.06771052,\n",
       "          32.51329753,  30.3309819 ,  28.47073492,  26.87774519,\n",
       "          25.4659827 ,  24.22339836,  23.12436959,  22.15979201,\n",
       "          21.30486401,  20.54544526,  19.86096365,  19.26610473,\n",
       "          18.71803889,  18.22031802,  17.77037457,  17.35727996,\n",
       "          16.9648389 ,  16.61002815,  16.27994399,  15.96946594,\n",
       "          15.69148607,  15.41836336,  15.16141292,  14.92680896,\n",
       "          14.70460423,  14.48739279,  14.30181657,  14.11450467,\n",
       "          13.93084829,  13.76536188,  13.61040209,  13.45529388,\n",
       "          13.31778501,  13.17908578,  13.05158893,  12.92788968,\n",
       "          12.81151617,  12.70116457,  12.59728557,  12.49667821,\n",
       "          12.40146532,  12.30466884,  12.22154979,  12.14741134,\n",
       "          12.07048753,  11.99220939,  11.91817489,  11.85018459,\n",
       "          11.78555465,  11.72709694,  11.66761611,  11.61226252,\n",
       "          11.55214394,  11.50105855,  11.44942653,  11.40078217,\n",
       "          11.35316733,  11.31086587,  11.26815515,  11.2299075 ,\n",
       "          11.19097053,  11.14892253,  11.11767248,  11.07734708,\n",
       "          11.04258484,  11.01451589,  10.98003983,  10.95185569,\n",
       "          10.9194214 ,  10.89613029,  10.86291309,  10.8356806 ,\n",
       "          10.80775621,  10.78250506,  10.74950098,  10.72882563,\n",
       "          10.70442498,  10.6759963 ,  10.64896581,  10.62409072,\n",
       "          10.59573392,  10.5703632 ,  10.54711503,  10.5156337 ,\n",
       "          10.48623873,  10.46475729,  10.43645998,  10.41922074,\n",
       "          10.38987729,  10.37232921,  10.34781414,  10.32511697,\n",
       "          10.30136432,  10.27756584,  10.25805744,  10.23801731,\n",
       "          10.22015795,  10.20511525,  10.18796666,  10.16971209,\n",
       "          10.15711416,  10.14109068,  10.12633577,  10.11056574,\n",
       "          10.09950738,  10.08566898,  10.07381401,  10.06442981,\n",
       "          10.05638015,  10.04148514,  10.0312485 ,  10.02063525,\n",
       "          10.01292141,  10.0034723 ,   9.99253107,   9.98737926,\n",
       "           9.97404168,   9.96705044,   9.9602992 ,   9.94940045,\n",
       "           9.94058007,   9.93876717,   9.92786121,   9.92214658,\n",
       "           9.91749685,   9.90870239,   9.900926  ,   9.89724892,\n",
       "           9.88881663,   9.88212074,   9.87777473,   9.87217366,\n",
       "           9.86411785,   9.85953763,   9.85263135,   9.84978236,\n",
       "           9.84354706,   9.83602348,   9.83438909,   9.83016016,\n",
       "           9.82503115,   9.81820523,   9.81622507,   9.81371418,\n",
       "           9.80760226,   9.80159463,   9.79838895,   9.7920928 ,\n",
       "           9.78821344,   9.78229232,   9.78085807,   9.77833058,\n",
       "           9.7743751 ,   9.76932178,   9.76336088,   9.76063079,\n",
       "           9.75545201,   9.75310548,   9.74854194,   9.74789118,\n",
       "           9.7423266 ,   9.74133716,   9.7356533 ,   9.73239029,\n",
       "           9.72990548,   9.72714532,   9.72394776,   9.72073503,\n",
       "           9.71477367,   9.71457448,   9.712819  ,   9.7099572 ,\n",
       "           9.7059507 ,   9.70268146,   9.70174231,   9.69772995,\n",
       "           9.69285954,   9.69233497,   9.69540424,   9.68694529,\n",
       "           9.68470298,   9.6844513 ,   9.67818452,   9.67856526,\n",
       "           9.67652329,   9.67408965,   9.67163817,   9.66824448,\n",
       "           9.66496029,   9.66582675,   9.66124876,   9.66046794]),\n",
       "  array([42.98713884, 38.57258827, 33.31141545, 28.80396271, 24.01417258,\n",
       "         20.14837742, 17.4839414 , 15.03399957, 14.84082714, 13.91919514,\n",
       "         12.17722628, 11.37777718, 11.05143709, 10.73462607,  9.85879719,\n",
       "          9.93357439,  9.49104353,  9.94687683,  8.98659287,  8.74204155,\n",
       "          8.92801178,  8.74903706, 41.09780775, 32.76225611, 32.34088398,\n",
       "         31.94317369, 31.63444381, 31.85620509, 31.37099535, 31.43372811,\n",
       "         30.94007824, 30.73548653, 31.38535913, 31.51117291, 31.07499613,\n",
       "         30.71045726, 30.96481479, 27.08098176, 23.13313185, 22.59613822,\n",
       "         20.66974971, 18.46740929, 17.09976698, 16.89621761, 16.76230818,\n",
       "         15.98400547, 15.73204373, 15.16951215, 14.57008677, 14.35964093,\n",
       "         14.26293961, 13.88751875, 14.25149795, 14.26980017, 13.77602896,\n",
       "         13.7785418 , 13.03793864, 12.68498313, 12.69882096, 12.7672719 ,\n",
       "         12.51838737, 12.86999943, 13.09527917, 12.84288455, 12.6363696 ,\n",
       "         12.56228129, 13.08595037, 12.59437258, 13.28427799, 12.74214446,\n",
       "         12.32229516, 13.2147879 , 12.26320993, 50.75901382, 13.41382724,\n",
       "         12.94773918, 12.12348941, 12.29543421, 12.7212877 , 11.95027031,\n",
       "         11.84647837, 11.67393245, 12.0582572 , 13.9956257 , 13.52603899,\n",
       "         47.03769434, 16.13925928, 14.40069718, 14.35992851, 14.5585445 ,\n",
       "         13.25882214, 15.22535879, 14.60054887, 13.66788452, 13.84239648,\n",
       "         12.36859453, 12.3328025 , 12.00969448, 12.58238837, 12.03744357,\n",
       "         12.14587937, 12.54630073, 11.96501244, 11.58331164, 11.687559  ,\n",
       "         11.83193589, 13.55038922, 15.56224478, 12.90423967, 11.82009945,\n",
       "         11.98451784, 11.63001713, 11.97485538, 11.35582302, 11.45742204,\n",
       "         13.81602596, 13.61335209, 13.03391066, 13.60858178, 12.910459  ,\n",
       "         12.24183822, 11.8703518 , 11.2698075 , 12.300275  , 12.27015587,\n",
       "         11.47066459, 12.32179574, 13.06308565, 14.38579367, 13.07345476,\n",
       "         13.11115559, 11.92937572, 12.47342746, 16.21313822, 40.6669501 ,\n",
       "         39.08892564, 37.21599187, 34.43731453, 32.78121139, 32.88215712,\n",
       "         32.28607678, 32.83934879, 32.67570614, 32.47095393, 32.38116644,\n",
       "         32.02052232, 32.36504281, 33.00167863, 32.97977293, 32.83373552,\n",
       "         32.96970984, 32.81252802, 32.591001  , 32.27200094, 32.37776198,\n",
       "         31.85784568, 31.17742903, 31.35244437, 30.77944143, 30.68676527,\n",
       "         30.2818694 , 30.5104535 , 30.27177064, 30.33266687, 31.52596918,\n",
       "         31.15157938, 31.63375747, 31.640448  , 31.31100046, 30.82403241,\n",
       "         30.6650655 , 30.41279317, 30.61153637, 30.58012577, 31.32919078,\n",
       "         31.73490724, 31.91464985, 32.23173133, 32.6606973 , 33.85190603,\n",
       "         31.70868609, 31.49045928, 31.36923773, 31.39760347, 32.30655119,\n",
       "         32.07385401, 31.9436611 , 31.42472865, 31.66648437, 30.93851442,\n",
       "         30.97609005, 30.31700668, 30.35065787, 30.46132638, 30.37359069,\n",
       "         31.22627416, 31.36505724, 31.30184209, 30.88041416, 30.85873196]),\n",
       "  array([37.51006256, 24.81709159, 20.28454617, 17.92510236, 16.40031558,\n",
       "         15.25147367, 14.35961012, 13.68797272, 13.14953259, 12.72838384,\n",
       "         12.37055276, 12.07978649, 11.84084217, 11.62875834, 11.44547725,\n",
       "         11.28325286, 11.13903078, 11.02415251, 10.90408778, 10.81739763,\n",
       "         10.73635376, 10.6495777 , 10.57933125, 10.51192882, 10.44808158,\n",
       "         10.39589105, 10.34063733, 10.27834508, 10.20668471, 10.12928648,\n",
       "         10.05102767,  9.9794626 ,  9.91565034,  9.87337884,  9.83657459,\n",
       "          9.80093331,  9.77484119,  9.75362404,  9.72347251,  9.69737158,\n",
       "          9.68000989,  9.65702751,  9.63883028,  9.62590308,  9.60113987,\n",
       "          9.58756145,  9.57195265,  9.55445103,  9.53832986,  9.52771111,\n",
       "          9.5183409 ,  9.51035387,  9.4920415 ,  9.48417377,  9.46751657,\n",
       "          9.4690629 ,  9.45085256,  9.44517606,  9.43991257,  9.42662733,\n",
       "          9.41986259,  9.41830184,  9.40510308,  9.39927925,  9.3872776 ,\n",
       "          9.3857133 ,  9.38058135,  9.37480847,  9.37502752,  9.36253672,\n",
       "          9.35827195,  9.35464251,  9.35264882,  9.33897427,  9.34039048,\n",
       "          9.33040362,  9.32502178,  9.32659154,  9.31540448,  9.31133878,\n",
       "          9.31216466,  9.30267151,  9.29821898,  9.29462391,  9.29550814,\n",
       "          9.29239487,  9.28376737,  9.28706153,  9.27868674,  9.27145121,\n",
       "          9.27419041,  9.2699261 ,  9.26521753,  9.26481108,  9.25923528,\n",
       "          9.26122672,  9.25609223,  9.25925515,  9.24953146,  9.25062754,\n",
       "          9.24692521,  9.24044364,  9.23752059,  9.23556728,  9.23808883,\n",
       "          9.23071329,  9.23456985,  9.23340083,  9.2312525 ,  9.2248347 ,\n",
       "          9.22439703,  9.22003032,  9.22088108,  9.21540641,  9.21259672,\n",
       "          9.21565689,  9.21524383,  9.21313926,  9.21185215,  9.21189388,\n",
       "          9.20133361,  9.20521959,  9.20015343,  9.20514936,  9.20052853,\n",
       "          9.19909623,  9.19623451,  9.19404879,  9.18670622,  9.18937218,\n",
       "          9.18623533,  9.19250573,  9.19035158,  9.18113803,  9.18756266,\n",
       "          9.18185822,  9.17976128,  9.18064771,  9.18015305,  9.1782425 ,\n",
       "          9.17066767,  9.17561477,  9.17561477,  9.16826725,  9.17311683,\n",
       "          9.16440124,  9.17246511,  9.16557245,  9.16493875,  9.17028723,\n",
       "          9.16648374,  9.16705635,  9.161843  ,  9.16364527,  9.15912388,\n",
       "          9.15609122,  9.15801245,  9.15634663,  9.15578342,  9.15583363,\n",
       "          9.15285007,  9.15439738,  9.14704941,  9.15277587,  9.14721079,\n",
       "          9.15458509,  9.15048486,  9.14913015,  9.15051104,  9.14416463,\n",
       "          9.14672229,  9.14673538,  9.13970733,  9.14364795,  9.1371451 ,\n",
       "          9.13675081,  9.14094949,  9.14432596,  9.13965504,  9.13901441,\n",
       "          9.13497125,  9.13377346,  9.13233631,  9.13244736,  9.12849198,\n",
       "          9.13213165,  9.13080361,  9.13271735,  9.12685547,  9.12723628,\n",
       "          9.12825258,  9.12430989,  9.1247972 ,  9.11997751,  9.12692946,\n",
       "          9.12453614,  9.1192513 ,  9.12233701,  9.12239139,  9.11944916]),\n",
       "  array([34.28576303, 21.56886664, 17.15783891, 15.11002238, 13.87912779,\n",
       "         13.04767184, 12.45046634, 11.96236545, 11.58005332, 11.25868104,\n",
       "         10.98012098, 10.76857546, 10.59425871, 10.45232464, 10.34210435,\n",
       "         10.2300215 , 10.13860062, 10.07462584, 10.00539003,  9.94506752,\n",
       "          9.88926696,  9.83607038,  9.79908514,  9.7511896 ,  9.71811881,\n",
       "          9.69469692,  9.65164137,  9.62988113,  9.59498191,  9.57148482,\n",
       "          9.55936129,  9.55123281,  9.5116464 ,  9.49402416,  9.48119397,\n",
       "          9.46824342,  9.45098325,  9.42432619,  9.43061971,  9.40983338,\n",
       "          9.39116375,  9.38685013,  9.3728373 ,  9.36447893,  9.3628336 ,\n",
       "          9.34628701,  9.34445327,  9.33472023,  9.32230091,  9.32490617,\n",
       "          9.31256874,  9.30935654,  9.30518255,  9.28222032,  9.28249474,\n",
       "          9.28047881,  9.2743872 ,  9.26452172,  9.26612547,  9.26561074,\n",
       "          9.25066503,  9.25674106,  9.2452322 ,  9.23358575,  9.2340943 ,\n",
       "          9.23314987,  9.23708233,  9.20648382,  9.22889123,  9.20792824,\n",
       "          9.21941924,  9.21356102,  9.20600532,  9.20590656,  9.20458315,\n",
       "          9.20152885,  9.18899535,  9.19283229,  9.19558553,  9.1871202 ,\n",
       "          9.18694278,  9.17378171,  9.17117931,  9.17830596,  9.18209027,\n",
       "          9.16690992,  9.16685309,  9.16601388,  9.15980523,  9.16312094,\n",
       "          9.15158665,  9.15995155,  9.15259257,  9.14975403,  9.13971823,\n",
       "          9.14838199,  9.14527439,  9.15498888,  9.14464427,  9.14620329,\n",
       "          9.14099308,  9.13710371,  9.13243429,  9.13693815,  9.13807535,\n",
       "          9.1384806 ,  9.13009395,  9.13298953,  9.12597423,  9.11837949,\n",
       "          9.1167361 ,  9.1205146 ,  9.12767151,  9.11713388,  9.11668828,\n",
       "          9.11127331,  9.1180534 ,  9.12028845,  9.12059071,  9.11578412,\n",
       "          9.10399468,  9.10286389,  9.10397732,  9.11346542,  9.10638912,\n",
       "          9.10747258,  9.09750918,  9.08824137,  9.0959498 ,  9.09863931,\n",
       "          9.08744618,  9.0948135 ,  9.09463136,  9.09064684,  9.10119726,\n",
       "          9.08799219,  9.08310749,  9.09679561,  9.08213086,  9.09030007,\n",
       "          9.08743752,  9.08728369,  9.09295106,  9.0844026 ,  9.08727069,\n",
       "          9.0842185 ,  9.08390879,  9.08270037,  9.07715409,  9.08317462,\n",
       "          9.08184288,  9.07331135,  9.07668448,  9.07525199,  9.07612184,\n",
       "          9.06698823,  9.07126732,  9.08273718,  9.07247854,  9.06924536,\n",
       "          9.07224494,  9.06888859,  9.06297477,  9.07692253,  9.06711145,\n",
       "          9.06987893,  9.0683632 ,  9.05979033,  9.06109292,  9.05581892,\n",
       "          9.06707037,  9.05772559,  9.0575701 ,  9.06298125,  9.05807544,\n",
       "          9.05824605,  9.05732176,  9.05851601,  9.0581791 ,  9.05439189,\n",
       "          9.05557711,  9.05543677,  9.05053721,  9.04466122,  9.05244923,\n",
       "          9.04544835,  9.05710798,  9.0471587 ,  9.05463367,  9.05441995,\n",
       "          9.04340843,  9.04492647,  9.04492   ,  9.04535777,  9.03950024,\n",
       "          9.04254387,  9.05112199,  9.04769149,  9.03824816,  9.05797826]),\n",
       "  array([513.22265772, 193.89750464,  99.34455773,  71.0171116 ,\n",
       "          58.20565336,  52.38717422,  49.50434823,  47.44437001,\n",
       "          45.71195222,  44.219958  ,  42.86101638,  41.58018373,\n",
       "          40.31864674,  39.0766258 ,  37.88589743,  36.7681821 ,\n",
       "          35.72353507,  34.74098065,  33.82559698,  32.98503369,\n",
       "          32.18879511,  31.46426757,  30.77991109,  30.15643389,\n",
       "          29.55328616,  28.99367862,  28.48290832,  27.97802744,\n",
       "          27.50957013,  27.06300607,  26.63283319,  26.23000219,\n",
       "          25.84164192,  25.47787359,  25.12927734,  24.7873831 ,\n",
       "          24.46467158,  24.15888183,  23.86034997,  23.57570116,\n",
       "          23.30484724,  23.04368051,  22.7943135 ,  22.55182776,\n",
       "          22.3194128 ,  22.09498156,  21.88036995,  21.67433756,\n",
       "          21.47438682,  21.27679302,  21.09521585,  20.91516833,\n",
       "          20.74215103,  20.57230612,  20.41023054,  20.25552549,\n",
       "          20.10122146,  19.95531857,  19.81317655,  19.67444852,\n",
       "          19.54168576,  19.4075237 ,  19.28260669,  19.16167312,\n",
       "          19.04482146,  18.93183268,  18.8209905 ,  18.71124785,\n",
       "          18.60728164,  18.50449751,  18.40708164,  18.30896941,\n",
       "          18.21303882,  18.12216427,  18.03014825,  17.94383084,\n",
       "          17.85997473,  17.77855345,  17.69444033,  17.61542836,\n",
       "          17.53359604,  17.45820323,  17.38368167,  17.3079018 ,\n",
       "          17.23753118,  17.16456951,  17.09741885,  17.02854546,\n",
       "          16.96259018,  16.89345437,  16.83048193,  16.76503797,\n",
       "          16.7035398 ,  16.64108881,  16.58444162,  16.52396836,\n",
       "          16.46479901,  16.40604884,  16.35284883,  16.2980027 ,\n",
       "          16.24138878,  16.18560824,  16.13623511,  16.0809154 ,\n",
       "          16.0325382 ,  15.98320139,  15.93569944,  15.88569102,\n",
       "          15.83851285,  15.78952842,  15.74468154,  15.69843865,\n",
       "          15.65273088,  15.60888658,  15.56354716,  15.52331285,\n",
       "          15.48146611,  15.43705992,  15.39682222,  15.3558766 ,\n",
       "          15.31929069,  15.28075889,  15.2417026 ,  15.20495731,\n",
       "          15.16254077,  15.12498019,  15.09063891,  15.0516092 ,\n",
       "          15.01674707,  14.98501648,  14.94969196,  14.91209335,\n",
       "          14.88127217,  14.84777804,  14.81423215,  14.78053651,\n",
       "          14.7469808 ,  14.71656405,  14.68695936,  14.65672931,\n",
       "          14.6230886 ,  14.5960451 ,  14.56679747,  14.53521708,\n",
       "          14.50639223,  14.47607134,  14.44792525,  14.41990265,\n",
       "          14.39292951,  14.36418477,  14.33899433,  14.31221689,\n",
       "          14.28569382,  14.2591621 ,  14.22981597,  14.20534548,\n",
       "          14.18401777,  14.15523127,  14.13283313,  14.10734879,\n",
       "          14.08020495,  14.05577056,  14.03275692,  14.0108198 ,\n",
       "          13.98755627,  13.96341582,  13.93896144,  13.91931793,\n",
       "          13.89523231,  13.87454553,  13.85107565,  13.82883236,\n",
       "          13.80741484,  13.78667801,  13.76585089,  13.74552059,\n",
       "          13.72440224,  13.70208796,  13.68352208,  13.66031997,\n",
       "          13.64135208,  13.62175449,  13.60203912,  13.58037384,\n",
       "          13.56236736,  13.54270888,  13.52573586,  13.50713197,\n",
       "          13.48546996,  13.46991101,  13.44931871,  13.43159168,\n",
       "          13.41292221,  13.39550822,  13.37714405,  13.35900571,\n",
       "          13.34090151,  13.3253918 ,  13.30810732,  13.29124453])],\n",
       " 'test_ppls': [array([55.49868514, 49.24029553, 44.18212533, 38.29708644, 33.08242644,\n",
       "         29.35945355, 26.46486148, 24.25897726, 22.54550556, 21.18592103,\n",
       "         20.07916409, 19.14543899, 18.39149996, 17.7719253 , 17.20632948,\n",
       "         16.73647509, 16.31676221, 15.96359598, 15.62601091, 15.32293257,\n",
       "         15.06629366, 14.82033668, 14.57734877, 14.38675749, 14.1690142 ,\n",
       "         14.01241662, 13.83717642, 13.67774232, 13.53953854, 13.4223145 ,\n",
       "         13.29458495, 13.17996561, 13.06457446, 12.9662465 , 12.84992598,\n",
       "         12.75598686, 12.66818199, 12.58607876, 12.51147392, 12.4076494 ,\n",
       "         12.32642649, 12.27339475, 12.19363794, 12.11808833, 12.03852846,\n",
       "         11.97191221, 11.89984703, 11.83528484, 11.79249432, 11.72674186,\n",
       "         11.65447961, 11.61819433, 11.5666376 , 11.50595693, 11.4566654 ,\n",
       "         11.39794749, 11.3693195 , 11.33108236, 11.29343154, 11.24372612,\n",
       "         11.19818749, 11.1786452 , 11.13650544, 11.09656942, 11.06325024,\n",
       "         11.03682061, 11.01115504, 10.97011221, 10.93966852, 10.91455675,\n",
       "         10.88892108, 10.85632115, 10.8473433 , 10.83074221, 10.79172771,\n",
       "         10.77719006, 10.7446736 , 10.73517122, 10.70180171, 10.68357906,\n",
       "         10.65821145, 10.64446781, 10.62582342, 10.60913135, 10.57797182,\n",
       "         10.57247532, 10.54013924, 10.52725812, 10.51582173, 10.48410385,\n",
       "         10.47100162, 10.46100549, 10.44188328, 10.42242577, 10.4077305 ,\n",
       "         10.40594157, 10.37008154, 10.36922859, 10.34677554, 10.34051899,\n",
       "         10.33499064, 10.32153582, 10.29550588, 10.30448395, 10.28903257,\n",
       "         10.26923308, 10.25376122, 10.24538914, 10.23455909, 10.22261198,\n",
       "         10.21364192, 10.19155736, 10.19829028, 10.18184742, 10.16605396,\n",
       "         10.16287204, 10.14597102, 10.1552884 , 10.12870448, 10.12808388,\n",
       "         10.10499168, 10.09119629, 10.08326946, 10.08666935, 10.07443128,\n",
       "         10.06453539, 10.05143026, 10.04776197, 10.03249222, 10.02020044,\n",
       "         10.01343469, 10.00979935, 10.00904763,  9.9955691 , 10.00030312,\n",
       "          9.9796125 ,  9.97131924,  9.97084141,  9.96029207,  9.94872679,\n",
       "          9.95372577,  9.94071753,  9.93404807,  9.93400781,  9.92607193,\n",
       "          9.91566925,  9.90856537,  9.89504522,  9.88313155,  9.89596534,\n",
       "          9.88380313,  9.88362403,  9.85828244,  9.86672633,  9.86458116,\n",
       "          9.86028753,  9.86415548,  9.86271863,  9.85000076,  9.8486106 ,\n",
       "          9.8336224 ,  9.82689828,  9.82872592,  9.82844707,  9.81827545,\n",
       "          9.82407313,  9.80445305,  9.80380323,  9.80141936,  9.80281923,\n",
       "          9.79509324,  9.78515911,  9.79229125,  9.78118222,  9.77186792,\n",
       "          9.76499977,  9.7717724 ,  9.76418262,  9.76809904,  9.75415658,\n",
       "          9.75399844,  9.7479609 ,  9.74937638,  9.74665252,  9.74832579,\n",
       "          9.73517515,  9.74178309,  9.72549192,  9.72051254,  9.72063769,\n",
       "          9.71889271,  9.714549  ,  9.71262449,  9.71435445,  9.69599833,\n",
       "          9.70168911,  9.70945485,  9.68926436,  9.6850401 ,  9.7064899 ]),\n",
       "  array([49.67021816, 36.43654422, 28.91400959, 24.87815161, 22.35624038,\n",
       "         20.61305644, 19.28254692, 18.30264969, 17.51846558, 16.88797354,\n",
       "         16.3470679 , 15.88859246, 15.49158295, 15.13937528, 14.83196981,\n",
       "         14.56648143, 14.32369022, 14.10566716, 13.89860523, 13.71972713,\n",
       "         13.55034399, 13.38850937, 13.25268461, 13.12580882, 13.00105587,\n",
       "         12.87880274, 12.77900564, 12.68016628, 12.58653488, 12.49788494,\n",
       "         12.41193363, 12.33753447, 12.25824636, 12.18652902, 12.11686338,\n",
       "         12.05548323, 12.00099024, 11.93219749, 11.88546856, 11.82890375,\n",
       "         11.78065802, 11.72071271, 11.68058639, 11.63042474, 11.59387158,\n",
       "         11.54667255, 11.50371044, 11.46717003, 11.43066665, 11.38757958,\n",
       "         11.35997699, 11.32170919, 11.29561273, 11.26223021, 11.23120077,\n",
       "         11.19725575, 11.1761695 , 11.15242647, 11.12115864, 11.09985313,\n",
       "         11.07802321, 11.05340287, 11.02937894, 11.00308531, 10.9809404 ,\n",
       "         10.96452959, 10.9473733 , 10.92631737, 10.90794127, 10.8854039 ,\n",
       "         10.87209305, 10.85397119, 10.83807829, 10.82185517, 10.80423691,\n",
       "         10.78957952, 10.772679  , 10.76343157, 10.74539859, 10.72920165,\n",
       "         10.71364981, 10.70601763, 10.68839938, 10.68095835, 10.66145441,\n",
       "         10.65761685, 10.6398677 , 10.63052644, 10.62644159, 10.60290576,\n",
       "         10.59080894, 10.5816924 , 10.57031784, 10.55628483, 10.54999719,\n",
       "         10.54671772, 10.52892733, 10.51800821, 10.51084117, 10.50312058,\n",
       "         10.49131019, 10.48179947, 10.47788168, 10.46089076, 10.45660433,\n",
       "         10.44944924, 10.43591009, 10.42700147, 10.42305695, 10.41209123,\n",
       "         10.40172973, 10.38436464, 10.38383731, 10.37179259, 10.36100184,\n",
       "         10.35673906, 10.35017296, 10.32956868, 10.3221732 , 10.31373789,\n",
       "         10.30549128, 10.29722182, 10.28538301, 10.28054836, 10.2650619 ,\n",
       "         10.25784466, 10.25590788, 10.24573845, 10.23046541, 10.22425238,\n",
       "         10.21700538, 10.20933266, 10.2061956 , 10.19832919, 10.18794237,\n",
       "         10.18005848, 10.16943084, 10.16263216, 10.15765662, 10.14312911,\n",
       "         10.13850635, 10.13571728, 10.1301052 , 10.11865636, 10.11052235,\n",
       "         10.10028517, 10.09636555, 10.08812198, 10.07856586, 10.07710739,\n",
       "         10.0681858 , 10.06200416, 10.04836567, 10.04632952, 10.03732749,\n",
       "         10.02812551, 10.02916321, 10.01546417, 10.00694787, 10.0035677 ,\n",
       "          9.99098977,  9.9865054 ,  9.97756411,  9.97233918,  9.95711521,\n",
       "          9.96339394,  9.94510783,  9.94077915,  9.9290211 ,  9.92567199,\n",
       "          9.91576854,  9.9158371 ,  9.90591985,  9.89778931,  9.89058977,\n",
       "          9.88235399,  9.88163069,  9.8733859 ,  9.86756147,  9.86264104,\n",
       "          9.85095897,  9.84614541,  9.84509144,  9.83371149,  9.83256977,\n",
       "          9.8261884 ,  9.8277652 ,  9.82067513,  9.81679848,  9.80799043,\n",
       "          9.79945662,  9.79956175,  9.79704578,  9.79323916,  9.78780272,\n",
       "          9.77953129,  9.7799813 ,  9.7722803 ,  9.76722574,  9.76661797]),\n",
       "  array([17.35490474, 13.51629376, 11.76779546, 11.09916774, 10.71992765,\n",
       "         10.47800909, 10.3043906 , 10.15580655, 10.06632323,  9.98592923,\n",
       "          9.90513814,  9.85482326,  9.8048785 ,  9.76236232,  9.71918468,\n",
       "          9.68920891,  9.64607654,  9.6467803 ,  9.61291072,  9.58838439,\n",
       "          9.5839162 ,  9.56299719,  9.53496249,  9.52837217,  9.51399609,\n",
       "          9.50967366,  9.49690157,  9.48687403,  9.45745241,  9.44569176,\n",
       "          9.43923065,  9.43994858,  9.42347239,  9.41318798,  9.40609649,\n",
       "          9.39846133,  9.39383081,  9.37831381,  9.38085868,  9.36421325,\n",
       "          9.36257466,  9.35664779,  9.36169298,  9.34739232,  9.34195391,\n",
       "          9.33286206,  9.32312109,  9.31346578,  9.31783898,  9.30834449,\n",
       "          9.3085065 ,  9.31286183,  9.30672234,  9.29551258,  9.28647257,\n",
       "          9.28692868,  9.28724974,  9.2824881 ,  9.27774439,  9.27088092,\n",
       "          9.26503197,  9.27954512,  9.25702355,  9.2535084 ,  9.25397612,\n",
       "          9.25483442,  9.26274599,  9.24070361,  9.24696489,  9.23953821,\n",
       "          9.24689655,  9.24186033,  9.24192203,  9.24322216,  9.21699507,\n",
       "          9.23814389,  9.22695294,  9.22547254,  9.22188801,  9.22647778,\n",
       "          9.21290643,  9.21104615,  9.21363131,  9.22384504,  9.21007554,\n",
       "          9.21272631,  9.20564318,  9.19628932,  9.19590563,  9.183128  ,\n",
       "          9.18078123,  9.18347832,  9.19100456,  9.18173563,  9.17302935,\n",
       "          9.19061671,  9.18631855,  9.18467168,  9.173189  ,  9.17132582,\n",
       "          9.17719657,  9.17537413,  9.16764648,  9.16846617,  9.1796409 ,\n",
       "          9.16824758,  9.16195877,  9.16892304,  9.16604885,  9.15881817,\n",
       "          9.15743167,  9.15064194,  9.16068974,  9.15696445,  9.14832528,\n",
       "          9.14769714,  9.14745505,  9.1525402 ,  9.1501598 ,  9.15347202,\n",
       "          9.1379686 ,  9.1372867 ,  9.14376785,  9.14994382,  9.14232914,\n",
       "          9.13331398,  9.13612781,  9.13794681,  9.13492116,  9.13067299,\n",
       "          9.11388044,  9.13506708,  9.1301549 ,  9.11804688,  9.12991546,\n",
       "          9.1211387 ,  9.12204558,  9.12314612,  9.12038196,  9.11978835,\n",
       "          9.11200106,  9.12383349,  9.12718405,  9.11095616,  9.12046676,\n",
       "          9.10633268,  9.11061513,  9.10651722,  9.10053112,  9.10718379,\n",
       "          9.10042915,  9.11089968,  9.10073074,  9.10073074,  9.09967629,\n",
       "          9.10633919,  9.10354539,  9.10669309,  9.10403375,  9.10412492,\n",
       "          9.09605823,  9.09297707,  9.09137511,  9.10263601,  9.08996197,\n",
       "          9.10052678,  9.08279132,  9.08579537,  9.07932501,  9.08538813,\n",
       "          9.08941585,  9.08384165,  9.08435062,  9.0794787 ,  9.08979727,\n",
       "          9.07631876,  9.08925332,  9.08503939,  9.08000041,  9.07812585,\n",
       "          9.06915022,  9.06358629,  9.0816978 ,  9.05701513,  9.0753407 ,\n",
       "          9.0715355 ,  9.08136436,  9.07505077,  9.07671478,  9.07824922,\n",
       "          9.0662403 ,  9.06247132,  9.06509906,  9.07030926,  9.06057878,\n",
       "          9.06245619,  9.06449608,  9.05678624,  9.04955761,  9.06712874]),\n",
       "  array([1480.66094943, 1097.1541059 ,  807.76492973,  613.12369618,\n",
       "          462.71185237,  347.40973476,  260.77208633,  196.96324909,\n",
       "          151.28125503,  119.41862916,   97.81415733,   83.82968923,\n",
       "           74.87283417,   68.25790861,   62.60350519,   58.25468866,\n",
       "           55.45715246,   53.51995724,   52.02624855,   50.79766987,\n",
       "           49.7615351 ,   48.8336269 ,   47.96571562,   47.10416569,\n",
       "           46.25382279,   45.42792762,   44.63863412,   43.85602725,\n",
       "           43.06006028,   42.2707688 ,   41.46134246,   40.62211257,\n",
       "           39.77616374,   38.91863848,   38.05223742,   37.19329283,\n",
       "           36.37357343,   35.5886911 ,   34.81588897,   34.09743802,\n",
       "           33.39440995,   32.71749769,   32.08604565,   31.47109483,\n",
       "           30.88378636,   30.32956456,   29.77696686,   29.26177963,\n",
       "           28.74357924,   28.25209036,   27.77782559,   27.33120081,\n",
       "           26.90101686,   26.48769987,   26.07304876,   25.69000728,\n",
       "           25.30465833,   24.9518992 ,   24.60008671,   24.26124461,\n",
       "           23.93999427,   23.62391013,   23.32009318,   23.02374576,\n",
       "           22.74388205,   22.47420811,   22.20856827,   21.95239505,\n",
       "           21.70548933,   21.46993809,   21.24149041,   21.01720217,\n",
       "           20.80562215,   20.59428164,   20.39162103,   20.19856212,\n",
       "           20.00828505,   19.82593499,   19.64901763,   19.47646957,\n",
       "           19.30736541,   19.14564896,   18.98483439,   18.83465921,\n",
       "           18.68393459,   18.5413154 ,   18.39999104,   18.26179447,\n",
       "           18.12718125,   17.9972887 ,   17.86867199,   17.74438395,\n",
       "           17.62862922,   17.50819385,   17.3988575 ,   17.28866226,\n",
       "           17.17903798,   17.07213163,   16.9698713 ,   16.8718957 ,\n",
       "           16.77164247,   16.67374196,   16.58359548,   16.48852619,\n",
       "           16.4031585 ,   16.31650935,   16.23141306,   16.1472033 ,\n",
       "           16.06595064,   15.98669618,   15.91064713,   15.82840342,\n",
       "           15.75654058,   15.68287632,   15.60889402,   15.53996168,\n",
       "           15.4738902 ,   15.4029428 ,   15.3360388 ,   15.26918877,\n",
       "           15.2121658 ,   15.14731829,   15.0869731 ,   15.02801483,\n",
       "           14.96322811,   14.90654808,   14.84856394,   14.79199733,\n",
       "           14.73498221,   14.68421783,   14.63518449,   14.57942728,\n",
       "           14.53106258,   14.48004441,   14.42839694,   14.38028983,\n",
       "           14.32754631,   14.28109989,   14.23827637,   14.19400755,\n",
       "           14.14273965,   14.10159845,   14.0610798 ,   14.01495922,\n",
       "           13.97456623,   13.93001797,   13.89271806,   13.85208951,\n",
       "           13.81042071,   13.77251175,   13.7371532 ,   13.70084009,\n",
       "           13.66355117,   13.62587317,   13.58954318,   13.5544637 ,\n",
       "           13.52461691,   13.48637024,   13.4526283 ,   13.42163609,\n",
       "           13.3871943 ,   13.35380874,   13.32368585,   13.293726  ,\n",
       "           13.26137343,   13.23355073,   13.20077809,   13.17535973,\n",
       "           13.14395957,   13.11884141,   13.0877819 ,   13.06256554,\n",
       "           13.03730142,   13.00823054,   12.98390729,   12.956815  ,\n",
       "           12.93333717,   12.904935  ,   12.88269064,   12.85462343,\n",
       "           12.83031209,   12.80881627,   12.78734123,   12.76058   ,\n",
       "           12.73694756,   12.7184643 ,   12.69714074,   12.67269214,\n",
       "           12.65072142,   12.62979449,   12.60898935,   12.58942505,\n",
       "           12.56583097,   12.54839778,   12.52817477,   12.5073432 ,\n",
       "           12.48654329,   12.46912497,   12.44930574,   12.4325974 ]),\n",
       "  array([100.50242017,  81.172839  ,  72.49035108,  67.29256141,\n",
       "          63.88124508,  61.39085808,  59.53909797,  58.07806664,\n",
       "          56.87098678,  55.85294442,  54.9821481 ,  54.22576664,\n",
       "          53.4830676 ,  52.82103009,  52.19733265,  51.59691557,\n",
       "          50.99882082,  50.43115989,  49.9260289 ,  49.45258482,\n",
       "          48.96539177,  48.46032447,  47.97282929,  47.41924225,\n",
       "          46.78993321,  46.05286045,  45.28497984,  44.53771741,\n",
       "          43.79422306,  43.11783679,  42.47670154,  41.81216965,\n",
       "          41.08078151,  40.39207776,  39.73080218,  39.10008271,\n",
       "          38.48192631,  37.93121447,  37.37521114,  36.81449688,\n",
       "          36.30604557,  35.72889276,  35.21005689,  34.71257365,\n",
       "          34.22958584,  33.70382273,  33.21857531,  32.81058012,\n",
       "          32.3467986 ,  31.90798502,  31.46388499,  31.08346561,\n",
       "          30.65499243,  30.28649762,  29.91163336,  29.5440291 ,\n",
       "          29.18792851,  28.81249329,  28.50594542,  28.16145064,\n",
       "          27.84733871,  27.55593391,  27.25634689,  26.95842936,\n",
       "          26.67821546,  26.4155088 ,  26.14599944,  25.89395348,\n",
       "          25.6279445 ,  25.41041575,  25.17518852,  24.9519111 ,\n",
       "          24.73520162,  24.51952077,  24.31581744,  24.07957714,\n",
       "          23.89054789,  23.70680615,  23.52273332,  23.33226151,\n",
       "          23.1667835 ,  22.99276861,  22.81273876,  22.66191081,\n",
       "          22.50033412,  22.34737278,  22.20011916,  22.0433643 ,\n",
       "          21.89983163,  21.7549305 ,  21.61642981,  21.48153026,\n",
       "          21.35701267,  21.22674809,  21.10281175,  20.99666755,\n",
       "          20.86128821,  20.74269502,  20.63807185,  20.51898148,\n",
       "          20.40534548,  20.30947764,  20.20560874,  20.10381437,\n",
       "          19.99715416,  19.90356947,  19.81212316,  19.71010707,\n",
       "          19.62185585,  19.53777717,  19.44183629,  19.36160772,\n",
       "          19.26557191,  19.18773126,  19.09844457,  19.02454922,\n",
       "          18.94973797,  18.87322292,  18.79116929,  18.70771944,\n",
       "          18.6505683 ,  18.57067811,  18.49571567,  18.42732416,\n",
       "          18.35997345,  18.2838562 ,  18.22599224,  18.1556587 ,\n",
       "          18.09660832,  18.02438029,  17.963247  ,  17.89337278,\n",
       "          17.83829688,  17.77286174,  17.71597292,  17.66455513,\n",
       "          17.59711396,  17.53623821,  17.49102094,  17.42947331,\n",
       "          17.3774866 ,  17.32403578,  17.26982703,  17.21571402,\n",
       "          17.1627567 ,  17.11431139,  17.05754986,  17.01537206,\n",
       "          16.96145784,  16.91043165,  16.86697681,  16.82141567,\n",
       "          16.78491932,  16.73151191,  16.67720483,  16.64289414,\n",
       "          16.59910572,  16.54103572,  16.50995713,  16.47476105,\n",
       "          16.42889229,  16.38655375,  16.34277737,  16.30179174,\n",
       "          16.26451093,  16.22728443,  16.18372132,  16.15019101,\n",
       "          16.10656606,  16.07572502,  16.03064619,  15.99889008,\n",
       "          15.95721457,  15.91855073,  15.8958863 ,  15.86149633,\n",
       "          15.82016362,  15.78114706,  15.75108311,  15.71709635,\n",
       "          15.67853958,  15.65258907,  15.62104556,  15.58735426,\n",
       "          15.54999068,  15.52695141,  15.48858782,  15.46569483,\n",
       "          15.43625759,  15.4061895 ,  15.36262554,  15.34180968,\n",
       "          15.31414167,  15.28817099,  15.25841682,  15.21416434,\n",
       "          15.19579933,  15.16768583,  15.13286874,  15.11311004]),\n",
       "  array([55.5005641 , 49.25032234, 43.98985989, 37.48180409, 31.84087425,\n",
       "         27.73088352, 24.60824644, 22.24376509, 20.45309298, 19.06701086,\n",
       "         17.99465858, 17.06221923, 16.33317941, 15.72410527, 15.19137996,\n",
       "         14.72475213, 14.30339541, 13.95371143, 13.62088414, 13.31164558,\n",
       "         13.07042543, 12.83242602, 12.60873082, 12.40819372, 12.19809838,\n",
       "         12.0322845 , 11.82883325, 11.68005728, 11.51946156, 11.39494507,\n",
       "         11.28230597, 11.18806531, 11.07582595, 10.99324432, 10.90298295,\n",
       "         10.82912326, 10.75752579, 10.6910678 , 10.65231262, 10.56914351,\n",
       "         10.51289126, 10.46156917, 10.42093493, 10.3704796 , 10.32348746,\n",
       "         10.28300463, 10.25220896, 10.21023088, 10.18504499, 10.15393019,\n",
       "         10.11609705, 10.11166019, 10.079926  , 10.03943841, 10.01490781,\n",
       "          9.98835797,  9.97400601,  9.95133629,  9.92770025,  9.90574745,\n",
       "          9.88250714,  9.8859454 ,  9.84995145,  9.83582884,  9.82703183,\n",
       "          9.79964586,  9.80039588,  9.77026049,  9.76677864,  9.75410774,\n",
       "          9.7398137 ,  9.72804518,  9.73045528,  9.71551487,  9.69364992,\n",
       "          9.70033606,  9.6779607 ,  9.68661965,  9.65877521,  9.65269764,\n",
       "          9.6449405 ,  9.62643783,  9.63051483,  9.63225543,  9.61731905,\n",
       "          9.61290613,  9.60093157,  9.58762088,  9.57694725,  9.56675308,\n",
       "          9.56089755,  9.55941143,  9.55930203,  9.5429133 ,  9.54342296,\n",
       "          9.5530593 ,  9.5416279 ,  9.54265166,  9.52741354,  9.52290792,\n",
       "          9.5231554 ,  9.51422292,  9.50312574,  9.50279721,  9.50737038,\n",
       "          9.49909134,  9.49187403,  9.49938577,  9.49122909,  9.47657917,\n",
       "          9.47305969,  9.46327843,  9.47339171,  9.47314778,  9.45769593,\n",
       "          9.46110369,  9.46151874,  9.46227672,  9.44963137,  9.45199954,\n",
       "          9.4438115 ,  9.43713792,  9.44576833,  9.43593426,  9.43582402,\n",
       "          9.43267725,  9.43095923,  9.43216226,  9.42746119,  9.41947406,\n",
       "          9.41486236,  9.42862556,  9.42543399,  9.41265835,  9.41829061,\n",
       "          9.41479951,  9.41198961,  9.40482503,  9.40902801,  9.39802215,\n",
       "          9.40623329,  9.4055224 ,  9.40773372,  9.39444674,  9.39729397,\n",
       "          9.38919809,  9.39515454,  9.38655024,  9.38052544,  9.38618099,\n",
       "          9.38007592,  9.38678075,  9.3759574 ,  9.37507893,  9.3710207 ,\n",
       "          9.38290537,  9.38095933,  9.3858319 ,  9.3758881 ,  9.37249317,\n",
       "          9.36886268,  9.37184069,  9.36459503,  9.37457155,  9.35537409,\n",
       "          9.36329123,  9.36092967,  9.35801313,  9.35904397,  9.3600526 ,\n",
       "          9.35683294,  9.35830765,  9.35152727,  9.35258638,  9.35120622,\n",
       "          9.34639842,  9.35093422,  9.35333341,  9.35063771,  9.34708701,\n",
       "          9.34295848,  9.33673236,  9.34737449,  9.33048148,  9.33752487,\n",
       "          9.33579302,  9.33986717,  9.34298075,  9.3457188 ,  9.33612245,\n",
       "          9.33729112,  9.32520632,  9.33141584,  9.32772566,  9.33206328,\n",
       "          9.32712522,  9.32543977,  9.31695929,  9.31573097,  9.3295739 ]),\n",
       "  array([1480.6623615 , 1097.15515223,  824.86244299,  651.73286506,\n",
       "          521.40393042,  420.40930448,  341.83793745,  280.46270411,\n",
       "          232.37187211,  194.70114211,  165.26387989,  142.18486085,\n",
       "          124.10972316,  110.00682947,   99.01252081,   90.53451016,\n",
       "           84.05347706,   78.99610867,   74.89961557,   71.40904278,\n",
       "           68.314142  ,   65.43070539,   62.81158806,   60.51172124,\n",
       "           58.64009996,   57.13199999,   55.89962451,   54.85555851,\n",
       "           53.96341322,   53.19681609,   52.5135386 ,   51.8943009 ,\n",
       "           51.32392828,   50.79556258,   50.29479114,   49.8253335 ,\n",
       "           49.37849046,   48.94809357,   48.5421253 ,   48.15174902,\n",
       "           47.7760837 ,   47.41353325,   47.06002802,   46.72236801,\n",
       "           46.3989881 ,   46.07662699,   45.77372347,   45.47221493,\n",
       "           45.17680674,   44.89185787,   44.60994004,   44.32303953,\n",
       "           44.0504488 ,   43.77566226,   43.49845167,   43.2231408 ,\n",
       "           42.94873276,   42.68572379,   42.41016714,   42.1385694 ,\n",
       "           41.87033813,   41.60945865,   41.33946993,   41.0786268 ,\n",
       "           40.82024704,   40.55811569,   40.29758118,   40.04809551,\n",
       "           39.78840866,   39.53619296,   39.28951013,   39.0455487 ,\n",
       "           38.80629396,   38.56533298,   38.33505259,   38.10248608,\n",
       "           37.87160136,   37.64578648,   37.42212103,   37.21533527,\n",
       "           36.9960178 ,   36.79076205,   36.5781063 ,   36.37602773,\n",
       "           36.18071525,   35.97393564,   35.77914422,   35.58562815,\n",
       "           35.39790142,   35.20909991,   35.03136827,   34.84575128,\n",
       "           34.66667982,   34.49233592,   34.3148843 ,   34.14235847,\n",
       "           33.97781194,   33.81006803,   33.63373673,   33.48371778,\n",
       "           33.31056566,   33.16240722,   33.00473951,   32.85130663,\n",
       "           32.69797896,   32.55221145,   32.4018093 ,   32.25916949,\n",
       "           32.11547304,   31.97443679,   31.82995202,   31.6941441 ,\n",
       "           31.56215121,   31.42856491,   31.29185081,   31.16298952,\n",
       "           31.033697  ,   30.91347459,   30.78070366,   30.66059873,\n",
       "           30.53879262,   30.41730362,   30.29559005,   30.18029926,\n",
       "           30.06397778,   29.95206054,   29.83907303,   29.72700078,\n",
       "           29.61663455,   29.50781776,   29.39975126,   29.2936589 ,\n",
       "           29.18451883,   29.08373077,   28.97796355,   28.87639482,\n",
       "           28.78131607,   28.67626575,   28.57602019,   28.47735394,\n",
       "           28.38281086,   28.29049716,   28.18788347,   28.0965722 ,\n",
       "           28.00370723,   27.91466968,   27.82085378,   27.73425562,\n",
       "           27.64101969,   27.55247839,   27.46989839,   27.38210762,\n",
       "           27.29863889,   27.21020822,   27.13030346,   27.04266954,\n",
       "           26.96348176,   26.88262865,   26.80420987,   26.72309527,\n",
       "           26.64288676,   26.56402097,   26.48716941,   26.4099294 ,\n",
       "           26.33337924,   26.25687567,   26.18340339,   26.11166812,\n",
       "           26.03500172,   25.9669912 ,   25.89247804,   25.8219523 ,\n",
       "           25.75502641,   25.68131129,   25.61305221,   25.54404884,\n",
       "           25.47602097,   25.40860437,   25.34312442,   25.27627043,\n",
       "           25.20715868,   25.14588468,   25.08077083,   25.01731072,\n",
       "           24.95150657,   24.89102611,   24.82534106,   24.766058  ,\n",
       "           24.70359445,   24.64637078,   24.58566275,   24.52666551,\n",
       "           24.46725566,   24.40610433,   24.35062058,   24.29239007,\n",
       "           24.23338592,   24.17717075,   24.12053966,   24.06646248]),\n",
       "  array([17.45160713, 13.65107683, 11.87257931, 11.12380514, 10.71152482,\n",
       "         10.44882891, 10.25656321, 10.12121632, 10.02958884,  9.93580326,\n",
       "          9.85744808,  9.80128149,  9.74813056,  9.7065709 ,  9.6663568 ,\n",
       "          9.64028507,  9.59598165,  9.57829908,  9.55220067,  9.52329618,\n",
       "          9.52095555,  9.49793412,  9.48007962,  9.46706964,  9.44335894,\n",
       "          9.44549133,  9.42039263,  9.42882787,  9.39875264,  9.38616533,\n",
       "          9.38352282,  9.37407761,  9.35848614,  9.35833665,  9.34180246,\n",
       "          9.32582886,  9.3269073 ,  9.32823495,  9.32641587,  9.30742131,\n",
       "          9.29588713,  9.29774458,  9.29194293,  9.27995885,  9.28386034,\n",
       "          9.27300974,  9.26561736,  9.25967239,  9.25532428,  9.25432032,\n",
       "          9.25838319,  9.25638574,  9.25097381,  9.25330101,  9.24305247,\n",
       "          9.23331497,  9.23862186,  9.22707833,  9.22454219,  9.22829496,\n",
       "          9.22078215,  9.23424841,  9.20932898,  9.20742333,  9.2025249 ,\n",
       "          9.20342231,  9.20953318,  9.20181405,  9.20140161,  9.19642965,\n",
       "          9.20399503,  9.19518214,  9.20276186,  9.18808401,  9.1789187 ,\n",
       "          9.18924511,  9.18547756,  9.18156269,  9.18137663,  9.17642861,\n",
       "          9.17104593,  9.16416089,  9.17276909,  9.17025006,  9.16826507,\n",
       "          9.17252853,  9.16371081,  9.16403635,  9.1607902 ,  9.14739181,\n",
       "          9.14915197,  9.14500838,  9.15879852,  9.14409269,  9.1464388 ,\n",
       "          9.14873971,  9.14676809,  9.14673319,  9.13975527,  9.14275201,\n",
       "          9.13590346,  9.13464674,  9.13585554,  9.12799577,  9.13672031,\n",
       "          9.13382137,  9.12868786,  9.1310126 ,  9.13250832,  9.12412063,\n",
       "          9.12048198,  9.10992224,  9.12142141,  9.12630713,  9.11696216,\n",
       "          9.11786644,  9.12119089,  9.10834987,  9.11205972,  9.11859472,\n",
       "          9.10592234,  9.1056488 ,  9.10725979,  9.10964858,  9.1142455 ,\n",
       "          9.10131226,  9.10630228,  9.10459595,  9.09999088,  9.09036725,\n",
       "          9.09253266,  9.10552288,  9.0977673 ,  9.09704286,  9.0920991 ,\n",
       "          9.09364699,  9.09175227,  9.09550523,  9.08680056,  9.0891168 ,\n",
       "          9.08508705,  9.09577847,  9.09452728,  9.0830187 ,  9.08722953,\n",
       "          9.08251847,  9.08669223,  9.0870432 ,  9.07570638,  9.09218147,\n",
       "          9.07876437,  9.08187752,  9.07596388,  9.07566094,  9.07577995,\n",
       "          9.08333271,  9.08118899,  9.08004804,  9.07005409,  9.07858472,\n",
       "          9.06988542,  9.07517626,  9.06911995,  9.07481277,  9.0646344 ,\n",
       "          9.07395602,  9.07108348,  9.07098616,  9.06608034,  9.06890373,\n",
       "          9.06926266,  9.07019249,  9.06618409,  9.0646344 ,  9.06329673,\n",
       "          9.05572608,  9.06297477,  9.06919995,  9.06926482,  9.05763273,\n",
       "          9.05546484,  9.0530622 ,  9.05874278,  9.05359751,  9.05726778,\n",
       "          9.0584469 ,  9.05909267,  9.06359277,  9.05887021,  9.06235464,\n",
       "          9.05930002,  9.05614063,  9.05514963,  9.06037572,  9.05251182,\n",
       "          9.05140469,  9.05540223,  9.05023512,  9.04860832,  9.05225499]),\n",
       "  array([49.65484923, 36.44692685, 28.79763167, 24.53873795, 21.86050861,\n",
       "         19.9928351 , 18.54628481, 17.48031935, 16.60855505, 15.91175484,\n",
       "         15.31553283, 14.81868312, 14.38085555, 13.99796835, 13.66008222,\n",
       "         13.36128321, 13.09334358, 12.85950349, 12.63961173, 12.44704719,\n",
       "         12.26137686, 12.08673228, 11.94946118, 11.81158613, 11.68363622,\n",
       "         11.56868676, 11.47520529, 11.38470203, 11.29386505, 11.21913874,\n",
       "         11.14607872, 11.08043754, 11.01545081, 10.96176678, 10.90348206,\n",
       "         10.85046789, 10.80246482, 10.7456471 , 10.69452728, 10.64505152,\n",
       "         10.59157658, 10.53650612, 10.4947776 , 10.45025896, 10.4095247 ,\n",
       "         10.364058  , 10.31259944, 10.27750948, 10.24194064, 10.1940434 ,\n",
       "         10.15011317, 10.11942356, 10.07693441, 10.04247394, 10.01438252,\n",
       "          9.98556497,  9.96752334,  9.94963766,  9.9254945 ,  9.90859845,\n",
       "          9.88961356,  9.87958357,  9.8599161 ,  9.84285241,  9.8238553 ,\n",
       "          9.81826375,  9.81021684,  9.79245701,  9.78667565,  9.76972707,\n",
       "          9.76127077,  9.75242651,  9.75005281,  9.73824406,  9.72614351,\n",
       "          9.71504235,  9.71202012,  9.71053829,  9.69688375,  9.6902693 ,\n",
       "          9.68107389,  9.67327319,  9.6622485 ,  9.66628766,  9.65264241,\n",
       "          9.65297842,  9.64362296,  9.64132171,  9.63580189,  9.62223868,\n",
       "          9.61900222,  9.6113409 ,  9.60789965,  9.59895862,  9.59908449,\n",
       "          9.60049895,  9.59133384,  9.59144132,  9.58364658,  9.57990461,\n",
       "          9.57243647,  9.56736666,  9.56799625,  9.56077901,  9.56042114,\n",
       "          9.55458998,  9.55171559,  9.55240792,  9.55367883,  9.54521382,\n",
       "          9.53602419,  9.5286834 ,  9.53353041,  9.53091458,  9.52775427,\n",
       "          9.51970487,  9.52558742,  9.51517795,  9.51618072,  9.51796192,\n",
       "          9.5092973 ,  9.50724798,  9.50249815,  9.5065068 ,  9.49802244,\n",
       "          9.49304636,  9.4967227 ,  9.49328175,  9.4838753 ,  9.48461246,\n",
       "          9.47952588,  9.48237855,  9.48140194,  9.47895409,  9.47853149,\n",
       "          9.47901285,  9.47136367,  9.47393605,  9.46915546,  9.4664941 ,\n",
       "          9.46291519,  9.46371615,  9.46252489,  9.4523804 ,  9.45906249,\n",
       "          9.45315117,  9.45539397,  9.45122886,  9.44950972,  9.44965841,\n",
       "          9.44624802,  9.44461985,  9.44244264,  9.44160746,  9.43753618,\n",
       "          9.43624922,  9.43952096,  9.43214877,  9.43241188,  9.43637521,\n",
       "          9.43093   ,  9.42758706,  9.426261  ,  9.43233317,  9.42265237,\n",
       "          9.42802312,  9.42297813,  9.4242116 ,  9.42057905,  9.41988954,\n",
       "          9.41092378,  9.41839615,  9.41430794,  9.41169566,  9.40877452,\n",
       "          9.4084044 ,  9.41216465,  9.40968307,  9.40531386,  9.40476224,\n",
       "          9.4031883 ,  9.39804232,  9.40323538,  9.39715954,  9.39548831,\n",
       "          9.39643142,  9.40009051,  9.39436834,  9.39740375,  9.39446689,\n",
       "          9.38732684,  9.38895856,  9.39080775,  9.38863846,  9.38920033,\n",
       "          9.3842298 ,  9.38462806,  9.38575134,  9.3793111 ,  9.38078264]),\n",
       "  array([14.76078386, 11.98885034, 11.26883218, 10.90430096, 10.52310507,\n",
       "         10.19855775, 10.04153302,  9.91437146,  9.85796514,  9.76831563,\n",
       "          9.70302615,  9.66682004,  9.63212223,  9.59249787,  9.55985587,\n",
       "          9.52265137,  9.49494095,  9.4924466 ,  9.45626644,  9.42531265,\n",
       "          9.43484546,  9.40295739,  9.39869214,  9.37244847,  9.36086048,\n",
       "          9.36299656,  9.34372032,  9.33042142,  9.3074657 ,  9.31432516,\n",
       "          9.30670459,  9.30970723,  9.29291996,  9.2576283 ,  9.26778032,\n",
       "          9.27023552,  9.25576562,  9.24961967,  9.25468217,  9.23997439,\n",
       "          9.21664128,  9.21613369,  9.209419  ,  9.22551653,  9.20904793,\n",
       "          9.21099345,  9.19532464,  9.19905895,  9.19715981,  9.19459681,\n",
       "          9.1915546 ,  9.19141873,  9.18576007,  9.16481639,  9.16883123,\n",
       "          9.17258102,  9.18225665,  9.15717623,  9.16229736,  9.15637283,\n",
       "          9.15230235,  9.16285004,  9.1520776 ,  9.14377003,  9.13782481,\n",
       "          9.13591217,  9.15121355,  9.12009711,  9.14967332,  9.13829976,\n",
       "          9.12774333,  9.13298082,  9.12669227,  9.12358769,  9.1163253 ,\n",
       "          9.13165266,  9.11357189,  9.11681653,  9.11298741,  9.1093923 ,\n",
       "          9.1055967 ,  9.10421174,  9.10115386,  9.12014494,  9.10028378,\n",
       "          9.10317207,  9.11534293,  9.09404809,  9.0831573 ,  9.09010935,\n",
       "          9.07435626,  9.08001556,  9.09716649,  9.09158103,  9.08282164,\n",
       "          9.08438527,  9.08269171,  9.09290336,  9.07429136,  9.07962807,\n",
       "          9.08258776,  9.08190134,  9.08679622,  9.07648323,  9.07941159,\n",
       "          9.08030566,  9.06777081,  9.07064879,  9.07358393,  9.07677104,\n",
       "          9.07046497,  9.05756794,  9.07165878,  9.06682394,  9.05314638,\n",
       "          9.06762596,  9.06749409,  9.06903779,  9.07134734,  9.06002578,\n",
       "          9.04997835,  9.05355218,  9.05651417,  9.05885509,  9.04982731,\n",
       "          9.05654008,  9.05006897,  9.04769797,  9.05339461,  9.04812293,\n",
       "          9.04561441,  9.05665236,  9.05861752,  9.04956408,  9.05296292,\n",
       "          9.03980628,  9.04024381,  9.04897508,  9.04927929,  9.04539659,\n",
       "          9.04654181,  9.04785975,  9.05523815,  9.05735632,  9.05755283,\n",
       "          9.03850675,  9.03987525,  9.03083409,  9.03340312,  9.04510114,\n",
       "          9.03320929,  9.04242099,  9.03603752,  9.03398465,  9.03767498,\n",
       "          9.03778703,  9.05203054,  9.04528014,  9.03581131,  9.03774609,\n",
       "          9.03194732,  9.0317449 ,  9.03256321,  9.03244692,  9.03416127,\n",
       "          9.04560578,  9.02630291,  9.02837986,  9.02088785,  9.02194178,\n",
       "          9.02679574,  9.03498625,  9.02894385,  9.04346449,  9.02532378,\n",
       "          9.01539867,  9.0348807 ,  9.02530227,  9.02712287,  9.02603391,\n",
       "          9.01623054,  9.02497735,  9.02688398,  9.01485917,  9.02903426,\n",
       "          9.01714848,  9.02425225,  9.02093087,  9.01127913,  9.00915671,\n",
       "          9.00994934,  9.01882337,  9.02423719,  9.02191597,  9.00637125,\n",
       "          9.0117604 ,  9.02119326,  9.00792172,  9.01004386,  9.01904485]),\n",
       "  array([13.78999499, 11.23975669, 10.57352145, 10.26250715, 10.08288002,\n",
       "          9.9382435 ,  9.86122087,  9.77309347,  9.71545001,  9.66233834,\n",
       "          9.61405444,  9.58837296,  9.55054968,  9.532144  ,  9.51218614,\n",
       "          9.47537499,  9.44535171,  9.44890369,  9.42181445,  9.40135461,\n",
       "          9.39764573,  9.38597735,  9.37619883,  9.34957883,  9.33844213,\n",
       "          9.34295179,  9.32731202,  9.32505291,  9.29675596,  9.28976547,\n",
       "          9.28297721,  9.29171253,  9.27768246,  9.27222049,  9.25733475,\n",
       "          9.24969685,  9.23903597,  9.23650314,  9.22535377,  9.22750952,\n",
       "          9.21621939,  9.2121794 ,  9.2127966 ,  9.20222432,  9.19925415,\n",
       "          9.19872997,  9.18692526,  9.17997577,  9.18279303,  9.18372136,\n",
       "          9.18211654,  9.18700849,  9.1830448 ,  9.17738036,  9.16392274,\n",
       "          9.15642959,  9.16717437,  9.14951189,  9.15406782,  9.15046086,\n",
       "          9.15015325,  9.16603136,  9.13785531,  9.1360494 ,  9.13251268,\n",
       "          9.13080579,  9.14204578,  9.13365804,  9.1378967 ,  9.12289599,\n",
       "          9.12991981,  9.1239292 ,  9.12991981,  9.12223697,  9.11151227,\n",
       "          9.12486246,  9.11426723,  9.11737516,  9.11562981,  9.11305477,\n",
       "          9.10419872,  9.095991  ,  9.11028931,  9.11102567,  9.10977238,\n",
       "          9.10574215,  9.10409236,  9.10297891,  9.09996701,  9.08746568,\n",
       "          9.08531015,  9.08485312,  9.09805579,  9.0903174 ,  9.07912802,\n",
       "          9.09176961,  9.09015269,  9.09136427,  9.09148349,  9.08734435,\n",
       "          9.08396293,  9.07992464,  9.07857389,  9.07907391,  9.08227378,\n",
       "          9.07171934,  9.07701559,  9.0819598 ,  9.08249465,  9.07317291,\n",
       "          9.07075908,  9.06616248,  9.07362936,  9.07658926,  9.06611709,\n",
       "          9.06188796,  9.07291332,  9.06084233,  9.0663354 ,  9.07678186,\n",
       "          9.05600029,  9.05519497,  9.06583393,  9.06177993,  9.06675476,\n",
       "          9.05447824,  9.06207809,  9.06386289,  9.05964129,  9.06128519,\n",
       "          9.04385907,  9.05923954,  9.05433144,  9.04994167,  9.05599813,\n",
       "          9.05251398,  9.04843142,  9.05401843,  9.05579949,  9.0447712 ,\n",
       "          9.04737009,  9.04678554,  9.05687909,  9.04730106,  9.05103352,\n",
       "          9.04233259,  9.04635417,  9.03822877,  9.03814473,  9.04877228,\n",
       "          9.0427918 ,  9.0427724 ,  9.03203561,  9.03453606,  9.02795152,\n",
       "          9.04377282,  9.04111893,  9.04327691,  9.03266227,  9.0334742 ,\n",
       "          9.03458991,  9.03705659,  9.03297669,  9.04424936,  9.03081901,\n",
       "          9.03633483,  9.03319637,  9.03157048,  9.02324323,  9.02409304,\n",
       "          9.02963488,  9.03088791,  9.03215189,  9.02261937,  9.02991475,\n",
       "          9.01874596,  9.02757055,  9.02843368,  9.0293055 ,  9.01793966,\n",
       "          9.02003835,  9.01439279,  9.01831808,  9.00764897,  9.02010932,\n",
       "          9.01876532,  9.01878682,  9.01755696,  9.02077386,  9.01767951,\n",
       "          9.02100615,  9.01151547,  9.00988275,  9.01122327,  9.01212352,\n",
       "          9.00799904,  9.00912664,  9.00469652,  9.00436591,  9.01003956]),\n",
       "  array([10.65073557, 10.0858854 ,  9.8381554 ,  9.72305755,  9.63546878,\n",
       "          9.58922112,  9.53176902,  9.49007282,  9.4492236 ,  9.41512051,\n",
       "          9.39215793,  9.37785321,  9.34902602,  9.35068453,  9.32099855,\n",
       "          9.31547778,  9.29519566,  9.2931393 ,  9.26376633,  9.26466971,\n",
       "          9.25926839,  9.25271199,  9.23920778,  9.22586406,  9.22514482,\n",
       "          9.23222755,  9.21435845,  9.21269117,  9.20100674,  9.18985639,\n",
       "          9.18800734,  9.20927848,  9.18367537,  9.18173782,  9.18480307,\n",
       "          9.17106561,  9.16546319,  9.16225804,  9.16426577,  9.15201432,\n",
       "          9.14157935,  9.13891636,  9.14957952,  9.14092334,  9.12635935,\n",
       "          9.12462098,  9.12968255,  9.12228699,  9.12933211,  9.12815247,\n",
       "          9.12219782,  9.12198251,  9.12422505,  9.11448236,  9.12303302,\n",
       "          9.10689067,  9.11567545,  9.09968063,  9.09204707,  9.10872991,\n",
       "          9.10224104,  9.11685565,  9.09425624,  9.08899978,  9.08931183,\n",
       "          9.0894917 ,  9.09135343,  9.06410493,  9.096171  ,  9.07730558,\n",
       "          9.08110238,  9.08429864,  9.08970408,  9.080717  ,  9.06340477,\n",
       "          9.08917964,  9.06990488,  9.07527796,  9.06312386,  9.06595065,\n",
       "          9.06282135,  9.05666748,  9.06894265,  9.07192482,  9.07746574,\n",
       "          9.0626096 ,  9.07132571,  9.06027203,  9.0503689 ,  9.04918651,\n",
       "          9.04772385,  9.04208683,  9.04779504,  9.04686751,  9.04129353,\n",
       "          9.04899881,  9.04863853,  9.04286511,  9.03817059,  9.04525641,\n",
       "          9.03897008,  9.03237154,  9.04859538,  9.04675966,  9.04629593,\n",
       "          9.03746166,  9.03700488,  9.03518013,  9.02933349,  9.02917203,\n",
       "          9.02986954,  9.02129005,  9.03214974,  9.03388557,  9.02465029,\n",
       "          9.03674418,  9.0251043 ,  9.02455993,  9.01673572,  9.03148866,\n",
       "          9.00584088,  9.01543521,  9.02956384,  9.0216557 ,  9.0210212 ,\n",
       "          9.01235987,  9.01050787,  9.01124046,  9.00962283,  9.01900185,\n",
       "          8.99922791,  9.01514074,  9.01485702,  9.01142738,  9.01907281,\n",
       "          9.01308832,  9.00843073,  9.01603707,  9.01094828,  8.99649486,\n",
       "          9.01032312,  9.0112598 ,  9.01626493,  9.0066504 ,  9.01942116,\n",
       "          8.99861644,  9.00589456,  9.00174074,  8.9779068 ,  8.99938669,\n",
       "          8.99037102,  9.00100463,  8.9949249 ,  8.99682518,  9.00211848,\n",
       "          9.00835556,  9.01822562,  9.01533633,  9.0027216 ,  8.98354237,\n",
       "          8.98821066,  8.98706639,  8.99041389,  9.00563905,  8.99783554,\n",
       "          8.99391058,  8.98334746,  8.99535811,  8.98381439,  8.99307434,\n",
       "          8.99199377,  8.98077553,  8.9935289 ,  8.99081258,  8.98924148,\n",
       "          8.97895143,  8.98212886,  8.98697854,  8.99450029,  8.98569518,\n",
       "          8.99214599,  8.98060638,  8.99690026,  8.97308983,  8.98461335,\n",
       "          8.98505249,  8.98638933,  8.98229804,  8.97369743,  8.98037086,\n",
       "          8.98047149,  8.98403072,  8.98373942,  8.98177338,  8.9653359 ,\n",
       "          8.97555898,  8.99721773,  8.96593228,  8.97177423,  8.97550121]),\n",
       "  array([14.82368676, 12.05383065, 11.30051251, 10.87396472, 10.55635782,\n",
       "         10.24539403, 10.11324903,  9.99700623,  9.92590864,  9.85680415,\n",
       "          9.81492625,  9.77150914,  9.74905096,  9.69239274,  9.68281208,\n",
       "          9.6362361 ,  9.61471919,  9.59925843,  9.57115165,  9.55211413,\n",
       "          9.54496121,  9.52927636,  9.52144814,  9.49300109,  9.49528052,\n",
       "          9.48329194,  9.46489628,  9.43799746,  9.43226795,  9.44110549,\n",
       "          9.42568344,  9.42741848,  9.4264363 ,  9.40817111,  9.39109882,\n",
       "          9.37754691,  9.38271522,  9.36376451,  9.38288971,  9.36270637,\n",
       "          9.34668811,  9.3407223 ,  9.3335363 ,  9.3427179 ,  9.34339508,\n",
       "          9.33357191,  9.33311573,  9.31940086,  9.32006746,  9.31694374,\n",
       "          9.31373225,  9.29109005,  9.31611744,  9.27810938,  9.29484995,\n",
       "          9.27083009,  9.29412532,  9.27948317,  9.26344829,  9.27622709,\n",
       "          9.25589141,  9.27182921,  9.25587375,  9.26795267,  9.24021892,\n",
       "          9.23941485,  9.27419704,  9.22775373,  9.2391417 ,  9.2301125 ,\n",
       "          9.2312525 ,  9.24051634,  9.23721667,  9.22298961,  9.22790333,\n",
       "          9.2197006 ,  9.21705221,  9.22822675,  9.21543937,  9.20820706,\n",
       "          9.20859565,  9.19153487,  9.21578433,  9.20739699,  9.1953663 ,\n",
       "          9.18149264,  9.19319832,  9.18182101,  9.17142203,  9.18708296,\n",
       "          9.17045558,  9.17005985,  9.17640454,  9.1673383 ,  9.17105249,\n",
       "          9.17171067,  9.17192278,  9.16510701,  9.15707361,  9.16749785,\n",
       "          9.17107873,  9.16653401,  9.17066985,  9.15343055,  9.16404509,\n",
       "          9.16079676,  9.15440175,  9.14685096,  9.13338366,  9.14396842,\n",
       "          9.14250134,  9.13789452,  9.15628332,  9.1466198 ,  9.13838037,\n",
       "          9.15853867,  9.13772895,  9.13872027,  9.14093206,  9.13325083,\n",
       "          9.12456442,  9.1271253 ,  9.15796441,  9.11819036,  9.13532408,\n",
       "          9.13751327,  9.13960056,  9.11905998,  9.12714706,  9.11475834,\n",
       "          9.1185882 ,  9.11572109,  9.11652961,  9.12472976,  9.12333971,\n",
       "          9.11571239,  9.10607214,  9.12645945,  9.11071722,  9.11319817,\n",
       "          9.10519725,  9.10302449,  9.11980792,  9.10085008,  9.11400212,\n",
       "          9.11627314,  9.09632932,  9.10051377,  9.09911657,  9.09201239,\n",
       "          9.08898895,  9.11335244,  9.07847649,  9.09377707,  9.08031648,\n",
       "          9.0938226 ,  9.09787142,  9.11403689,  9.10829341,  9.10256222,\n",
       "          9.08331106,  9.07409881,  9.08989479,  9.0882067 ,  9.09141196,\n",
       "          9.0864496 ,  9.08650376,  9.08209189,  9.09276678,  9.07372887,\n",
       "          9.08173678,  9.09538163,  9.0952667 ,  9.09847445,  9.0787687 ,\n",
       "          9.06923455,  9.07701126,  9.08391529,  9.07259967,  9.08887626,\n",
       "          9.08768885,  9.08765202,  9.08211138,  9.07646159,  9.08735085,\n",
       "          9.06958917,  9.0716112 ,  9.07832281,  9.06282999,  9.0729263 ,\n",
       "          9.07319454,  9.08151376,  9.06719359,  9.08129075,  9.06763677,\n",
       "          9.06859238,  9.07007355,  9.06051181,  9.06040164,  9.08121064]),\n",
       "  array([255.56312125, 203.23210447, 174.80865881, 157.48969496,\n",
       "         145.50456246, 136.60131505, 129.56583728, 123.63918848,\n",
       "         118.42175116, 113.6568003 , 109.3474044 , 105.3940582 ,\n",
       "         101.76612884,  98.45814731,  95.4539846 ,  92.70560725,\n",
       "          90.1502496 ,  87.76257213,  85.59659628,  83.57955167,\n",
       "          81.70188923,  79.98588988,  78.37545102,  76.9112624 ,\n",
       "          75.53145546,  74.23814906,  73.03528415,  71.9163841 ,\n",
       "          70.85536036,  69.85114661,  68.91559533,  68.01997595,\n",
       "          67.14550445,  66.36019783,  65.5660651 ,  64.83687649,\n",
       "          64.15277067,  63.48880858,  62.89391709,  62.2855888 ,\n",
       "          61.73846533,  61.19719835,  60.71649922,  60.22748416,\n",
       "          59.79550326,  59.3382627 ,  58.93614911,  58.53536489,\n",
       "          58.16065277,  57.79396097,  57.43703018,  57.1166372 ,\n",
       "          56.78443717,  56.4763014 ,  56.17056087,  55.87881082,\n",
       "          55.58367259,  55.30427906,  55.04295394,  54.76805417,\n",
       "          54.51869876,  54.26983169,  54.01492704,  53.78489913,\n",
       "          53.54287938,  53.30652381,  53.08299298,  52.85159079,\n",
       "          52.62802275,  52.41058586,  52.19282782,  51.97200924,\n",
       "          51.74816434,  51.53383433,  51.30889173,  51.08547907,\n",
       "          50.8648825 ,  50.64539549,  50.41840433,  50.19482396,\n",
       "          49.98007528,  49.77500265,  49.57631468,  49.37903201,\n",
       "          49.18923041,  49.00062568,  48.79986268,  48.61612375,\n",
       "          48.40719439,  48.20528831,  47.99375325,  47.78267937,\n",
       "          47.54426614,  47.26129492,  46.98436524,  46.64249944,\n",
       "          46.28745869,  45.87581108,  45.47861182,  45.12878289,\n",
       "          44.76679598,  44.40528813,  44.07312942,  43.75997836,\n",
       "          43.38564938,  43.05535857,  42.74404767,  42.42235309,\n",
       "          42.08847662,  41.76544211,  41.41960858,  41.06260709,\n",
       "          40.73304154,  40.36713357,  39.971106  ,  39.63907176,\n",
       "          39.29047497,  38.97641481,  38.64520712,  38.31082153,\n",
       "          37.98002653,  37.66182005,  37.34053693,  37.02722037,\n",
       "          36.7338521 ,  36.41990345,  36.10769101,  35.8070837 ,\n",
       "          35.51278894,  35.22490191,  34.92265894,  34.63659109,\n",
       "          34.32025984,  34.04455626,  33.76725122,  33.45284525,\n",
       "          33.18123011,  32.90503353,  32.59190236,  32.3254432 ,\n",
       "          32.02730993,  31.77357889,  31.47570969,  31.19605496,\n",
       "          30.97218348,  30.67490053,  30.42854637,  30.17625564,\n",
       "          29.91875144,  29.63504164,  29.40882288,  29.15104855,\n",
       "          28.91266536,  28.67606064,  28.43958848,  28.22598091,\n",
       "          28.00179111,  27.78605227,  27.56861663,  27.3277018 ,\n",
       "          27.12342845,  26.91504728,  26.72883004,  26.52381561,\n",
       "          26.31840331,  26.13447588,  25.95773729,  25.7770863 ,\n",
       "          25.58164678,  25.38991057,  25.23842931,  25.06227041,\n",
       "          24.87898796,  24.70658664,  24.56889234,  24.39745903,\n",
       "          24.2439325 ,  24.07106471,  23.91123884,  23.76758795,\n",
       "          23.61287888,  23.47800519,  23.32986405,  23.19521879,\n",
       "          23.04653758,  22.91397002,  22.78904256,  22.64746234,\n",
       "          22.52621661,  22.40486143,  22.28213058,  22.16001391,\n",
       "          22.03591319,  21.92009975,  21.80474422,  21.67928865,\n",
       "          21.58149497,  21.46733788,  21.35094398,  21.25287308]),\n",
       "  array([63.73757028, 55.5957864 , 51.89133157, 48.83582744, 45.76252779,\n",
       "         42.53014617, 38.65084633, 34.50940414, 31.295641  , 28.54538469,\n",
       "         26.27033213, 24.35596235, 22.81537138, 21.47204716, 20.33903144,\n",
       "         19.40619114, 18.60987263, 17.89451613, 17.29081817, 16.76050987,\n",
       "         16.29163132, 15.85509903, 15.4637923 , 15.12272296, 14.79496357,\n",
       "         14.51102402, 14.21083318, 13.96380534, 13.73683878, 13.52807081,\n",
       "         13.33000564, 13.1646022 , 12.99269249, 12.82420475, 12.66705545,\n",
       "         12.52373396, 12.39464599, 12.26383271, 12.13974471, 11.99675918,\n",
       "         11.87257365, 11.76922924, 11.66761333, 11.55161238, 11.46636626,\n",
       "         11.35937844, 11.28771129, 11.20322664, 11.13623993, 11.06098734,\n",
       "         10.98296697, 10.93566302, 10.87303144, 10.80407206, 10.74245025,\n",
       "         10.68161028, 10.65121298, 10.60637465, 10.55937593, 10.51781763,\n",
       "         10.47335107, 10.45235704, 10.40434394, 10.35890481, 10.3356116 ,\n",
       "         10.31246913, 10.28892955, 10.25506921, 10.23720207, 10.21468908,\n",
       "         10.19166184, 10.16242864, 10.15498575, 10.12617401, 10.09746087,\n",
       "         10.09285411, 10.07010633, 10.05731287, 10.03821536, 10.01479082,\n",
       "         10.00155731,  9.97618686,  9.97370876,  9.96325141,  9.94947161,\n",
       "          9.93700198,  9.92005322,  9.90049403,  9.88420609,  9.86948609,\n",
       "          9.8580756 ,  9.84842275,  9.83987488,  9.82948754,  9.82481565,\n",
       "          9.81879514,  9.811632  ,  9.80273042,  9.78912128,  9.78035672,\n",
       "          9.77381815,  9.76672276,  9.75232653,  9.74933918,  9.74640388,\n",
       "          9.74249848,  9.72369506,  9.72281414,  9.71644146,  9.69917051,\n",
       "          9.69418843,  9.68588296,  9.6876197 ,  9.68703536,  9.67212473,\n",
       "          9.66782035,  9.67166815,  9.66372526,  9.65494175,  9.65486349,\n",
       "          9.63626367,  9.63431791,  9.6372838 ,  9.62955282,  9.6257149 ,\n",
       "          9.62083936,  9.62205744,  9.61522352,  9.60874953,  9.59625162,\n",
       "          9.59141617,  9.59432767,  9.59821257,  9.58305023,  9.58735344,\n",
       "          9.58345236,  9.56827912,  9.56491486,  9.56895668,  9.56405517,\n",
       "          9.55916984,  9.56664132,  9.56225622,  9.54962297,  9.55797112,\n",
       "          9.54785861,  9.54287008,  9.53752941,  9.53469424,  9.5442808 ,\n",
       "          9.53671992,  9.53645618,  9.5222359 ,  9.52154122,  9.5274408 ,\n",
       "          9.532319  ,  9.52402732,  9.5198751 ,  9.51652559,  9.51621249,\n",
       "          9.51141963,  9.50943333,  9.50499288,  9.51092302,  9.49559067,\n",
       "          9.50189553,  9.50245964,  9.50257065,  9.49129245,  9.49386345,\n",
       "          9.49936312,  9.48786477,  9.49147801,  9.48422126,  9.48709796,\n",
       "          9.47470406,  9.47882527,  9.48646239,  9.47685934,  9.47258089,\n",
       "          9.46858655,  9.47070206,  9.47135464,  9.45947972,  9.46974246,\n",
       "          9.46810572,  9.45855057,  9.46819602,  9.46827503,  9.46511066,\n",
       "          9.45839948,  9.44825716,  9.45251561,  9.45333373,  9.45342163,\n",
       "          9.44344   ,  9.45122661,  9.44581787,  9.44473244,  9.44987019]),\n",
       "  array([13.50000721, 10.93054355, 10.42113618, 10.1623826 , 10.00829357,\n",
       "          9.89708611,  9.80229105,  9.75521942,  9.70867244,  9.65515583,\n",
       "          9.6209724 ,  9.58849412,  9.56420567,  9.53810245,  9.51422519,\n",
       "          9.48679035,  9.46582605,  9.46502717,  9.44350079,  9.41301742,\n",
       "          9.41911924,  9.40386538,  9.40396403,  9.38471085,  9.37053141,\n",
       "          9.36097877,  9.34749929,  9.34258426,  9.35143809,  9.35346052,\n",
       "          9.32179862,  9.3419695 ,  9.30763213,  9.30337241,  9.30689319,\n",
       "          9.30298868,  9.29875769,  9.2849627 ,  9.28908997,  9.29463278,\n",
       "          9.27405774,  9.26157339,  9.25422544,  9.2585333 ,  9.25504846,\n",
       "          9.26996588,  9.2612753 ,  9.25301863,  9.25486531,  9.24697371,\n",
       "          9.24485749,  9.22990344,  9.24186033,  9.23337001,  9.22812555,\n",
       "          9.22464775,  9.23515332,  9.20755285,  9.20604264,  9.2301125 ,\n",
       "          9.21111643,  9.2248259 ,  9.21663249,  9.22274113,  9.18769848,\n",
       "          9.20335429,  9.21872467,  9.19047647,  9.19202577,  9.20482675,\n",
       "          9.19311722,  9.18905012,  9.19799968,  9.19580697,  9.18848052,\n",
       "          9.20335868,  9.19720805,  9.19557676,  9.17459101,  9.1672006 ,\n",
       "          9.16524686,  9.15985764,  9.1712143 ,  9.17865609,  9.1632258 ,\n",
       "          9.16265999,  9.17847008,  9.16129038,  9.1674148 ,  9.17843944,\n",
       "          9.15965891,  9.15121355,  9.14717372,  9.15797533,  9.14491027,\n",
       "          9.15604974,  9.16888369,  9.14668086,  9.13682923,  9.14967986,\n",
       "          9.14845179,  9.14643662,  9.1534371 ,  9.13994704,  9.14052452,\n",
       "          9.1344246 ,  9.14073374,  9.13013096,  9.12919281,  9.14675064,\n",
       "          9.12658347,  9.13094076,  9.14599177,  9.13243865,  9.12889462,\n",
       "          9.14700143,  9.12385742,  9.1302485 ,  9.12931034,  9.12071031,\n",
       "          9.11831427,  9.12440126,  9.13992742,  9.11881865,  9.10859961,\n",
       "          9.12271763,  9.11950134,  9.121491  ,  9.1259764 ,  9.11359579,\n",
       "          9.10589629,  9.11665785,  9.10949655,  9.10539914,  9.12854204,\n",
       "          9.12613742,  9.1044288 ,  9.13045966,  9.1006331 ,  9.09381393,\n",
       "          9.0904171 ,  9.10226057,  9.10706654,  9.09898206,  9.10841719,\n",
       "          9.10651288,  9.09603437,  9.10268159,  9.09208609,  9.09052113,\n",
       "          9.08657308,  9.10187863,  9.07810637,  9.08505239,  9.09598232,\n",
       "          9.08378534,  9.10923592,  9.1093923 ,  9.08318545,  9.08674856,\n",
       "          9.07154632,  9.08353412,  9.0905103 ,  9.09751352,  9.10067433,\n",
       "          9.08138385,  9.08530149,  9.10171371,  9.08415136,  9.07108781,\n",
       "          9.08586036,  9.08736819,  9.0951431 ,  9.08213303,  9.06897292,\n",
       "          9.07606558,  9.08337819,  9.08648859,  9.08125394,  9.09181513,\n",
       "          9.08362724,  9.09635317,  9.09063384,  9.08043988,  9.10688198,\n",
       "          9.07678836,  9.07941809,  9.08846022,  9.07186209,  9.06923023,\n",
       "          9.0727857 ,  9.08083391,  9.06952646,  9.07959992,  9.06150555,\n",
       "          9.06817294,  9.06925834,  9.05961969,  9.0644896 ,  9.08874841]),\n",
       "  array([123.44461088, 100.26815704,  87.73591871,  79.5639551 ,\n",
       "          73.9648382 ,  69.8407554 ,  66.60172438,  63.96418312,\n",
       "          61.81296196,  60.08686948,  58.65282395,  57.41939495,\n",
       "          56.31750343,  55.34580281,  54.47683441,  53.684727  ,\n",
       "          52.92791851,  52.20280866,  51.48920408,  50.76947093,\n",
       "          50.02618832,  49.37538255,  48.75928577,  48.08741068,\n",
       "          47.3408122 ,  46.25998772,  45.03408009,  43.90730251,\n",
       "          42.83144298,  41.77771175,  40.67386376,  39.469672  ,\n",
       "          38.40525553,  37.42181768,  36.42725016,  35.39748788,\n",
       "          34.48260054,  33.54349294,  32.59386059,  31.75354067,\n",
       "          30.85474456,  30.0461997 ,  29.20986438,  28.45905525,\n",
       "          27.74338218,  27.03525596,  26.386076  ,  25.81137156,\n",
       "          25.22026958,  24.64396755,  24.10676471,  23.61522097,\n",
       "          23.15991342,  22.72207212,  22.28787942,  21.87791825,\n",
       "          21.51066627,  21.16147763,  20.83006173,  20.48781799,\n",
       "          20.18874045,  19.91345181,  19.62850472,  19.37258346,\n",
       "          19.11620206,  18.87556742,  18.64662454,  18.42870814,\n",
       "          18.20875779,  18.01719655,  17.82117409,  17.64715733,\n",
       "          17.45338388,  17.2829296 ,  17.10109202,  16.94626353,\n",
       "          16.77928968,  16.64092217,  16.49108165,  16.33478387,\n",
       "          16.20008191,  16.06754035,  15.93493198,  15.83176622,\n",
       "          15.69307239,  15.57602733,  15.46846056,  15.34771812,\n",
       "          15.24575131,  15.13656735,  15.03188851,  14.93755337,\n",
       "          14.83621034,  14.75200947,  14.65122311,  14.58144002,\n",
       "          14.48637388,  14.40321408,  14.33156746,  14.24769629,\n",
       "          14.16491033,  14.09050794,  14.01799022,  13.94578919,\n",
       "          13.88747571,  13.82266825,  13.75423083,  13.68561018,\n",
       "          13.63260931,  13.56575327,  13.50548325,  13.44326608,\n",
       "          13.39220949,  13.33415691,  13.27905628,  13.23548497,\n",
       "          13.19476809,  13.13856121,  13.08525152,  13.04558154,\n",
       "          12.99660547,  12.94738109,  12.90729818,  12.86835485,\n",
       "          12.82772445,  12.78135795,  12.74349339,  12.70634686,\n",
       "          12.66099564,  12.62569092,  12.59245998,  12.55847213,\n",
       "          12.52981471,  12.49193584,  12.46228924,  12.43415665,\n",
       "          12.3926219 ,  12.35932371,  12.33363172,  12.30083221,\n",
       "          12.27743065,  12.25195271,  12.22052998,  12.189121  ,\n",
       "          12.15949147,  12.13289574,  12.10781588,  12.08889086,\n",
       "          12.05617882,  12.03404889,  12.01290471,  11.99303286,\n",
       "          11.96852746,  11.94754682,  11.92137487,  11.90229573,\n",
       "          11.89062421,  11.85569239,  11.83946177,  11.82819026,\n",
       "          11.80057467,  11.78768755,  11.76853898,  11.74854755,\n",
       "          11.72498897,  11.71913955,  11.69291315,  11.67731184,\n",
       "          11.65999375,  11.64590787,  11.62646016,  11.61372995,\n",
       "          11.60114646,  11.58282283,  11.5661688 ,  11.54840428,\n",
       "          11.53790501,  11.52167541,  11.50626143,  11.49201603,\n",
       "          11.47805646,  11.46580312,  11.4527382 ,  11.43663385,\n",
       "          11.42580306,  11.40986716,  11.40546924,  11.38748998,\n",
       "          11.3777175 ,  11.36818921,  11.34694068,  11.34382187,\n",
       "          11.33082301,  11.32125301,  11.31063935,  11.29405623,\n",
       "          11.28495046,  11.27505361,  11.26418784,  11.25068473]),\n",
       "  array([11.09319941, 10.52039831, 10.27630888, 10.13428195, 10.06768172,\n",
       "         10.01770664,  9.94234589,  9.88317632,  9.84011886,  9.81017474,\n",
       "          9.75342405,  9.71005906,  9.66674399,  9.64843642,  9.62099534,\n",
       "          9.5816749 ,  9.55175203,  9.53744072,  9.48835792,  9.45016534,\n",
       "          9.43761043,  9.40733224,  9.39078536,  9.37595069,  9.35932959,\n",
       "          9.36462629,  9.35671025,  9.33944409,  9.32210088,  9.31117007,\n",
       "          9.30127432,  9.32690285,  9.3020106 ,  9.28961043,  9.28827278,\n",
       "          9.28304804,  9.25946928,  9.25976732,  9.26652093,  9.25058563,\n",
       "          9.2492117 ,  9.25301422,  9.2461448 ,  9.24130288,  9.25935007,\n",
       "          9.23892583,  9.23312566,  9.22952275,  9.22361413,  9.23420438,\n",
       "          9.22298301,  9.21731152,  9.23121949,  9.22289286,  9.22026334,\n",
       "          9.21625015,  9.2100404 ,  9.20243494,  9.19789003,  9.20210804,\n",
       "          9.19987267,  9.20425836,  9.1974668 ,  9.18924292,  9.1901719 ,\n",
       "          9.18431037,  9.19823652,  9.17183531,  9.1899769 ,  9.17727752,\n",
       "          9.17427822,  9.19116015,  9.18526294,  9.17205399,  9.1648142 ,\n",
       "          9.18431256,  9.17511819,  9.16941491,  9.16877658,  9.16732956,\n",
       "          9.16801151,  9.16140396,  9.17312995,  9.17224205,  9.15100847,\n",
       "          9.15546909,  9.16274955,  9.15952133,  9.15044995,  9.14745505,\n",
       "          9.1380296 ,  9.14295037,  9.14342341,  9.14755974,  9.14310732,\n",
       "          9.14918032,  9.15261221,  9.14284574,  9.14966459,  9.14847796,\n",
       "          9.1448296 ,  9.13640009,  9.13658307,  9.14441317,  9.14616404,\n",
       "          9.13763527,  9.1369229 ,  9.14220708,  9.13334882,  9.1304183 ,\n",
       "          9.13936958,  9.11994925,  9.12953454,  9.12573272,  9.11188157,\n",
       "          9.12591983,  9.11670132,  9.12392703,  9.13430264,  9.11355016,\n",
       "          9.08664241,  9.10125367,  9.10875597,  9.10619807,  9.09840286,\n",
       "          9.09947018,  9.08909296,  9.08859023,  9.09302693,  9.07749604,\n",
       "          9.06563724,  9.08606399,  9.07300634,  9.07817347,  9.081648  ,\n",
       "          9.0557887 ,  9.0644507 ,  9.06229198,  9.07080017,  9.06350849,\n",
       "          9.07056661,  9.06154876,  9.07293063,  9.06968215,  9.07008004,\n",
       "          9.05985729,  9.04089259,  9.0453168 ,  9.04085811,  9.04502566,\n",
       "          9.03528999,  9.06222717,  9.03758017,  9.03009775,  9.04181089,\n",
       "          9.0469128 ,  9.05085225,  9.0545797 ,  9.0475254 ,  9.0342905 ,\n",
       "          9.02595859,  9.02811726,  9.03239739,  9.04832787,  9.03092236,\n",
       "          9.04592281,  9.02476864,  9.03364434,  9.01458192,  9.03177935,\n",
       "          9.01643046,  9.02772552,  9.03313391,  9.02068999,  9.0237531 ,\n",
       "          9.01934805,  9.03710614,  9.02304961,  9.03055849,  9.02348418,\n",
       "          9.01603062,  9.02127715,  9.02669244,  9.01356753,  9.02190737,\n",
       "          9.01188287,  9.01782356,  9.01504402,  9.00880445,  9.0033312 ,\n",
       "          9.01800846,  9.01819552,  9.02070289,  9.01861695,  9.00332906,\n",
       "          9.0029942 ,  9.01650569,  8.99513722,  8.9919123 ,  9.01349876]),\n",
       "  array([255.55702822, 203.23113539, 176.4263551 , 160.5762215 ,\n",
       "         149.9053423 , 142.03198849, 135.97704386, 131.07161667,\n",
       "         126.90001903, 123.21261471, 119.96321956, 117.01882551,\n",
       "         114.31004958, 111.78805469, 109.49469729, 107.35286742,\n",
       "         105.37174698, 103.5056813 , 101.81379241, 100.2181586 ,\n",
       "          98.71439648,  97.3414729 ,  96.00114723,  94.76310611,\n",
       "          93.57390971,  92.47121717,  91.39986552,  90.37776544,\n",
       "          89.4291621 ,  88.49503032,  87.62153074,  86.76546513,\n",
       "          85.95554484,  85.17344873,  84.42125016,  83.71137245,\n",
       "          83.02401045,  82.36679674,  81.74409217,  81.11557399,\n",
       "          80.53358152,  79.97166483,  79.43616529,  78.91188965,\n",
       "          78.42150726,  77.89694491,  77.44986569,  76.98956486,\n",
       "          76.53287554,  76.1108259 ,  75.70972964,  75.29591734,\n",
       "          74.90636599,  74.53727412,  74.17060214,  73.81097793,\n",
       "          73.469491  ,  73.12295879,  72.79149247,  72.48461334,\n",
       "          72.15800185,  71.85992669,  71.55571244,  71.27895237,\n",
       "          70.99347874,  70.69835991,  70.43774506,  70.17564812,\n",
       "          69.90572581,  69.64733542,  69.40859717,  69.16295965,\n",
       "          68.92289097,  68.6868325 ,  68.4559891 ,  68.24404461,\n",
       "          68.02078681,  67.81002807,  67.5977627 ,  67.37482006,\n",
       "          67.17419823,  66.96992647,  66.78210057,  66.59289619,\n",
       "          66.40441784,  66.21732545,  66.031201  ,  65.84983852,\n",
       "          65.68306673,  65.50562775,  65.34134786,  65.17316011,\n",
       "          65.0170302 ,  64.84472979,  64.69068222,  64.53493882,\n",
       "          64.38101321,  64.22849604,  64.07585131,  63.94134233,\n",
       "          63.79290853,  63.65541172,  63.51669689,  63.37843545,\n",
       "          63.23987186,  63.11719934,  62.97593362,  62.86351442,\n",
       "          62.72715338,  62.61658159,  62.49523733,  62.3667823 ,\n",
       "          62.25147275,  62.13782823,  62.00945733,  61.91228304,\n",
       "          61.80302978,  61.68617403,  61.58272268,  61.47109042,\n",
       "          61.37189182,  61.27843404,  61.15828315,  61.06043369,\n",
       "          60.96370008,  60.86830971,  60.7653607 ,  60.67022281,\n",
       "          60.58678878,  60.4909786 ,  60.40300968,  60.30363682,\n",
       "          60.21809388,  60.14161907,  60.05851104,  59.96942668,\n",
       "          59.8799605 ,  59.79704297,  59.70814714,  59.63561849,\n",
       "          59.54920583,  59.47874208,  59.39737143,  59.32024172,\n",
       "          59.24764748,  59.16811649,  59.08891766,  59.02378298,\n",
       "          58.945733  ,  58.87143548,  58.7991101 ,  58.7380759 ,\n",
       "          58.65797026,  58.58847729,  58.51783889,  58.45283201,\n",
       "          58.37968468,  58.32434193,  58.24807787,  58.1841475 ,\n",
       "          58.1245554 ,  58.05663561,  57.9913115 ,  57.93550815,\n",
       "          57.86535349,  57.8064738 ,  57.73906335,  57.68611583,\n",
       "          57.61977989,  57.56477323,  57.50806405,  57.44590461,\n",
       "          57.38742436,  57.32523131,  57.27476616,  57.21910663,\n",
       "          57.16778081,  57.10048893,  57.05378542,  56.98920925,\n",
       "          56.93817109,  56.88869772,  56.83400958,  56.7732555 ,\n",
       "          56.72454753,  56.67377343,  56.6193189 ,  56.567587  ,\n",
       "          56.51803138,  56.46636511,  56.41940007,  56.37322675,\n",
       "          56.31887301,  56.27345279,  56.216595  ,  56.17179296,\n",
       "          56.12014884,  56.07446107,  56.02306672,  55.98471872]),\n",
       "  array([11.09946147, 10.53442882, 10.28038169, 10.14381593, 10.07386204,\n",
       "         10.00348661,  9.96827432,  9.89159201,  9.84920233,  9.82244307,\n",
       "          9.80116465,  9.78262117,  9.75437984,  9.75027365,  9.72909822,\n",
       "          9.71548939,  9.68383021,  9.68782296,  9.68482536,  9.65495326,\n",
       "          9.67262284,  9.6437839 ,  9.64483012,  9.62453766,  9.63255398,\n",
       "          9.64095164,  9.61059847,  9.61195734,  9.59744828,  9.587166  ,\n",
       "          9.58520731,  9.61611303,  9.59053123,  9.58645744,  9.59372609,\n",
       "          9.57818033,  9.56261872,  9.55120549,  9.52213374,  9.5030555 ,\n",
       "          9.48710474,  9.48209595,  9.48288497,  9.46138565,  9.47029111,\n",
       "          9.45750201,  9.46252037,  9.43899435,  9.43202059,  9.42815799,\n",
       "          9.4181222 ,  9.39456097,  9.37854859,  9.35265551,  9.35238124,\n",
       "          9.34227019,  9.33966899,  9.31915423,  9.30612769,  9.31892982,\n",
       "          9.30553752,  9.30930549,  9.28473469,  9.27474763,  9.27124564,\n",
       "          9.27091629,  9.29109891,  9.26969404,  9.27461496,  9.25185389,\n",
       "          9.25045551,  9.27158384,  9.27279528,  9.25962161,  9.24699355,\n",
       "          9.25036288,  9.24742347,  9.25301863,  9.24177881,  9.23527662,\n",
       "          9.23324893,  9.22968559,  9.23496397,  9.24413015,  9.23110944,\n",
       "          9.22082612,  9.22797594,  9.21920603,  9.20957709,  9.21166767,\n",
       "          9.19804354,  9.20200273,  9.20736186,  9.20527665,  9.20759456,\n",
       "          9.20998112,  9.20225942,  9.19352929,  9.19970817,  9.20838489,\n",
       "          9.20091022,  9.18398411,  9.19329257,  9.19501772,  9.18848929,\n",
       "          9.20152666,  9.1959429 ,  9.18417242,  9.18272297,  9.187164  ,\n",
       "          9.17775453,  9.17105468,  9.1834827 ,  9.17795584,  9.17910909,\n",
       "          9.18744876,  9.17796678,  9.18118618,  9.18829651,  9.16613408,\n",
       "          9.14719553,  9.15827883,  9.16549815,  9.14748777,  9.14995909,\n",
       "          9.1468117 ,  9.14154884,  9.13381919,  9.13821479,  9.1249125 ,\n",
       "          9.11228783,  9.1319357 ,  9.12408148,  9.12220217,  9.12972826,\n",
       "          9.10939012,  9.11421942,  9.13357529,  9.11250291,  9.11841645,\n",
       "          9.11517994,  9.10809145,  9.11497783,  9.12232179,  9.12091472,\n",
       "          9.11831862,  9.0889001 ,  9.10610905,  9.09403292,  9.09127757,\n",
       "          9.0910955 ,  9.10816746,  9.08782752,  9.08187969,  9.08797919,\n",
       "          9.10605043,  9.10483256,  9.10924678,  9.09374022,  9.0913491 ,\n",
       "          9.07426323,  9.08252497,  9.07682947,  9.08680922,  9.07985104,\n",
       "          9.09004216,  9.09132092,  9.07561767,  9.07561767,  9.06573234,\n",
       "          9.071821  ,  9.07630794,  9.07854143,  9.06770379,  9.06615383,\n",
       "          9.05940154,  9.06749409,  9.06585338,  9.06703146,  9.07869294,\n",
       "          9.06376997,  9.0631217 ,  9.05988321,  9.06304391,  9.07658493,\n",
       "          9.05810567,  9.05426668,  9.06247564,  9.03858433,  9.06932969,\n",
       "          9.04993951,  9.06889508,  9.05820934,  9.04933322,  9.05197011,\n",
       "          9.06018131,  9.05708423,  9.04208252,  9.05037969,  9.06200463]),\n",
       "  array([13.50614014, 10.91793757, 10.39929717, 10.16880047,  9.97412966,\n",
       "          9.86832374,  9.7854974 ,  9.71845709,  9.65343411,  9.60235775,\n",
       "          9.57065648,  9.54687299,  9.52052199,  9.48689665,  9.45483266,\n",
       "          9.44049775,  9.41748451,  9.41624743,  9.39249606,  9.36537651,\n",
       "          9.3869128 ,  9.35372367,  9.32905565,  9.33113107,  9.31471601,\n",
       "          9.30800051,  9.29889293,  9.28897259,  9.26342841,  9.26359405,\n",
       "          9.25309805,  9.28223138,  9.24366292,  9.24130288,  9.22822675,\n",
       "          9.22445642,  9.22649318,  9.20922798,  9.2228027 ,  9.2055905 ,\n",
       "          9.19941206,  9.18724943,  9.19441487,  9.17649205,  9.19012151,\n",
       "          9.17694495,  9.18466511,  9.17882678,  9.17804337,  9.17101969,\n",
       "          9.18669089,  9.16757654,  9.1822063 ,  9.153771  ,  9.15878978,\n",
       "          9.14995909,  9.15529228,  9.1460899 ,  9.14451564,  9.14929375,\n",
       "          9.14030224,  9.15742949,  9.14732638,  9.13660921,  9.12279159,\n",
       "          9.1357096 ,  9.14975622,  9.11247902,  9.12719711,  9.12728851,\n",
       "          9.10472402,  9.11955352,  9.13600148,  9.12251101,  9.11750776,\n",
       "          9.12516487,  9.11264196,  9.11469749,  9.09586739,  9.10991355,\n",
       "          9.1055142 ,  9.1051712 ,  9.09333912,  9.113435  ,  9.10452865,\n",
       "          9.10514949,  9.10637827,  9.09548138,  9.08589069,  9.1010931 ,\n",
       "          9.08735519,  9.09159837,  9.09358845,  9.08793152,  9.09245245,\n",
       "          9.09000315,  9.0916027 ,  9.08744402,  9.07715409,  9.10403809,\n",
       "          9.08622213,  9.09290119,  9.10246022,  9.08548994,  9.09492625,\n",
       "          9.08123662,  9.08291042,  9.07496422,  9.07914967,  9.07820593,\n",
       "          9.07969301,  9.07316425,  9.08348431,  9.06306336,  9.07337841,\n",
       "          9.08050483,  9.07703939,  9.07567176,  9.08679189,  9.06633973,\n",
       "          9.05419113,  9.06309361,  9.07651136,  9.06337452,  9.07021195,\n",
       "          9.07514813,  9.05078752,  9.05937346,  9.04624201,  9.06177345,\n",
       "          9.0464124 ,  9.04741754,  9.06128735,  9.06331185,  9.0579653 ,\n",
       "          9.05353491,  9.05528133,  9.05356945,  9.05272765,  9.05555336,\n",
       "          9.04632613,  9.05355865,  9.07295659,  9.05126874,  9.05592472,\n",
       "          9.05049405,  9.04086026,  9.04106719,  9.03798958,  9.04267538,\n",
       "          9.03306499,  9.06066086,  9.03373265,  9.03890543,  9.05018549,\n",
       "          9.04860401,  9.05605427,  9.05743837,  9.04704438,  9.03742072,\n",
       "          9.03385757,  9.04610182,  9.04952093,  9.0519809 ,  9.03856925,\n",
       "          9.04482511,  9.03905197,  9.02586606,  9.0335345 ,  9.03737117,\n",
       "          9.03272042,  9.04117928,  9.04870972,  9.03893129,  9.05087167,\n",
       "          9.02084914,  9.02586821,  9.03322221,  9.04039899,  9.03963817,\n",
       "          9.03867699,  9.03667739,  9.04460947,  9.02770615,  9.03549248,\n",
       "          9.03078026,  9.03908645,  9.02404355,  9.02246019,  9.02375525,\n",
       "          9.02878455,  9.03538262,  9.04065334,  9.02412746,  9.01611661,\n",
       "          9.01885778,  9.03126041,  9.02297647,  9.03281948,  9.02935501]),\n",
       "  array([123.43960763, 100.267153  ,  88.53120116,  81.10420319,\n",
       "          76.0775167 ,  72.43976398,  69.61901267,  67.31836478,\n",
       "          65.40490825,  63.83383498,  62.54287596,  61.39920158,\n",
       "          60.41116131,  59.55079598,  58.77138745,  58.09836973,\n",
       "          57.45941063,  56.8964836 ,  56.36817338,  55.89631939,\n",
       "          55.43642422,  54.98768028,  54.60741908,  54.22968409,\n",
       "          53.85700165,  53.50326957,  53.15671454,  52.84061664,\n",
       "          52.52222834,  52.21623975,  51.91044961,  51.62748196,\n",
       "          51.31298994,  51.02493301,  50.72632504,  50.44702167,\n",
       "          50.18202049,  49.92443389,  49.71073536,  49.45039185,\n",
       "          49.22906182,  48.98382889,  48.75528689,  48.53707959,\n",
       "          48.27832436,  47.99993265,  47.72636637,  47.41655159,\n",
       "          47.07927423,  46.645313  ,  46.25741798,  45.84513031,\n",
       "          45.48366491,  45.104075  ,  44.7386275 ,  44.34420059,\n",
       "          44.00488127,  43.65349135,  43.33372284,  43.01318927,\n",
       "          42.66940289,  42.36197341,  41.98819935,  41.6435792 ,\n",
       "          41.29774057,  40.936548  ,  40.55665558,  40.23737636,\n",
       "          39.91839305,  39.60142864,  39.31109843,  38.99242012,\n",
       "          38.71151992,  38.41482529,  38.13163979,  37.84032777,\n",
       "          37.54368578,  37.26168026,  36.99301894,  36.74997042,\n",
       "          36.45364454,  36.23206001,  35.95508008,  35.70219745,\n",
       "          35.42891334,  35.16269212,  34.9504379 ,  34.6503021 ,\n",
       "          34.43054975,  34.17999494,  33.89382813,  33.71853112,\n",
       "          33.46620735,  33.23567883,  33.02470906,  32.76356841,\n",
       "          32.53942375,  32.30082105,  32.09577016,  31.87877056,\n",
       "          31.67498668,  31.4580493 ,  31.2425977 ,  31.03120363,\n",
       "          30.84523427,  30.63841343,  30.43668001,  30.24498447,\n",
       "          30.09353802,  29.91594822,  29.6967102 ,  29.52492532,\n",
       "          29.36689532,  29.18060862,  28.98892312,  28.85053382,\n",
       "          28.65081623,  28.5212753 ,  28.32829428,  28.16183336,\n",
       "          28.00986374,  27.85618369,  27.70323455,  27.5551324 ,\n",
       "          27.39101381,  27.24224247,  27.08973833,  26.95891142,\n",
       "          26.81909776,  26.68816527,  26.55298422,  26.41413588,\n",
       "          26.28481069,  26.15223387,  26.02650541,  25.8912249 ,\n",
       "          25.78832931,  25.66007973,  25.51747297,  25.40497596,\n",
       "          25.28605909,  25.19084721,  25.06230029,  24.94067003,\n",
       "          24.84793164,  24.73431114,  24.60703785,  24.50937437,\n",
       "          24.41433942,  24.29536722,  24.19389297,  24.09370993,\n",
       "          23.99685942,  23.90509408,  23.79802024,  23.71088734,\n",
       "          23.61774348,  23.5152531 ,  23.43373085,  23.34473674,\n",
       "          23.25010421,  23.16552973,  23.08703076,  22.99343741,\n",
       "          22.91098189,  22.82205764,  22.75123081,  22.67573595,\n",
       "          22.57949747,  22.49986205,  22.43455443,  22.35398584,\n",
       "          22.27023913,  22.19581114,  22.13964009,  22.05779024,\n",
       "          21.99079802,  21.90588921,  21.83417286,  21.76745499,\n",
       "          21.69831281,  21.63334075,  21.57265179,  21.50335421,\n",
       "          21.43023735,  21.36573689,  21.30426464,  21.24118655,\n",
       "          21.18739096,  21.12506183,  21.0614849 ,  20.99918071,\n",
       "          20.93788948,  20.87697126,  20.82384488,  20.75546809,\n",
       "          20.70739484,  20.65004197,  20.58989742,  20.53821157]),\n",
       "  array([10.87509254, 10.22561025, 10.00381336,  9.85904634,  9.79921364,\n",
       "          9.69068286,  9.63806275,  9.60760644,  9.59355911,  9.54278362,\n",
       "          9.49937897,  9.51367853,  9.47102495,  9.40528022,  9.42954052,\n",
       "          9.40625347,  9.40094443,  9.37597305,  9.34467161,  9.34219669,\n",
       "          9.33152931,  9.32007857,  9.31119892,  9.29377744,  9.27203922,\n",
       "          9.29565885,  9.29475466,  9.27597718,  9.28838793,  9.27247914,\n",
       "          9.23753161,  9.24997914,  9.23723869,  9.25404673,  9.24108035,\n",
       "          9.22324689,  9.21005577,  9.21268458,  9.2208415 ,  9.20650797,\n",
       "          9.23181375,  9.1955088 ,  9.19342627,  9.20767359,  9.21317001,\n",
       "          9.17430009,  9.16876565,  9.17056928,  9.20523715,  9.15947984,\n",
       "          9.17714405,  9.16791315,  9.16690336,  9.18922978,  9.15003545,\n",
       "          9.14581296,  9.16165078,  9.14880951,  9.13821261,  9.15663262,\n",
       "          9.15041723,  9.15393251,  9.17117931,  9.15925928,  9.11289182,\n",
       "          9.14120448,  9.16690118,  9.1331768 ,  9.11433024,  9.13082973,\n",
       "          9.14037851,  9.14226593,  9.1124247 ,  9.12015364,  9.13600801,\n",
       "          9.12409671,  9.1296499 ,  9.15144483,  9.11816644,  9.12502998,\n",
       "          9.1205059 ,  9.09314184,  9.12783038,  9.11849906,  9.10939881,\n",
       "          9.11122769,  9.12534327,  9.10554459,  9.0867074 ,  9.13423949,\n",
       "          9.10509088,  9.13525439,  9.11143189,  9.08786435,  9.11242036,\n",
       "          9.1114862 ,  9.10995699,  9.09706455,  9.0721303 ,  9.12436428,\n",
       "          9.08922298,  9.11702302,  9.12305042,  9.10939447,  9.10478046,\n",
       "          9.08891093,  9.0841427 ,  9.11287878,  9.10135132,  9.08357093,\n",
       "          9.07112241,  9.11275059,  9.12339409,  9.11314602,  9.08977776,\n",
       "          9.11429548,  9.092847  ,  9.0792579 ,  9.08443942,  9.09368168,\n",
       "          9.06596362,  9.09939208,  9.11788383,  9.07763455,  9.06108212,\n",
       "          9.07899598,  9.08204858,  9.07362936,  9.13682051,  9.07070069,\n",
       "          9.0947376 ,  9.07719954,  9.07331568,  9.0907292 ,  9.11132979,\n",
       "          9.10385577,  9.07018384,  9.08889577,  9.09960252,  9.06264417,\n",
       "          9.06897292,  9.07971466,  9.0770567 ,  9.07765619,  9.07661739,\n",
       "          9.08643876,  9.06201975,  9.0535716 ,  9.04693221,  9.09730313,\n",
       "          9.06590742,  9.05361693,  9.04704222,  9.06686068,  9.06598307,\n",
       "          9.0717453 ,  9.07376997,  9.077983  ,  9.07125218,  9.05679056,\n",
       "          9.05378962,  9.04905491,  9.08275667,  9.04410704,  9.05266075,\n",
       "          9.03512627,  9.06345447,  9.04380732,  9.02867907,  9.07419616,\n",
       "          9.05431633,  9.07781635,  9.08377884,  9.06840644,  9.05928058,\n",
       "          9.03853477,  9.05968665,  9.0385477 ,  9.0542084 ,  9.05868663,\n",
       "          9.04049383,  9.06384776,  9.05463151,  9.05022001,  9.05412852,\n",
       "          9.02855637,  9.05838643,  9.06786377,  9.04270341,  9.0487464 ,\n",
       "          9.03274195,  9.03489147,  9.04527582,  9.04948857,  9.05290032,\n",
       "          9.05348095,  9.03308868,  9.0385046 ,  9.05577574,  9.05211039]),\n",
       "  array([50.96824993, 46.68331818, 40.93046795, 39.74448292, 37.55741034,\n",
       "         34.0999745 , 32.1945898 , 29.14708028, 26.18050698, 24.21107121,\n",
       "         21.76297669, 19.90079836, 18.33438813, 16.05007756, 14.60619622,\n",
       "         13.26579114, 11.85445157, 11.45967862, 10.24604625,  9.49844817,\n",
       "          9.27933273,  8.9467717 ,  9.25066282,  8.49270536,  8.13378731,\n",
       "          8.13182115,  8.55493013,  7.39098364,  8.8108457 ,  7.24884131,\n",
       "          7.21043866,  7.23352527,  7.53346293,  6.85027222,  6.63062663,\n",
       "          6.54998083,  6.72261467,  6.26959623,  8.74163096,  6.44703696,\n",
       "          6.19792733,  6.27373742,  6.42609357,  6.26474453,  6.08545446,\n",
       "          6.1236151 ,  6.01625484,  5.8869651 ,  8.41091436,  7.80925845,\n",
       "          6.45899278, 67.09365617, 21.22161701, 42.27488088, 12.28114579,\n",
       "          8.22240531,  7.13240415,  6.7201396 ,  6.30788358,  6.22724608,\n",
       "          6.04901762,  6.2571033 ,  6.39080695,  7.48919884,  6.09935528,\n",
       "          6.42206005,  7.81154144,  6.65961727,  6.11861305,  5.91835565,\n",
       "          6.89455036,  6.28949423, 51.06211152, 10.75508438,  6.4577902 ,\n",
       "          6.48679608,  7.58165538,  6.13162615,  5.97697243,  5.86538359,\n",
       "         50.20544014,  7.55059399, 50.17194754, 50.00062299, 48.40010862,\n",
       "         46.29137656, 47.00569858, 35.58561966, 33.28325687, 33.18480608,\n",
       "         32.06453367, 31.97769211, 31.75072452, 32.67295621, 31.97702119,\n",
       "         32.22387858, 24.91246476, 21.40637968, 17.92318785, 15.00458624,\n",
       "         11.69782351, 11.2177586 ,  9.45513923,  8.71070672,  7.9067878 ,\n",
       "          7.48970239,  7.32505004,  7.23238798,  6.97544361,  6.84767098,\n",
       "          6.75869633,  6.60116882,  6.56453504,  6.55399156,  7.00848627,\n",
       "          6.2817891 ,  6.34151326,  6.50595775,  6.14155606,  6.1437089 ,\n",
       "          6.29143042,  6.40086434,  6.35527468,  6.19077053,  6.07571521,\n",
       "          6.17357992,  6.06493877,  6.37114969, 10.10005399,  6.27608697,\n",
       "          6.25537453,  6.26499472,  6.35403687,  6.62779196,  6.0617035 ,\n",
       "          6.32697606,  6.18121789,  6.12991305,  9.35378611, 51.15926838,\n",
       "         49.76994744,  8.395986  ,  6.83502258,  8.57107493,  7.96055067,\n",
       "         49.20761104,  6.60533373,  6.72541453,  6.19652146,  5.99703327,\n",
       "          6.18376795,  6.3968192 ,  6.78627918,  6.17753543,  6.39910271,\n",
       "          5.82705294,  5.89359575,  5.75165568,  5.68371312,  5.59107656,\n",
       "          5.87857498,  5.6270808 ,  5.70525186,  5.51935175,  5.85775949,\n",
       "          5.80478933,  5.46232252,  5.33040947,  5.56193041,  5.53839689,\n",
       "          5.50799394,  5.36697136,  6.14520461,  5.46983751,  5.44793265,\n",
       "         24.30867036, 23.12561562,  6.95501692,  6.14420694,  5.83733292,\n",
       "          5.51782879,  5.63157964,  5.5862791 ,  5.47866367,  5.47817125,\n",
       "          5.54358475,  5.36733094,  5.41714346,  5.22332342,  5.3636832 ,\n",
       "          5.18458153,  5.3903734 ,  5.91597358,  5.49336587,  5.25824119,\n",
       "          5.4622242 ,  5.17649694,  5.27648849,  5.37533613,  5.11211156]),\n",
       "  array([203.37063408, 160.55646799, 140.95773619, 128.83572597,\n",
       "         119.82201152, 112.37123144, 106.00027177, 100.55687577,\n",
       "          95.86085205,  91.7516442 ,  88.15393007,  84.95846702,\n",
       "          82.11945797,  79.57939779,  77.32760996,  75.33610452,\n",
       "          73.49888955,  71.84581069,  70.35553769,  68.95349507,\n",
       "          67.68846304,  66.48448123,  65.39358817,  64.38521915,\n",
       "          63.44743774,  62.55495535,  61.7417626 ,  61.00132796,\n",
       "          60.31585894,  59.67581277,  59.07367652,  58.53779328,\n",
       "          57.98099807,  57.50523966,  57.01000159,  56.54862779,\n",
       "          56.13005098,  55.70628427,  55.3284403 ,  54.93922055,\n",
       "          54.58730777,  54.21441666,  53.87161613,  53.54192197,\n",
       "          53.22118592,  52.88472869,  52.57304325,  52.25002568,\n",
       "          51.96061069,  51.635151  ,  51.32060004,  51.00871926,\n",
       "          50.69854041,  50.37928017,  50.06458469,  49.76706407,\n",
       "          49.48744957,  49.20915969,  48.94599299,  48.66496951,\n",
       "          48.37634312,  48.10230593,  47.75564175,  47.40329269,\n",
       "          46.99472818,  46.52327418,  45.93521905,  45.42218763,\n",
       "          44.92216845,  44.40655859,  43.94080342,  43.44028944,\n",
       "          42.98554004,  42.52793572,  42.07138101,  41.5927956 ,\n",
       "          41.09174293,  40.56265108,  40.03259222,  39.55645497,\n",
       "          39.048295  ,  38.60291159,  38.13076704,  37.685416  ,\n",
       "          37.24453833,  36.77840494,  36.39187624,  35.91656797,\n",
       "          35.49635847,  35.07203332,  34.6216886 ,  34.24318471,\n",
       "          33.83509041,  33.40707169,  33.01395533,  32.59206554,\n",
       "          32.19081354,  31.77854874,  31.37383018,  30.99341336,\n",
       "          30.64262857,  30.27047876,  29.86473071,  29.49921495,\n",
       "          29.17932156,  28.83157602,  28.51950735,  28.18265539,\n",
       "          27.86489862,  27.53652685,  27.23914451,  26.95605776,\n",
       "          26.66060882,  26.38061604,  26.093328  ,  25.8211212 ,\n",
       "          25.57773143,  25.31657651,  25.04489426,  24.81775429,\n",
       "          24.57299306,  24.33559441,  24.12401338,  23.90469512,\n",
       "          23.6672685 ,  23.46232597,  23.26857613,  23.06453433,\n",
       "          22.85943663,  22.68161338,  22.49393519,  22.31061832,\n",
       "          22.13046267,  21.96105356,  21.80559162,  21.6281681 ,\n",
       "          21.47282531,  21.31242361,  21.15697771,  21.00656674,\n",
       "          20.86659087,  20.73063659,  20.58584297,  20.44371782,\n",
       "          20.3136956 ,  20.18947691,  20.05410893,  19.93659147,\n",
       "          19.81506144,  19.68779355,  19.57882142,  19.46897168,\n",
       "          19.35665982,  19.2499703 ,  19.13687309,  19.03261105,\n",
       "          18.93958881,  18.83325373,  18.73799792,  18.64656231,\n",
       "          18.54497159,  18.45603551,  18.36722817,  18.27694815,\n",
       "          18.18568535,  18.09753597,  18.01476539,  17.93659796,\n",
       "          17.84455411,  17.77108212,  17.68794053,  17.60527606,\n",
       "          17.53206611,  17.45533143,  17.38644633,  17.3101798 ,\n",
       "          17.24210183,  17.16400069,  17.09269094,  17.02707178,\n",
       "          16.96069356,  16.89482787,  16.83353185,  16.76255995,\n",
       "          16.69861823,  16.64195376,  16.58134985,  16.52274712,\n",
       "          16.45808382,  16.4047581 ,  16.34063059,  16.28991846,\n",
       "          16.22710647,  16.17370776,  16.12522056,  16.06205558,\n",
       "          16.01219654,  15.95986652,  15.90377119,  15.85816502]),\n",
       "  array([23.14923129, 15.96114509, 13.7249847 , 12.58043261, 11.80030458,\n",
       "         11.30954995, 10.9783436 , 10.74668987, 10.59892754, 10.44782501,\n",
       "         10.34607744, 10.25378811, 10.19203119, 10.10836274, 10.06761451,\n",
       "         10.01001414,  9.9570155 ,  9.93344176,  9.89253775,  9.85392106,\n",
       "          9.84467129,  9.80086789,  9.78157633,  9.74643409,  9.731729  ,\n",
       "          9.72001428,  9.70509916,  9.67753384,  9.66004415,  9.64973622,\n",
       "          9.63418469,  9.63967831,  9.61030289,  9.58652372,  9.59022255,\n",
       "          9.56532535,  9.5610024 ,  9.54226034,  9.54075665,  9.52445649,\n",
       "          9.50585406,  9.50139941,  9.5026137 ,  9.48433206,  9.47764792,\n",
       "          9.4852072 ,  9.47787841,  9.46284976,  9.44441269,  9.46124805,\n",
       "          9.44287714,  9.43888408,  9.43349589,  9.41934156,  9.41320369,\n",
       "          9.41757433,  9.39985968,  9.38662186,  9.38809007,  9.40020257,\n",
       "          9.38942195,  9.39241769,  9.37700586,  9.38333937,  9.35523803,\n",
       "          9.36132024,  9.37420948,  9.34570097,  9.34957883,  9.3520557 ,\n",
       "          9.34915976,  9.34291615,  9.34782468,  9.35393553,  9.32186529,\n",
       "          9.32129857,  9.32037855,  9.31416527,  9.31275969,  9.30579932,\n",
       "          9.30747457,  9.29665178,  9.29527101,  9.2992521 ,  9.29180557,\n",
       "          9.29580512,  9.2945397 ,  9.27468129,  9.27172974,  9.28197246,\n",
       "          9.26683024,  9.27885487,  9.27085661,  9.26240369,  9.25452772,\n",
       "          9.27036372,  9.25704121,  9.26076746,  9.25220241,  9.26322081,\n",
       "          9.25593334,  9.26274157,  9.25141053,  9.25689775,  9.25463142,\n",
       "          9.25308702,  9.2520105 ,  9.24439904,  9.23641286,  9.23473278,\n",
       "          9.22916628,  9.22582887,  9.23405027,  9.23780691,  9.22579368,\n",
       "          9.24114425,  9.23290773,  9.21886973,  9.22960637,  9.22592785,\n",
       "          9.20765602,  9.20989109,  9.22778453,  9.22291265,  9.22093824,\n",
       "          9.20262363,  9.21184996,  9.21429913,  9.20389409,  9.20014027,\n",
       "          9.19513391,  9.21508564,  9.20363516,  9.19632659,  9.22541535,\n",
       "          9.18882885,  9.18339293,  9.19400276,  9.19533122,  9.19490372,\n",
       "          9.18826803,  9.18292439,  9.19217041,  9.2002982 ,  9.19757645,\n",
       "          9.17527132,  9.17073982,  9.18598127,  9.17043153,  9.17717906,\n",
       "          9.1693231 ,  9.19143407,  9.16783883,  9.17340552,  9.16450393,\n",
       "          9.17230328,  9.1896351 ,  9.17719657,  9.17032003,  9.17728846,\n",
       "          9.16525997,  9.16383098,  9.17129958,  9.17975471,  9.16797653,\n",
       "          9.16976252,  9.1673689 ,  9.16022454,  9.16353822,  9.15310975,\n",
       "          9.16244153,  9.16444931,  9.16068974,  9.15921778,  9.16912635,\n",
       "          9.14903636,  9.15224343,  9.14677027,  9.14638428,  9.15549529,\n",
       "          9.15386921,  9.15176557,  9.15259693,  9.15587074,  9.16298112,\n",
       "          9.15277369,  9.14424748,  9.14485576,  9.1405899 ,  9.15422933,\n",
       "          9.1443325 ,  9.15142956,  9.14422567,  9.14603102,  9.13502134,\n",
       "          9.14598523,  9.14072284,  9.12908616,  9.12425768,  9.14549679]),\n",
       "  array([100.4968133 ,  81.15557786,  71.91360647,  66.23175675,\n",
       "          62.42244843,  59.69160775,  57.62942451,  55.98148865,\n",
       "          54.59749918,  53.41398715,  52.33161039,  51.29373729,\n",
       "          50.19398625,  49.24080035,  48.32999938,  47.2786846 ,\n",
       "          45.72665677,  44.0430557 ,  42.49362752,  40.86786577,\n",
       "          39.23199926,  37.70144848,  36.23412465,  34.87993833,\n",
       "          33.48760579,  32.1195621 ,  30.90775573,  29.67921299,\n",
       "          28.61149733,  27.58650064,  26.6404921 ,  25.74258881,\n",
       "          24.96529994,  24.20310665,  23.46420558,  22.84945965,\n",
       "          22.24788615,  21.68724998,  21.18410776,  20.67770511,\n",
       "          20.24653051,  19.83758542,  19.46293368,  19.09732901,\n",
       "          18.75478531,  18.44027611,  18.13528222,  17.87063606,\n",
       "          17.60256053,  17.33398044,  17.09418661,  16.87901314,\n",
       "          16.64825971,  16.43700238,  16.22029486,  16.02763856,\n",
       "          15.85362862,  15.68601373,  15.51348229,  15.34461545,\n",
       "          15.19324898,  15.0535328 ,  14.90419196,  14.7699966 ,\n",
       "          14.63891153,  14.51502745,  14.38290603,  14.27726651,\n",
       "          14.15925132,  14.04734828,  13.95077416,  13.84355823,\n",
       "          13.75594927,  13.6561225 ,  13.56013641,  13.48207836,\n",
       "          13.39328556,  13.32389234,  13.24873875,  13.16485016,\n",
       "          13.09955723,  13.0187082 ,  12.9616875 ,  12.89920117,\n",
       "          12.8302142 ,  12.77237459,  12.71633579,  12.64899629,\n",
       "          12.60163227,  12.54012826,  12.49273108,  12.43978757,\n",
       "          12.39303261,  12.34777512,  12.30204936,  12.26333566,\n",
       "          12.21045599,  12.18018508,  12.14099802,  12.10234677,\n",
       "          12.06231438,  12.01942517,  11.98985652,  11.94856663,\n",
       "          11.92078653,  11.88964903,  11.86021018,  11.82356626,\n",
       "          11.7977109 ,  11.76148722,  11.73172796,  11.69907862,\n",
       "          11.67648221,  11.64837098,  11.62170721,  11.59756513,\n",
       "          11.58094789,  11.54584394,  11.52218911,  11.50985023,\n",
       "          11.47504661,  11.45273274,  11.43764551,  11.41785955,\n",
       "          11.39600465,  11.37434888,  11.36002033,  11.34130149,\n",
       "          11.3127834 ,  11.2971452 ,  11.28152323,  11.26788382,\n",
       "          11.25014022,  11.22981112,  11.21440258,  11.20564154,\n",
       "          11.18211582,  11.16330686,  11.15660978,  11.13598505,\n",
       "          11.12597479,  11.11588608,  11.10008073,  11.08205178,\n",
       "          11.06861395,  11.05552716,  11.04270068,  11.02977864,\n",
       "          11.01215531,  11.00903403,  10.9946047 ,  10.98666498,\n",
       "          10.96838875,  10.96032946,  10.94851918,  10.93679724,\n",
       "          10.93410399,  10.91904392,  10.90562434,  10.90114528,\n",
       "          10.88594633,  10.8782744 ,  10.86980705,  10.86188753,\n",
       "          10.84245647,  10.84991688,  10.83331961,  10.82537505,\n",
       "          10.81281301,  10.80764025,  10.79726097,  10.78979046,\n",
       "          10.78316577,  10.77091978,  10.76780013,  10.75671535,\n",
       "          10.75101831,  10.74078559,  10.73331065,  10.72707102,\n",
       "          10.71770942,  10.71196919,  10.70999008,  10.69685038,\n",
       "          10.69034902,  10.687003  ,  10.68366057,  10.67504438,\n",
       "          10.66828411,  10.6644568 ,  10.6496818 ,  10.65248024,\n",
       "          10.64480281,  10.63617484,  10.63701678,  10.62163148,\n",
       "          10.61985642,  10.61209624,  10.60682225,  10.60350237]),\n",
       "  array([23.13029161, 15.92315507, 13.67014623, 12.48554305, 11.66790263,\n",
       "         11.1703675 , 10.85085335, 10.59780562, 10.47364073, 10.31161846,\n",
       "         10.18805411, 10.09968316, 10.02106052,  9.93639786,  9.89337508,\n",
       "          9.82874701,  9.78899759,  9.76597299,  9.71463238,  9.67987373,\n",
       "          9.66913429,  9.64719661,  9.62175692,  9.58517303,  9.57947751,\n",
       "          9.56808522,  9.55111668,  9.51828416,  9.50391198,  9.4922316 ,\n",
       "          9.48464185,  9.5009373 ,  9.45943236,  9.44907716,  9.44449375,\n",
       "          9.43153486,  9.40945873,  9.41221177,  9.4128289 ,  9.40035049,\n",
       "          9.38104879,  9.37898239,  9.37482635,  9.37757821,  9.36822386,\n",
       "          9.36477812,  9.35146485,  9.34708924,  9.34748815,  9.34077352,\n",
       "          9.3364185 ,  9.33687261,  9.3282305 ,  9.32755442,  9.3160708 ,\n",
       "          9.31800115,  9.31536451,  9.30278019,  9.29844067,  9.29846284,\n",
       "          9.29535301,  9.30435286,  9.28798933,  9.28232433,  9.27698571,\n",
       "          9.27144458,  9.28347521,  9.26201503,  9.27427664,  9.26306179,\n",
       "          9.25968122,  9.25331425,  9.26423457,  9.26220936,  9.24132271,\n",
       "          9.2615756 ,  9.25307378,  9.2490838 ,  9.23849851,  9.24532919,\n",
       "          9.23477682,  9.23313666,  9.23020933,  9.25014895,  9.23056144,\n",
       "          9.23490672,  9.23358575,  9.22356135,  9.20915332,  9.21397839,\n",
       "          9.20124147,  9.2071643 ,  9.21051691,  9.21204982,  9.19796679,\n",
       "          9.21545036,  9.20803801,  9.20963857,  9.20643114,  9.2095705 ,\n",
       "          9.20519764,  9.20664186,  9.20377559,  9.19602622,  9.20897109,\n",
       "          9.19672565,  9.18421183,  9.18780362,  9.19586836,  9.18241209,\n",
       "          9.19421758,  9.17434821,  9.1957697 ,  9.18386806,  9.18064115,\n",
       "          9.18403447,  9.17536319,  9.18183195,  9.18656605,  9.17626014,\n",
       "          9.16398392,  9.15791856,  9.16539763,  9.17315838,  9.16961386,\n",
       "          9.16659739,  9.16363872,  9.16373703,  9.16929905,  9.16894709,\n",
       "          9.14249044,  9.17104812,  9.16329134,  9.15827883,  9.16094309,\n",
       "          9.15516568,  9.15451306,  9.16392056,  9.16206362,  9.15622657,\n",
       "          9.15118301,  9.15622657,  9.16554186,  9.15219324,  9.15424242,\n",
       "          9.14767315,  9.1476208 ,  9.14135268,  9.13512806,  9.15165429,\n",
       "          9.13687062,  9.14147038,  9.1261657 ,  9.13763962,  9.13251486,\n",
       "          9.13919309,  9.143273  ,  9.14146166,  9.14175154,  9.14465518,\n",
       "          9.13192046,  9.12983274,  9.12803495,  9.14542484,  9.13461407,\n",
       "          9.14502365,  9.13215995,  9.13399123,  9.13221439,  9.12587197,\n",
       "          9.13007871,  9.1386854 ,  9.12831134,  9.13116499,  9.13283711,\n",
       "          9.11561677,  9.12504738,  9.12253928,  9.12422505,  9.13021803,\n",
       "          9.11774253,  9.12276984,  9.12858121,  9.11515603,  9.12580452,\n",
       "          9.12094951,  9.11476703,  9.11050652,  9.11697955,  9.11897084,\n",
       "          9.11279622,  9.11707302,  9.12055592,  9.11844688,  9.1031113 ,\n",
       "          9.11758602,  9.11834906,  9.11103219,  9.10597228,  9.11874908]),\n",
       "  array([13.78999499, 11.23975669, 10.57445171, 10.26690249, 10.08916589,\n",
       "          9.94725628,  9.86297965,  9.79044237,  9.73150162,  9.68097003,\n",
       "          9.64304587,  9.61545964,  9.57259851,  9.56664132,  9.52552837,\n",
       "          9.51071894,  9.48162348,  9.47245216,  9.45202208,  9.43653045,\n",
       "          9.42598682,  9.41619131,  9.40131427,  9.3797427 ,  9.37762739,\n",
       "          9.37945198,  9.3542366 ,  9.35482763,  9.3295005 ,  9.3218564 ,\n",
       "          9.31643729,  9.32619129,  9.30823131,  9.30558189,  9.29705298,\n",
       "          9.2800562 ,  9.2849472 ,  9.27248136,  9.26840566,  9.26616303,\n",
       "          9.24804303,  9.24891842,  9.26144974,  9.23031716,  9.23667491,\n",
       "          9.23128551,  9.23383232,  9.22145488,  9.2129262 ,  9.20695356,\n",
       "          9.22395719,  9.21919064,  9.20882179,  9.2042452 ,  9.20372293,\n",
       "          9.18665585,  9.19510103,  9.1849892 ,  9.17618138,  9.19491468,\n",
       "          9.17956868,  9.18926045,  9.17421479,  9.16556371,  9.16576257,\n",
       "          9.16010224,  9.17208898,  9.15405254,  9.16087538,  9.15376446,\n",
       "          9.15922652,  9.14764043,  9.16145419,  9.14384852,  9.13643059,\n",
       "          9.14902327,  9.14278253,  9.15137719,  9.13898173,  9.13726274,\n",
       "          9.12631801,  9.12077337,  9.13118894,  9.12986322,  9.12436645,\n",
       "          9.12592636,  9.1250017 ,  9.12313525,  9.1072815 ,  9.10201751,\n",
       "          9.09620136,  9.10099329,  9.10563794,  9.09917948,  9.08990129,\n",
       "          9.10763978,  9.1072511 ,  9.0990645 ,  9.09495661,  9.09841371,\n",
       "          9.0958869 ,  9.09796035,  9.08769318,  9.09192785,  9.09461401,\n",
       "          9.0871082 ,  9.08119332,  9.08313348,  9.08631311,  9.07382622,\n",
       "          9.0828996 ,  9.06619058,  9.07725148,  9.07493826,  9.06373971,\n",
       "          9.06672017,  9.06998489,  9.06692121,  9.06253614,  9.07517843,\n",
       "          9.05295212,  9.05506112,  9.06038652,  9.06282999,  9.06113613,\n",
       "          9.05035379,  9.04704869,  9.05422998,  9.04548285,  9.04517231,\n",
       "          9.03250721,  9.04902686,  9.04101546,  9.04597458,  9.04754265,\n",
       "          9.03545155,  9.04829983,  9.04764835,  9.03891405,  9.04211701,\n",
       "          9.04003905,  9.03870716,  9.05034516,  9.03455329,  9.03953472,\n",
       "          9.027803  ,  9.03392865,  9.02304961,  9.01853309,  9.03061662,\n",
       "          9.01733552,  9.03126257,  9.02010932,  9.0227678 ,  9.01502467,\n",
       "          9.02815385,  9.02493647,  9.02451905,  9.02489559,  9.02347557,\n",
       "          9.01871586,  9.0097109 ,  9.01569959,  9.02150084,  9.01440998,\n",
       "          9.02170302,  9.01174536,  9.00562402,  9.00786588,  9.01172602,\n",
       "          9.01794611,  9.00807206,  9.00592462,  9.00681145,  9.01168305,\n",
       "          8.9977154 ,  9.00828039,  9.00940158,  9.00830831,  9.00351796,\n",
       "          8.99811657,  8.99454104,  9.00738482,  8.98984803,  9.00391079,\n",
       "          8.9961388 ,  9.00043596,  8.99730353,  8.99909703,  8.99363397,\n",
       "          8.99998534,  8.99612594,  9.00140594,  8.99446384,  8.99442524,\n",
       "          8.98655645,  8.99743224,  8.98649431,  8.99322657,  8.99490346]),\n",
       "  array([10.64997888, 10.08366614,  9.83970831,  9.7267302 ,  9.6418987 ,\n",
       "          9.5833861 ,  9.54379385,  9.49451989,  9.44678631,  9.42074975,\n",
       "          9.38682551,  9.36619601,  9.34129465,  9.33742469,  9.3123778 ,\n",
       "          9.29605778,  9.27658096,  9.27167447,  9.24630352,  9.23355493,\n",
       "          9.23561352,  9.21879061,  9.21061134,  9.1868464 ,  9.18882009,\n",
       "          9.1940181 ,  9.17350394,  9.17651393,  9.16199809,  9.1439052 ,\n",
       "          9.14305065,  9.15719151,  9.14682697,  9.13796424,  9.12583715,\n",
       "          9.12761275,  9.11844036,  9.11853385,  9.12027541,  9.11273973,\n",
       "          9.10195241,  9.10289861,  9.11159047,  9.09984768,  9.09318303,\n",
       "          9.09468773,  9.08236906,  9.07933799,  9.08278915,  9.07877736,\n",
       "          9.07407285,  9.0818667 ,  9.08323093,  9.07586434,  9.07606775,\n",
       "          9.0759747 ,  9.06997624,  9.06041676,  9.06943348,  9.0568575 ,\n",
       "          9.05799769,  9.07362287,  9.0531507 ,  9.05616654,  9.05361262,\n",
       "          9.04527151,  9.04871619,  9.03642747,  9.04706163,  9.03795726,\n",
       "          9.04051754,  9.04526504,  9.05072925,  9.04017268,  9.01951793,\n",
       "          9.05417817,  9.03388126,  9.03599874,  9.03115491,  9.0186492 ,\n",
       "          9.03648564,  9.01887498,  9.03201838,  9.0411103 ,  9.03374342,\n",
       "          9.03054988,  9.02952939,  9.02493216,  9.02723479,  9.01217508,\n",
       "          9.00279673,  9.01466144,  9.02060611,  9.00964216,  9.01418002,\n",
       "          9.02388219,  9.02542707,  9.01913301,  9.02212462,  9.01796331,\n",
       "          9.01244797,  9.00977964,  9.00927914,  9.01346868,  9.01724307,\n",
       "          9.00802696,  9.0078079 ,  9.02093302,  9.01377814,  9.00662893,\n",
       "          9.00910731,  9.0032432 ,  9.01210203,  9.00682648,  8.99905841,\n",
       "          9.00941232,  9.00824388,  9.00683722,  9.00180513,  9.01086019,\n",
       "          8.99342598,  8.99252118,  9.00414479,  9.00722591,  9.00365534,\n",
       "          8.99604443,  9.00845221,  9.00641205,  8.99244828,  8.98965727,\n",
       "          8.98156781,  9.00175577,  8.99207309,  8.99437162,  8.99579564,\n",
       "          8.99632755,  8.98764279,  8.99822813,  8.99728852,  8.98826637,\n",
       "          8.99523801,  8.99617741,  9.004104  ,  8.98615365,  8.99838688,\n",
       "          8.9846155 ,  8.98981802,  8.99359752,  8.97687942,  8.9993309 ,\n",
       "          8.98351238,  8.98162134,  8.98020171,  8.98476759,  8.98652431,\n",
       "          8.99515652,  8.98932506,  8.99566695,  8.98117808,  8.97760928,\n",
       "          8.98773708,  8.98370943,  8.97914838,  8.99001092,  8.98435845,\n",
       "          8.98498823,  8.98376084,  8.99390201,  8.97870525,  8.97838629,\n",
       "          8.99321371,  8.97934105,  8.97699286,  8.97485925,  8.97790466,\n",
       "          8.96700758,  8.97633582,  8.98416781,  8.98036658,  8.97531503,\n",
       "          8.98345241,  8.97154963,  8.97741878,  8.9677067 ,  8.97338721,\n",
       "          8.97379157,  8.97738026,  8.97892574,  8.97798386,  8.97758574,\n",
       "          8.97240099,  8.97497908,  8.98184191,  8.96867957,  8.97236034,\n",
       "          8.96766822,  8.97516524,  8.95891927,  8.96625721,  8.97458536]),\n",
       "  array([203.36762789, 160.55593208, 142.0761528 , 131.07892935,\n",
       "         123.23511892, 116.98819591, 111.77851355, 107.34549633,\n",
       "         103.50760618, 100.16149836,  97.28616071,  94.73753396,\n",
       "          92.43828504,  90.33248344,  88.44267844,  86.71864354,\n",
       "          85.12480722,  83.63377047,  82.3107696 ,  81.06024334,\n",
       "          79.90724524,  78.85039165,  77.83657192,  76.9198813 ,\n",
       "          76.04429461,  75.22274488,  74.44694523,  73.72884143,\n",
       "          73.04914619,  72.39394129,  71.79197611,  71.19847919,\n",
       "          70.62915017,  70.10049848,  69.57019711,  69.08375537,\n",
       "          68.60480392,  68.14346857,  67.73366505,  67.28495708,\n",
       "          66.88691827,  66.48990254,  66.12645221,  65.76796777,\n",
       "          65.44512128,  65.0680804 ,  64.76546751,  64.45132218,\n",
       "          64.13570348,  63.84792949,  63.56041625,  63.29891298,\n",
       "          63.02787563,  62.7852368 ,  62.53220032,  62.29310338,\n",
       "          62.06311764,  61.8184445 ,  61.60833423,  61.39235105,\n",
       "          61.18328055,  60.98568078,  60.78315407,  60.60843128,\n",
       "          60.42236799,  60.22076436,  60.06380933,  59.88581415,\n",
       "          59.71236101,  59.5481836 ,  59.39626684,  59.2453874 ,\n",
       "          59.08536762,  58.93544654,  58.78506494,  58.65408252,\n",
       "          58.50790609,  58.37756906,  58.24491162,  58.10161113,\n",
       "          57.97195804,  57.8367473 ,  57.72706059,  57.60304989,\n",
       "          57.48010043,  57.36561903,  57.24522356,  57.13115548,\n",
       "          57.02318759,  56.91631935,  56.80185031,  56.70153404,\n",
       "          56.59856109,  56.48887911,  56.38855092,  56.29191712,\n",
       "          56.19587765,  56.09277986,  55.99408966,  55.90727502,\n",
       "          55.81356846,  55.72084261,  55.62980931,  55.54247358,\n",
       "          55.45051541,  55.36757961,  55.27712346,  55.19986894,\n",
       "          55.11362867,  55.03439823,  54.95334258,  54.86620551,\n",
       "          54.79015229,  54.713474  ,  54.6247637 ,  54.55612062,\n",
       "          54.48712211,  54.40200836,  54.32944822,  54.25325945,\n",
       "          54.18233159,  54.11761196,  54.03125902,  53.96378633,\n",
       "          53.89321122,  53.82412714,  53.74962093,  53.67968426,\n",
       "          53.62120261,  53.55209695,  53.48721195,  53.40932638,\n",
       "          53.34516126,  53.2882256 ,  53.22420597,  53.15881839,\n",
       "          53.0881189 ,  53.02723476,  52.95413466,  52.90075677,\n",
       "          52.83370069,  52.77877057,  52.71504878,  52.65047501,\n",
       "          52.5935159 ,  52.52984243,  52.46373182,  52.41242275,\n",
       "          52.34918071,  52.28501771,  52.22644919,  52.17604392,\n",
       "          52.10507376,  52.04624768,  51.98643448,  51.93373487,\n",
       "          51.87039024,  51.81434917,  51.75165604,  51.69211976,\n",
       "          51.63910291,  51.57616684,  51.51978035,  51.46658441,\n",
       "          51.39918941,  51.3442695 ,  51.28439489,  51.22903579,\n",
       "          51.16480626,  51.10873546,  51.05017007,  50.99249849,\n",
       "          50.93741805,  50.87544633,  50.82455153,  50.76766741,\n",
       "          50.71723109,  50.65206122,  50.60351325,  50.54204417,\n",
       "          50.48930404,  50.43791767,  50.38478167,  50.32498208,\n",
       "          50.28099115,  50.22827195,  50.17790493,  50.13104248,\n",
       "          50.08074908,  50.02939683,  49.99100361,  49.93955288,\n",
       "          49.89018906,  49.84742199,  49.79349532,  49.75017062,\n",
       "          49.69771176,  49.653547  ,  49.60296393,  49.56862052]),\n",
       "  array([12.11719272, 10.58121559, 10.15733695,  9.99747817,  9.92348798,\n",
       "          9.84913189,  9.76170365,  9.73350646,  9.70522411,  9.70415283,\n",
       "          9.65472768,  9.65280581,  9.56469366,  9.54912437,  9.55408884,\n",
       "          9.52433841,  9.5262506 ,  9.49810396,  9.48811361,  9.52231536,\n",
       "          9.51027451,  9.46598177,  9.43861178,  9.4592993 ,  9.43958398,\n",
       "          9.45715703,  9.45156011,  9.43494444,  9.43039711,  9.44921684,\n",
       "          9.4066123 ,  9.42745669,  9.39100254,  9.38768047,  9.38759094,\n",
       "          9.38657039,  9.35202448,  9.38467281,  9.38301051,  9.38662186,\n",
       "          9.33748702,  9.35494361,  9.38853774,  9.36508401,  9.36352117,\n",
       "          9.34524421,  9.30295985,  9.34340622,  9.30696864,  9.29793966,\n",
       "          9.35773425,  9.31813223,  9.34424831,  9.37404409,  9.31481817,\n",
       "          9.3234523 ,  9.31941641,  9.300955  ,  9.32493063,  9.30131424,\n",
       "          9.30845989,  9.32951385,  9.34139042,  9.33555263,  9.27092955,\n",
       "          9.29553252,  9.3354547 ,  9.3322613 ,  9.30937207,  9.30207935,\n",
       "          9.32246761,  9.29961349,  9.28160732,  9.29502502,  9.33000321,\n",
       "          9.29754951,  9.29988621,  9.2883525 ,  9.26999683,  9.26692082,\n",
       "          9.29153088,  9.29729459,  9.28191714,  9.30185313,  9.27782402,\n",
       "          9.26197528,  9.25496019,  9.26614314,  9.27725998,  9.28351283,\n",
       "          9.27319545,  9.26749087,  9.25825296,  9.26073213,  9.28083505,\n",
       "          9.28854517,  9.25846928,  9.26644139,  9.24219526,  9.30889267,\n",
       "          9.24283871,  9.21992921,  9.25449904,  9.27974867,  9.2529723 ,\n",
       "          9.24907718,  9.24115967,  9.28151217,  9.25655346,  9.2357038 ,\n",
       "          9.23989068,  9.26203932,  9.27877302,  9.25430708,  9.24017266,\n",
       "          9.27245483,  9.28384927,  9.23992813,  9.25466231,  9.22768553,\n",
       "          9.23835754,  9.25985783,  9.25655346,  9.26531472,  9.22463236,\n",
       "          9.26386793,  9.29613979,  9.2069821 ,  9.25054814,  9.25891298,\n",
       "          9.23984001,  9.2314858 ,  9.23066048,  9.21691596,  9.25338926,\n",
       "          9.20686356,  9.22656357,  9.26020225,  9.2304448 ,  9.18799639,\n",
       "          9.22888243,  9.24101205,  9.18823955,  9.21279221,  9.20489259,\n",
       "          9.23816592,  9.21823674,  9.18356371,  9.20175262,  9.22894184,\n",
       "          9.23698323,  9.22414852,  9.258445  ,  9.24434394,  9.20462704,\n",
       "          9.24950279,  9.22668896,  9.21846752,  9.21891809,  9.21044225,\n",
       "          9.19074161,  9.23786858,  9.21710495,  9.18597908,  9.21491867,\n",
       "          9.2023055 ,  9.26585595,  9.21354783,  9.19464943,  9.20731357,\n",
       "          9.23182035,  9.22214966,  9.20575511,  9.19807205,  9.20415961,\n",
       "          9.19946251,  9.23038538,  9.20378657,  9.24738599,  9.20768895,\n",
       "          9.20128973,  9.19322243,  9.2462947 ,  9.18491694,  9.19686818,\n",
       "          9.178074  ,  9.19350737,  9.17876332,  9.16809894,  9.21177089,\n",
       "          9.19958095,  9.21062232,  9.17889025,  9.20236693,  9.196741  ,\n",
       "          9.21947639,  9.19296599,  9.18123434,  9.18959128,  9.20463582]),\n",
       "  array([63.74060959, 55.59361261, 52.06090453, 49.27007667, 46.59749451,\n",
       "         44.0318214 , 41.19995626, 37.93198318, 35.14091031, 32.73474125,\n",
       "         30.68640677, 28.91702227, 27.43077436, 26.05950696, 24.93050389,\n",
       "         23.90833727, 23.03852767, 22.22682211, 21.5342243 , 20.91560715,\n",
       "         20.33261695, 19.8251598 , 19.35917977, 18.96301641, 18.55291867,\n",
       "         18.20851468, 17.87905291, 17.58109872, 17.32219786, 17.07066638,\n",
       "         16.83716841, 16.62018505, 16.4237423 , 16.22743145, 16.03264523,\n",
       "         15.86115598, 15.70217815, 15.54631337, 15.42747892, 15.24077598,\n",
       "         15.12081214, 14.98592397, 14.8900205 , 14.75333901, 14.63628715,\n",
       "         14.52962835, 14.42846918, 14.32602288, 14.23307668, 14.13507067,\n",
       "         14.03771943, 13.96812402, 13.88283442, 13.79117207, 13.71132968,\n",
       "         13.63185852, 13.57860611, 13.52127672, 13.44191679, 13.36924315,\n",
       "         13.30229267, 13.25810458, 13.1875377 , 13.13507522, 13.07116088,\n",
       "         13.03212707, 12.97515896, 12.92152641, 12.86496509, 12.81343454,\n",
       "         12.77765296, 12.72361725, 12.69487657, 12.6543172 , 12.59037357,\n",
       "         12.56673877, 12.51862913, 12.48906806, 12.43569534, 12.39850302,\n",
       "         12.36523913, 12.31847359, 12.29039313, 12.26068113, 12.22535294,\n",
       "         12.19833977, 12.15994953, 12.12254426, 12.08749019, 12.04258187,\n",
       "         12.01437122, 11.98709829, 11.95842741, 11.92339021, 11.90114935,\n",
       "         11.87225945, 11.83639666, 11.80491667, 11.7784618 , 11.74638812,\n",
       "         11.72404694, 11.69014518, 11.65860941, 11.63527557, 11.61280517,\n",
       "         11.5836679 , 11.56511821, 11.53159628, 11.49949842, 11.47497548,\n",
       "         11.45286108, 11.42545165, 11.41416064, 11.38786737, 11.35820852,\n",
       "         11.34285097, 11.32553745, 11.30447376, 11.27501597, 11.25808783,\n",
       "         11.23571633, 11.20869296, 11.18706773, 11.17524492, 11.15534638,\n",
       "         11.12486339, 11.11328385, 11.10267721, 11.08357378, 11.05795767,\n",
       "         11.03811532, 11.03516296, 11.00910752, 10.99230342, 10.97707683,\n",
       "         10.95491113, 10.93234969, 10.91856753, 10.91222019, 10.88488745,\n",
       "         10.87969318, 10.86708884, 10.84132169, 10.82602805, 10.81748016,\n",
       "         10.7904902 , 10.78036127, 10.7657029 , 10.74050135, 10.74335183,\n",
       "         10.72158651, 10.71316705, 10.69229901, 10.68268759, 10.66978998,\n",
       "         10.65816063, 10.66146458, 10.63315506, 10.62606156, 10.61810951,\n",
       "         10.59702743, 10.58746883, 10.58037302, 10.57114701, 10.5531896 ,\n",
       "         10.5494715 , 10.53141282, 10.52661812, 10.52050366, 10.50067682,\n",
       "         10.50190113, 10.49007211, 10.48538373, 10.4710166 , 10.46002286,\n",
       "         10.44194054, 10.4418534 , 10.43993913, 10.42719041, 10.41996601,\n",
       "         10.41659285, 10.39660491, 10.39844678, 10.38263419, 10.38137923,\n",
       "         10.36793817, 10.36620798, 10.36034477, 10.35273473, 10.33898565,\n",
       "         10.32719239, 10.32751248, 10.32157765, 10.31237078, 10.30387715,\n",
       "         10.30030827, 10.29052171, 10.2773257 , 10.27151277, 10.27810738]),\n",
       "  array([522.28430726, 198.00181464,  98.14091201,  69.53570506,\n",
       "          56.60047729,  51.66347356,  48.74846398,  46.41400218,\n",
       "          44.39225739,  42.46707163,  40.51318566,  38.49301107,\n",
       "          36.54716892,  34.74658034,  33.10974412,  31.63983697,\n",
       "          30.29106877,  29.08411909,  27.97500588,  26.96219608,\n",
       "          26.03272376,  25.1771093 ,  24.39185808,  23.67033269,\n",
       "          22.99822923,  22.37902768,  21.81777075,  21.28480952,\n",
       "          20.80323631,  20.35240994,  19.92123962,  19.53410222,\n",
       "          19.16974736,  18.82301437,  18.49580827,  18.18908494,\n",
       "          17.8954505 ,  17.62859139,  17.36580695,  17.11957588,\n",
       "          16.88033717,  16.65208651,  16.43444747,  16.23135114,\n",
       "          16.03059651,  15.83679477,  15.65628032,  15.47966128,\n",
       "          15.31464188,  15.143256  ,  14.9927927 ,  14.83795783,\n",
       "          14.69606646,  14.55729151,  14.41687755,  14.28721977,\n",
       "          14.16651458,  14.04898611,  13.92892535,  13.81830889,\n",
       "          13.71123815,  13.61176505,  13.513455  ,  13.41149922,\n",
       "          13.32349526,  13.24155771,  13.15929262,  13.08259999,\n",
       "          13.00224001,  12.92909182,  12.86201781,  12.79109783,\n",
       "          12.72569843,  12.66191333,  12.59985676,  12.54370457,\n",
       "          12.48851126,  12.43240177,  12.3789318 ,  12.32555075,\n",
       "          12.27546961,  12.23148712,  12.17838474,  12.14500486,\n",
       "          12.09268157,  12.05692906,  12.01389286,  11.97147551,\n",
       "          11.93716564,  11.89548713,  11.86114053,  11.82960037,\n",
       "          11.79339968,  11.75809748,  11.73136434,  11.70573014,\n",
       "          11.66959412,  11.6398287 ,  11.61046861,  11.58778642,\n",
       "          11.56007062,  11.52824806,  11.50983651,  11.47784301,\n",
       "          11.4587743 ,  11.43863816,  11.41597864,  11.38939878,\n",
       "          11.36693166,  11.35261245,  11.32749528,  11.30401558,\n",
       "          11.2905724 ,  11.27063779,  11.24893864,  11.23282627,\n",
       "          11.21766767,  11.1947012 ,  11.18112944,  11.16400687,\n",
       "          11.1480826 ,  11.13249954,  11.11555745,  11.10313782,\n",
       "          11.08537877,  11.0725599 ,  11.05900702,  11.04593158,\n",
       "          11.03018625,  11.01665109,  11.00740155,  10.99189721,\n",
       "          10.98399872,  10.97352856,  10.95748411,  10.94962079,\n",
       "          10.93029338,  10.92124914,  10.91459318,  10.90283998,\n",
       "          10.88943252,  10.88626816,  10.87435879,  10.86305036,\n",
       "          10.85249366,  10.83986915,  10.83512518,  10.82659333,\n",
       "          10.81291613,  10.80607371,  10.79664059,  10.79167883,\n",
       "          10.78250506,  10.77549948,  10.76446066,  10.75437412,\n",
       "          10.75006227,  10.73795372,  10.7327656 ,  10.72723726,\n",
       "          10.71637819,  10.70953302,  10.70233499,  10.69959743,\n",
       "          10.68895238,  10.68070879,  10.67321968,  10.67095259,\n",
       "          10.65695876,  10.65345555,  10.64337405,  10.63691788,\n",
       "          10.63293197,  10.62350562,  10.6158845 ,  10.60766692,\n",
       "          10.60031495,  10.59336712,  10.58558843,  10.57971465,\n",
       "          10.56788113,  10.56144053,  10.55332044,  10.54237099,\n",
       "          10.53240969,  10.52842027,  10.52331582,  10.51168071,\n",
       "          10.50267986,  10.49693217,  10.4895244 ,  10.48035762,\n",
       "          10.47255455,  10.46794388,  10.4608309 ,  10.45212528,\n",
       "          10.44565312,  10.44001131,  10.43064906,  10.42629796]),\n",
       "  array([38.30084849, 25.49296079, 21.00214983, 18.65547804, 17.17689601,\n",
       "         16.06728368, 15.20892373, 14.55698609, 14.0390917 , 13.63131902,\n",
       "         13.284316  , 12.99797824, 12.75425346, 12.53248269, 12.35765894,\n",
       "         12.19242279, 12.04904375, 11.93968181, 11.81572652, 11.71260885,\n",
       "         11.63347534, 11.54211183, 11.46339775, 11.39691217, 11.32625033,\n",
       "         11.26260345, 11.21111171, 11.16034762, 11.10224575, 11.05394576,\n",
       "         11.00916789, 10.97150635, 10.9219548 , 10.88741803, 10.84697606,\n",
       "         10.80574651, 10.7648405 , 10.70965047, 10.65977435, 10.6042052 ,\n",
       "         10.55221341, 10.48642624, 10.44094476, 10.37426571, 10.32723671,\n",
       "         10.26683885, 10.22036263, 10.18595565, 10.15677755, 10.12425485,\n",
       "         10.09741272, 10.07687434, 10.0537479 , 10.03329834, 10.01564804,\n",
       "          9.99634841,  9.98101402,  9.95768497,  9.9493198 ,  9.93351755,\n",
       "          9.91858696,  9.91180237,  9.89150239,  9.8762841 ,  9.86023581,\n",
       "          9.85808265,  9.8471948 ,  9.83442661,  9.82706931,  9.81255372,\n",
       "          9.80117867,  9.792436  ,  9.78490015,  9.76845537,  9.76651319,\n",
       "          9.75283342,  9.74973434,  9.7427447 ,  9.72808693,  9.72211874,\n",
       "          9.71503308,  9.70634179,  9.69995446,  9.69427164,  9.68211723,\n",
       "          9.68386485,  9.66899597,  9.66364231,  9.66364462,  9.64534753,\n",
       "          9.64360456,  9.63943929,  9.62943114,  9.62322061,  9.62081184,\n",
       "          9.61985997,  9.60515349,  9.60372231,  9.59967955,  9.60068207,\n",
       "          9.58630202,  9.57912351,  9.57533765,  9.5705538 ,  9.57236116,\n",
       "          9.56361737,  9.56119844,  9.55626901,  9.55985359,  9.5452343 ,\n",
       "          9.54170752,  9.53639933,  9.5393328 ,  9.53526257,  9.52914004,\n",
       "          9.52397963,  9.52471082,  9.51405733,  9.51481725,  9.51671845,\n",
       "          9.50544159,  9.5003529 ,  9.49911626,  9.49847988,  9.49567444,\n",
       "          9.48954113,  9.49045521,  9.48352257,  9.47451883,  9.47548343,\n",
       "          9.46831114,  9.47439459,  9.46933833,  9.46390343,  9.46252489,\n",
       "          9.4607315 ,  9.45402568,  9.45469515,  9.45225645,  9.45058218,\n",
       "          9.44422355,  9.44594173,  9.44181681,  9.43390974,  9.43939043,\n",
       "          9.42745669,  9.43061296,  9.4253104 ,  9.41923826,  9.42451718,\n",
       "          9.41673237,  9.41712078,  9.41408574,  9.41542355,  9.40965166,\n",
       "          9.40602921,  9.40732551,  9.40534749,  9.39932631,  9.40283857,\n",
       "          9.39209075,  9.39656136,  9.3918825 ,  9.3930604 ,  9.37958392,\n",
       "          9.39401222,  9.38847954,  9.38482272,  9.38533737,  9.37876325,\n",
       "          9.37526892,  9.37556621,  9.37434358,  9.37343844,  9.37364181,\n",
       "          9.36360823,  9.37057163,  9.37399045,  9.37181388,  9.35786365,\n",
       "          9.35885431,  9.35476295,  9.35600088,  9.35095429,  9.35146931,\n",
       "          9.35226306,  9.34996001,  9.34745918,  9.35049727,  9.34744581,\n",
       "          9.34651653,  9.34330375,  9.34101849,  9.34031699,  9.33780093,\n",
       "          9.33086189,  9.33674127,  9.33249047,  9.32797251,  9.33048148]),\n",
       "  array([199.12246553,  75.29121408,  54.97963127,  49.3112315 ,\n",
       "          45.79892923,  43.07419933,  40.58101059,  38.16663914,\n",
       "          36.00140063,  34.14490644,  32.55174579,  31.16982572,\n",
       "          29.93476259,  28.86677166,  27.91325212,  27.05429038,\n",
       "          26.27404029,  25.56722028,  24.90896064,  24.3135102 ,\n",
       "          23.76734995,  23.25565922,  22.78832537,  22.36039294,\n",
       "          21.95624751,  21.57678227,  21.23290804,  20.9006525 ,\n",
       "          20.59632432,  20.30909027,  20.0363878 ,  19.78504723,\n",
       "          19.54508254,  19.32196778,  19.10693404,  18.90115537,\n",
       "          18.70639925,  18.52584094,  18.35142209,  18.18162749,\n",
       "          18.02029827,  17.8649319 ,  17.7186637 ,  17.57594792,\n",
       "          17.44145776,  17.30624302,  17.18197083,  17.05594353,\n",
       "          16.93946103,  16.81935438,  16.7102635 ,  16.60302414,\n",
       "          16.49852619,  16.39945146,  16.29809595,  16.20613928,\n",
       "          16.1205232 ,  16.03017992,  15.94173397,  15.85930311,\n",
       "          15.77348091,  15.69494701,  15.61769029,  15.53904286,\n",
       "          15.46682688,  15.39710855,  15.32631952,  15.25745644,\n",
       "          15.18993851,  15.12404264,  15.06492155,  14.99908525,\n",
       "          14.93969036,  14.87447227,  14.81613601,  14.76010114,\n",
       "          14.70395917,  14.65206149,  14.59863443,  14.54334933,\n",
       "          14.4898592 ,  14.43919914,  14.38798894,  14.34236555,\n",
       "          14.29473613,  14.24903134,  14.20293765,  14.15763439,\n",
       "          14.11550079,  14.06575385,  14.02380676,  13.98233814,\n",
       "          13.94095889,  13.89911224,  13.86022619,  13.827029  ,\n",
       "          13.78336511,  13.74354458,  13.70820811,  13.67261042,\n",
       "          13.63404601,  13.5956714 ,  13.56584707,  13.5258197 ,\n",
       "          13.49336877,  13.46530011,  13.43064382,  13.39627474,\n",
       "          13.36283467,  13.33546041,  13.30371041,  13.26711959,\n",
       "          13.24139039,  13.21294805,  13.17940943,  13.15336109,\n",
       "          13.12870074,  13.09732747,  13.06961524,  13.03824949,\n",
       "          13.02062655,  12.99090834,  12.96696063,  12.94170245,\n",
       "          12.91295865,  12.88826043,  12.86515526,  12.83979844,\n",
       "          12.81714074,  12.79444677,  12.772335  ,  12.74938598,\n",
       "          12.72815624,  12.70717089,  12.68223129,  12.66240541,\n",
       "          12.63733371,  12.61756599,  12.59825271,  12.58009068,\n",
       "          12.55960997,  12.54185948,  12.52339656,  12.50240303,\n",
       "          12.48251602,  12.46248832,  12.44497004,  12.43022926,\n",
       "          12.4084156 ,  12.39107377,  12.37604275,  12.36160171,\n",
       "          12.34305395,  12.32506   ,  12.30913469,  12.29088836,\n",
       "          12.2797404 ,  12.25946807,  12.24311667,  12.23019239,\n",
       "          12.21213587,  12.19624597,  12.1850415 ,  12.16882419,\n",
       "          12.15404248,  12.14075198,  12.12488269,  12.11303621,\n",
       "          12.09418666,  12.08517626,  12.06957241,  12.05648063,\n",
       "          12.04575494,  12.03138089,  12.02059441,  12.00462459,\n",
       "          11.99381635,  11.98254073,  11.96705799,  11.95599566,\n",
       "          11.94149241,  11.93238809,  11.92261417,  11.90607619,\n",
       "          11.89249258,  11.88840465,  11.8761323 ,  11.86476647,\n",
       "          11.85176122,  11.84146044,  11.82844407,  11.81902579,\n",
       "          11.80802993,  11.79942965,  11.78863751,  11.77546864,\n",
       "          11.76603083,  11.75588304,  11.7446743 ,  11.73507372]),\n",
       "  array([35.07627302, 22.22464421, 17.83749734, 15.76208638, 14.54794784,\n",
       "         13.71669522, 13.12197895, 12.6542991 , 12.26593227, 11.9219206 ,\n",
       "         11.65111238, 11.37737571, 11.18317428, 10.99818863, 10.87086706,\n",
       "         10.76638054, 10.65731702, 10.58898854, 10.49562586, 10.42428215,\n",
       "         10.37623474, 10.30971085, 10.2741212 , 10.22093772, 10.17936435,\n",
       "         10.1567267 , 10.11114429, 10.08010384, 10.03877541, 10.0105225 ,\n",
       "          9.99872725,  9.98957018,  9.95960818,  9.92688132,  9.90050347,\n",
       "          9.88714518,  9.86014178,  9.84122392,  9.83594844,  9.80517539,\n",
       "          9.79539217,  9.77006017,  9.76331898,  9.7443174 ,  9.73104224,\n",
       "          9.73150627,  9.72019273,  9.70641353,  9.70464565,  9.69406593,\n",
       "          9.67018556,  9.67314173,  9.66562165,  9.64094704,  9.63338997,\n",
       "          9.61756898,  9.60939788,  9.60225702,  9.59756498,  9.61049765,\n",
       "          9.59397083,  9.59307651,  9.56826315,  9.56542798,  9.54479054,\n",
       "          9.55721231,  9.56492398,  9.53204401,  9.54584422,  9.53350314,\n",
       "          9.52741354,  9.52164791,  9.53023972,  9.51648929,  9.49442708,\n",
       "          9.50325262,  9.49344245,  9.48901398,  9.48781275,  9.47856991,\n",
       "          9.4697831 ,  9.47131625,  9.46703804,  9.47373276,  9.45051909,\n",
       "          9.47175208,  9.45653023,  9.45847841,  9.43637071,  9.44573454,\n",
       "          9.4237083 ,  9.42310394,  9.43740793,  9.42534186,  9.4110225 ,\n",
       "          9.4258812 ,  9.41267406,  9.41261795,  9.3980961 ,  9.40691956,\n",
       "          9.39786531,  9.40486987,  9.40565695,  9.40647774,  9.39555327,\n",
       "          9.3938756 ,  9.39420932,  9.38701351,  9.37931781,  9.38171533,\n",
       "          9.36690839,  9.36424897,  9.38039125,  9.36567572,  9.36209475,\n",
       "          9.36563329,  9.3623827 ,  9.36098323,  9.36206797,  9.35681733,\n",
       "          9.34000078,  9.3365476 ,  9.36126891,  9.34766421,  9.35069568,\n",
       "          9.33904106,  9.33022121,  9.33763618,  9.32421033,  9.31634622,\n",
       "          9.3142008 ,  9.329674  ,  9.32479279,  9.31215356,  9.32985195,\n",
       "          9.30764544,  9.30806486,  9.30911461,  9.30204608,  9.30382935,\n",
       "          9.29660524,  9.30594354,  9.29522447,  9.30396688,  9.31932976,\n",
       "          9.28681576,  9.28266515,  9.28597884,  9.28194369,  9.28367662,\n",
       "          9.28992051,  9.28579952,  9.26778032,  9.27493559,  9.27181374,\n",
       "          9.28520178,  9.29372647,  9.28633973,  9.27427885,  9.2707903 ,\n",
       "          9.27236861,  9.26833716,  9.2612488 ,  9.2763244 ,  9.26236394,\n",
       "          9.27716266,  9.25622684,  9.25870768,  9.26342399,  9.24633218,\n",
       "          9.25239874,  9.2526811 ,  9.26001017,  9.25577886,  9.24398689,\n",
       "          9.23805359,  9.25063856,  9.24366512,  9.2443792 ,  9.24623739,\n",
       "          9.23784215,  9.24108035,  9.2382386 ,  9.24356815,  9.24961526,\n",
       "          9.23094438,  9.22191879,  9.226304  ,  9.23229138,  9.22954696,\n",
       "          9.23851833,  9.22479071,  9.22056231,  9.23298917,  9.20964296,\n",
       "          9.21997976,  9.22365811,  9.20616994,  9.2050111 ,  9.23182035]),\n",
       "  array([199.12246553,  75.29117818,  54.45260365,  48.73955031,\n",
       "          45.05831993,  41.98563667,  38.90082702,  35.91017184,\n",
       "          33.31757112,  31.10024836,  29.20781699,  27.59057876,\n",
       "          26.15988556,  24.91795949,  23.80922881,  22.83913307,\n",
       "          21.9790306 ,  21.20538182,  20.50814833,  19.89363512,\n",
       "          19.32999435,  18.81822654,  18.35888352,  17.93593085,\n",
       "          17.5345032 ,  17.16910444,  16.83242419,  16.51227182,\n",
       "          16.22503677,  15.94682407,  15.67809102,  15.44034694,\n",
       "          15.20645819,  14.98824655,  14.78338414,  14.5865444 ,\n",
       "          14.39713719,  14.21964165,  14.05559965,  13.89718042,\n",
       "          13.74626125,  13.5998665 ,  13.46864574,  13.33500894,\n",
       "          13.21178882,  13.09573502,  12.98266291,  12.8791835 ,\n",
       "          12.78165659,  12.67582875,  12.59230987,  12.50832431,\n",
       "          12.42791194,  12.34381616,  12.26917296,  12.19393738,\n",
       "          12.13321972,  12.0708156 ,  12.00434124,  11.94872332,\n",
       "          11.88582561,  11.8322998 ,  11.77772607,  11.72402458,\n",
       "          11.67541882,  11.6325684 ,  11.59104968,  11.54994075,\n",
       "          11.50782248,  11.46560356,  11.43036687,  11.39099286,\n",
       "          11.35697645,  11.3184489 ,  11.28621508,  11.25747586,\n",
       "          11.22763996,  11.19846249,  11.16368481,  11.13342324,\n",
       "          11.09983726,  11.07916955,  11.03782847,  11.01999785,\n",
       "          10.98385469,  10.95481449,  10.91839832,  10.88771135,\n",
       "          10.85974867,  10.82282793,  10.7895898 ,  10.75861845,\n",
       "          10.72912235,  10.69770477,  10.67272856,  10.65114188,\n",
       "          10.61527708,  10.58753951,  10.55745522,  10.53234691,\n",
       "          10.50442782,  10.47281672,  10.45427608,  10.4220431 ,\n",
       "          10.40129823,  10.38183713,  10.35720822,  10.33450031,\n",
       "          10.31712447,  10.29956174,  10.28062189,  10.25980138,\n",
       "          10.24844052,  10.23384416,  10.21785799,  10.20459701,\n",
       "          10.19514689,  10.1763578 ,  10.16877622,  10.15765904,\n",
       "          10.14709108,  10.13632143,  10.12359832,  10.1176094 ,\n",
       "          10.10299945,  10.09595634,  10.09173042,  10.07687915,\n",
       "          10.06917963,  10.062923  ,  10.05542594,  10.04776916,\n",
       "          10.04598461,  10.03604009,  10.02832634,  10.02308677,\n",
       "          10.01433716,  10.00634665,  10.00258511,   9.99470168,\n",
       "           9.98684113,   9.98208968,   9.97781389,   9.97278142,\n",
       "           9.96561524,   9.95651224,   9.95500972,   9.95051778,\n",
       "           9.94394843,   9.93985961,   9.93393675,   9.9325229 ,\n",
       "           9.92553947,   9.92138015,   9.91903627,   9.91238136,\n",
       "           9.9087709 ,   9.9022905 ,   9.89844064,   9.89919114,\n",
       "           9.89234671,   9.88704146,   9.88291713,   9.8831127 ,\n",
       "           9.87702821,   9.87434402,   9.86792143,   9.86863432,\n",
       "           9.85972098,   9.86164878,   9.85201592,   9.85229309,\n",
       "           9.84997493,   9.84619236,   9.8426811 ,   9.84038397,\n",
       "           9.83701551,   9.83495418,   9.83087032,   9.83192981,\n",
       "           9.82579951,   9.82211287,   9.82132841,   9.81361591,\n",
       "           9.80899599,   9.81196184,   9.81399027,   9.8067418 ,\n",
       "           9.80342458,   9.80346431,   9.79721629,   9.79831887,\n",
       "           9.79486672,   9.79349601,   9.79220486,   9.78452923,\n",
       "           9.78499114,   9.78309466,   9.77782469,   9.77793892]),\n",
       "  array([44.09137483, 39.47279634, 34.04501081, 29.53419048, 24.59823926,\n",
       "         20.57250722, 17.86349231, 15.34316678, 15.08129808, 14.16998714,\n",
       "         12.3384699 , 11.54949466, 11.21930993, 10.87847411, 10.0001243 ,\n",
       "         10.04806142,  9.61936687, 10.12094364,  9.1165883 ,  8.88781658,\n",
       "          9.0945121 ,  8.88579103, 42.167966  , 33.52242643, 33.00349624,\n",
       "         32.76853686, 32.17556715, 32.41805173, 32.07718828, 32.07308932,\n",
       "         31.56829974, 31.3933219 , 31.99118957, 32.23207714, 31.72883973,\n",
       "         31.33394919, 31.70780915, 27.67236694, 23.55232426, 23.06393494,\n",
       "         20.94048547, 18.69815461, 17.23955741, 17.13804703, 17.05039373,\n",
       "         16.2194325 , 15.94271461, 15.34742173, 14.7885451 , 14.60168722,\n",
       "         14.51425228, 14.09488933, 14.42288024, 14.46824232, 13.96407168,\n",
       "         13.93888168, 13.21067694, 12.87735353, 12.91262   , 12.96475344,\n",
       "         12.72382353, 13.03287901, 13.2776095 , 13.01607946, 12.81905385,\n",
       "         12.71479572, 13.25414446, 12.74366961, 13.44925458, 12.97595092,\n",
       "         12.46444655, 13.40724396, 12.44061805, 52.06533591, 13.56351207,\n",
       "         13.12107484, 12.28452523, 12.45125003, 12.87382635, 12.06716697,\n",
       "         12.00866945, 11.82205258, 12.19264081, 14.29966855, 13.77838084,\n",
       "         48.42744184, 16.58114428, 14.7404004 , 14.66542605, 14.86625764,\n",
       "         13.48768219, 15.56814532, 14.95371658, 13.95424041, 14.10300724,\n",
       "         12.56193986, 12.54193722, 12.22722144, 12.80374482, 12.21676328,\n",
       "         12.29715217, 12.74802428, 12.10333651, 11.75624742, 11.86770028,\n",
       "         11.98270929, 13.76700622, 15.97291202, 13.09753669, 12.00469614,\n",
       "         12.16240247, 11.80173107, 12.12155584, 11.53866702, 11.62879716,\n",
       "         14.04255981, 13.87160507, 13.32040799, 13.86727656, 13.16774126,\n",
       "         12.46255963, 12.03775353, 11.44191125, 12.41429237, 12.39819264,\n",
       "         11.64692415, 12.47399549, 13.27042547, 14.76130823, 13.37264781,\n",
       "         13.34408579, 12.20831062, 12.77223755, 16.64549337, 41.61054991,\n",
       "         39.95768069, 38.22012784, 35.23265436, 33.66072316, 33.69010069,\n",
       "         33.1023404 , 33.65771379, 33.45699291, 33.41356369, 33.21254879,\n",
       "         32.76303723, 33.06340735, 33.77783961, 33.62363442, 33.60677995,\n",
       "         33.70109074, 33.34737267, 33.22323255, 32.74090744, 32.96822422,\n",
       "         32.12926613, 31.58529155, 31.72165404, 31.19782518, 31.07506281,\n",
       "         30.63443989, 30.86428722, 30.67194603, 30.68870415, 31.86315538,\n",
       "         31.46705831, 31.88190972, 32.08700956, 31.78076876, 31.43791775,\n",
       "         31.16431949, 30.88311631, 31.18930968, 31.08609658, 31.97916359,\n",
       "         32.29799487, 32.33213355, 32.56136302, 33.22461084, 34.58695478,\n",
       "         32.20252755, 31.92498461, 31.94494061, 31.8133216 , 32.84389023,\n",
       "         32.87463185, 32.69724617, 32.01704128, 32.16359455, 31.41914742,\n",
       "         31.36226807, 30.73507617, 30.71715756, 30.81511933, 30.80914688,\n",
       "         31.7667163 , 31.76647394, 31.74729551, 31.41938713, 31.23915654]),\n",
       "  array([38.36337812, 25.49291824, 20.91478437, 18.47131074, 16.89329326,\n",
       "         15.69946421, 14.77580459, 14.07300271, 13.51412194, 13.07569293,\n",
       "         12.69967478, 12.40333707, 12.15220545, 11.92990475, 11.74537996,\n",
       "         11.57787518, 11.41559488, 11.30666516, 11.18911366, 11.08702546,\n",
       "         11.01258853, 10.9143824 , 10.84861579, 10.77397869, 10.71504457,\n",
       "         10.65455288, 10.58979139, 10.51719324, 10.42083307, 10.32716285,\n",
       "         10.21626245, 10.12247603, 10.03927325,  9.99686084,  9.94534258,\n",
       "          9.90844962,  9.88025726,  9.85386233,  9.82167497,  9.80253644,\n",
       "          9.78596868,  9.75514267,  9.74470306,  9.72607162,  9.70711013,\n",
       "          9.68921815,  9.67178344,  9.65459647,  9.6470448 ,  9.63342212,\n",
       "          9.62209415,  9.61554447,  9.59857415,  9.58402817,  9.57270122,\n",
       "          9.56832475,  9.5595459 ,  9.54795422,  9.53782047,  9.52991026,\n",
       "          9.5228716 ,  9.51995454,  9.50590845,  9.4969695 ,  9.48450618,\n",
       "          9.48646691,  9.48287141,  9.47547439,  9.47174531,  9.46455103,\n",
       "          9.45696312,  9.45251787,  9.45458695,  9.43751593,  9.43596125,\n",
       "          9.43213527,  9.42836255,  9.42557332,  9.41759453,  9.41129849,\n",
       "          9.4114421 ,  9.40354925,  9.39861595,  9.39695342,  9.39443778,\n",
       "          9.39949887,  9.38710751,  9.38525234,  9.37968232,  9.37196582,\n",
       "          9.36687712,  9.36295861,  9.36583873,  9.36130016,  9.36110822,\n",
       "          9.36488529,  9.35709842,  9.35645148,  9.35313494,  9.3533401 ,\n",
       "          9.34721404,  9.33588205,  9.3405241 ,  9.33314243,  9.34087151,\n",
       "          9.327888  ,  9.32999209,  9.33067947,  9.32954944,  9.32497732,\n",
       "          9.32353677,  9.31729027,  9.322721  ,  9.31849658,  9.31612188,\n",
       "          9.31838105,  9.31854768,  9.31113455,  9.3105596 ,  9.31516906,\n",
       "          9.30176886,  9.29894171,  9.30282899,  9.30488527,  9.30188862,\n",
       "          9.29758719,  9.29627055,  9.29596248,  9.28691096,  9.28751324,\n",
       "          9.28075761,  9.29188311,  9.28889729,  9.2809302 ,  9.2861781 ,\n",
       "          9.28310116,  9.27960486,  9.27898761,  9.28025312,  9.27683089,\n",
       "          9.26878575,  9.27416609,  9.27393613,  9.26541413,  9.2704256 ,\n",
       "          9.25930813,  9.26660046,  9.26451951,  9.26255827,  9.27022889,\n",
       "          9.26177213,  9.26320093,  9.25892622,  9.25775632,  9.25308923,\n",
       "          9.24913231,  9.25758416,  9.25164875,  9.25009382,  9.25676092,\n",
       "          9.24534241,  9.24862293,  9.24084681,  9.25195977,  9.23992813,\n",
       "          9.25193771,  9.24150779,  9.24535564,  9.24638068,  9.24142407,\n",
       "          9.23537131,  9.23992372,  9.23490892,  9.23612878,  9.23363638,\n",
       "          9.23141097,  9.23419557,  9.23856018,  9.23221654,  9.22885603,\n",
       "          9.22955356,  9.22573869,  9.22712673,  9.2219078 ,  9.22191879,\n",
       "          9.22507663,  9.22366691,  9.22186383,  9.22147027,  9.22244869,\n",
       "          9.21829828,  9.21685443,  9.21792466,  9.21761039,  9.21851587,\n",
       "          9.21508344,  9.21402233,  9.21441556,  9.21132067,  9.2137016 ]),\n",
       "  array([35.07589669, 22.24569028, 17.76745566, 15.6205763 , 14.35345238,\n",
       "         13.48199157, 12.84778772, 12.29095576, 11.86424599, 11.49848952,\n",
       "         11.19883895, 10.94243358, 10.75724623, 10.60283498, 10.48960943,\n",
       "         10.37088263, 10.27715908, 10.21320604, 10.1436805 , 10.06643603,\n",
       "         10.02893366,  9.96899922,  9.93964632,  9.88661717,  9.8561908 ,\n",
       "          9.83176338,  9.7902533 ,  9.76247172,  9.72607394,  9.7041482 ,\n",
       "          9.6886984 ,  9.69840974,  9.64773254,  9.64184583,  9.60558403,\n",
       "          9.60683453,  9.58945889,  9.56237249,  9.56268028,  9.54259706,\n",
       "          9.52919003,  9.52526039,  9.51686367,  9.49984554,  9.49721857,\n",
       "          9.48377807,  9.48411724,  9.46635191,  9.46583282,  9.46114429,\n",
       "          9.45578172,  9.44741246,  9.44216799,  9.42209974,  9.42358248,\n",
       "          9.41566599,  9.41198961,  9.40345509,  9.39793701,  9.40420842,\n",
       "          9.397052  ,  9.39944957,  9.38798263,  9.36570921,  9.37481518,\n",
       "          9.37228759,  9.37871853,  9.35095875,  9.36524254,  9.34642962,\n",
       "          9.35674148,  9.35461352,  9.34734106,  9.33993397,  9.33806364,\n",
       "          9.34464264,  9.32956278,  9.33129793,  9.32543754,  9.32186974,\n",
       "          9.32110745,  9.314565  ,  9.31091255,  9.31605081,  9.32018523,\n",
       "          9.311341  ,  9.30843992,  9.30368295,  9.29441118,  9.29317475,\n",
       "          9.28353054,  9.28816427,  9.28498483,  9.27614747,  9.27518769,\n",
       "          9.28492949,  9.28413702,  9.28466164,  9.27616517,  9.28115369,\n",
       "          9.27387643,  9.27261842,  9.27152858,  9.26783998,  9.27335021,\n",
       "          9.27204806,  9.26451288,  9.26580514,  9.25818453,  9.25866795,\n",
       "          9.25310908,  9.2495094 ,  9.26856919,  9.25166419,  9.24702001,\n",
       "          9.25377314,  9.25257963,  9.25397392,  9.2496351 ,  9.25044227,\n",
       "          9.23091797,  9.23261496,  9.24342711,  9.24785561,  9.23877825,\n",
       "          9.23574123,  9.22588386,  9.22932911,  9.23086515,  9.22750732,\n",
       "          9.21722142,  9.23223635,  9.22792533,  9.21998856,  9.23499479,\n",
       "          9.22165715,  9.22295003,  9.22911127,  9.21678851,  9.21559317,\n",
       "          9.22139113,  9.22501065,  9.22514042,  9.21672039,  9.22307977,\n",
       "          9.21385318,  9.21794444,  9.20705015,  9.20699088,  9.21894007,\n",
       "          9.2103061 ,  9.20001524,  9.20024995,  9.20916869,  9.2059285 ,\n",
       "          9.20196543,  9.21533171,  9.21719944,  9.20747162,  9.20811265,\n",
       "          9.20820925,  9.19888568,  9.19815977,  9.20405648,  9.19130258,\n",
       "          9.20466215,  9.19202796,  9.19556799,  9.19108783,  9.19255175,\n",
       "          9.18968549,  9.19055316,  9.19446529,  9.19241587,  9.19198413,\n",
       "          9.18719686,  9.19281038,  9.19578724,  9.1914779 ,  9.19030337,\n",
       "          9.18317836,  9.18344328,  9.18638864,  9.174941  ,  9.18515564,\n",
       "          9.17670428,  9.19039759,  9.1762317 ,  9.18543595,  9.17953148,\n",
       "          9.18013116,  9.17468726,  9.1813219 ,  9.1788793 ,  9.17252853,\n",
       "          9.17685743,  9.18390747,  9.17516413,  9.16831316,  9.1817619 ]),\n",
       "  array([522.28430726, 198.00172023, 102.20740658,  73.42511762,\n",
       "          60.07730059,  53.96594786,  50.86186294,  48.64739469,\n",
       "          46.82338962,  45.27410879,  43.88248914,  42.58036869,\n",
       "          41.28998254,  40.02295342,  38.80165891,  37.65541837,\n",
       "          36.58381022,  35.58471186,  34.65917584,  33.80300738,\n",
       "          33.00133243,  32.26363069,  31.57104702,  30.93619834,\n",
       "          30.32631073,  29.75549897,  29.23753918,  28.72289062,\n",
       "          28.25071629,  27.79980857,  27.36468233,  26.95863504,\n",
       "          26.56541434,  26.20205046,  25.84855563,  25.50417716,\n",
       "          25.17527255,  24.86795167,  24.56759783,  24.28028831,\n",
       "          24.00679364,  23.74163761,  23.48836302,  23.24425681,\n",
       "          23.00805723,  22.78218673,  22.56250318,  22.35415639,\n",
       "          22.15229627,  21.95079355,  21.76326726,  21.58014691,\n",
       "          21.40304724,  21.23190066,  21.06431217,  20.90527733,\n",
       "          20.74747782,  20.59823952,  20.45358063,  20.3095648 ,\n",
       "          20.17439208,  20.03856626,  19.91048469,  19.78554254,\n",
       "          19.66605855,  19.54816299,  19.43460194,  19.32278319,\n",
       "          19.21556568,  19.10918   ,  19.00901136,  18.90970141,\n",
       "          18.8086949 ,  18.71449582,  18.61956543,  18.53266631,\n",
       "          18.44270754,  18.3609759 ,  18.27500478,  18.19232468,\n",
       "          18.10958256,  18.03075438,  17.95326663,  17.87709643,\n",
       "          17.8047257 ,  17.73173477,  17.66033986,  17.59071282,\n",
       "          17.52295196,  17.45104127,  17.38460179,  17.3177794 ,\n",
       "          17.25625714,  17.19099369,  17.13392881,  17.07086581,\n",
       "          17.01199715,  16.95145208,  16.89602827,  16.8405247 ,\n",
       "          16.78106999,  16.72562503,  16.6754077 ,  16.61759374,\n",
       "          16.56870411,  16.5164769 ,  16.46664803,  16.41728262,\n",
       "          16.36792863,  16.31915487,  16.27176396,  16.22119982,\n",
       "          16.17613729,  16.13195762,  16.08492242,  16.04309165,\n",
       "          16.00018323,  15.95493583,  15.91262361,  15.86893285,\n",
       "          15.83263818,  15.79135808,  15.75023443,  15.71298242,\n",
       "          15.66851358,  15.62899162,  15.5926918 ,  15.55399891,\n",
       "          15.5174811 ,  15.48205669,  15.44768545,  15.40783882,\n",
       "          15.37412717,  15.34159387,  15.30477196,  15.27098362,\n",
       "          15.2349414 ,  15.20372843,  15.17278923,  15.13986618,\n",
       "          15.10517058,  15.07612841,  15.04517266,  15.01214355,\n",
       "          14.98326953,  14.95063652,  14.920625  ,  14.89250929,\n",
       "          14.86177112,  14.83285742,  14.80508359,  14.77834829,\n",
       "          14.74904129,  14.72115765,  14.69195005,  14.66530367,\n",
       "          14.64489494,  14.61404763,  14.58770948,  14.56330405,\n",
       "          14.53437846,  14.50628155,  14.48380101,  14.46162424,\n",
       "          14.4375881 ,  14.41139618,  14.38306378,  14.36428409,\n",
       "          14.33752095,  14.31642487,  14.29173729,  14.2688714 ,\n",
       "          14.24729546,  14.2242158 ,  14.20325596,  14.18186377,\n",
       "          14.15971044,  14.13605813,  14.1157532 ,  14.09174091,\n",
       "          14.07033888,  14.05114673,  14.0306928 ,  14.00665823,\n",
       "          13.98819992,  13.97008235,  13.94990606,  13.93132657,\n",
       "          13.90896768,  13.89174097,  13.87037152,  13.8520763 ,\n",
       "          13.83257173,  13.81495875,  13.79719385,  13.77557571,\n",
       "          13.75752033,  13.73998653,  13.72258959,  13.70492713])],\n",
       " 'epoch_time': [1751.4245870113373,\n",
       "  2311.011857509613,\n",
       "  1372.4674842357635,\n",
       "  1837.0937039852142,\n",
       "  1724.2764108181,\n",
       "  2309.954848766327,\n",
       "  1749.5982794761658,\n",
       "  2576.180095911026,\n",
       "  1382.3317284584045,\n",
       "  1785.354565858841,\n",
       "  1764.4550964832306,\n",
       "  2337.1621470451355,\n",
       "  1730.5285365581512,\n",
       "  2553.9095430374146,\n",
       "  1755.0081083774567,\n",
       "  1735.7995886802673,\n",
       "  1731.8774938583374,\n",
       "  2546.96516084671,\n",
       "  2296.3108241558075,\n",
       "  2537.5858528614044,\n",
       "  1765.728499174118,\n",
       "  1736.1055331230164,\n",
       "  2556.0463569164276,\n",
       "  2597.472095489502,\n",
       "  2524.173115491867,\n",
       "  1746.6766076087952,\n",
       "  1423.019318819046,\n",
       "  2318.327446937561,\n",
       "  2343.007097005844,\n",
       "  1802.5810651779175,\n",
       "  1738.6220426559448,\n",
       "  2548.5112161636353,\n",
       "  2514.68257188797,\n",
       "  1786.4289982318878,\n",
       "  2550.163807153702,\n",
       "  1986.3370881080627,\n",
       "  1753.241721868515,\n",
       "  1797.477100610733,\n",
       "  2354.7313854694366,\n",
       "  2554.9494998455048,\n",
       "  2524.9191439151764,\n",
       "  1753.8063595294952],\n",
       " 'epochs': [[0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199],\n",
       "  [0,\n",
       "   1,\n",
       "   2,\n",
       "   3,\n",
       "   4,\n",
       "   5,\n",
       "   6,\n",
       "   7,\n",
       "   8,\n",
       "   9,\n",
       "   10,\n",
       "   11,\n",
       "   12,\n",
       "   13,\n",
       "   14,\n",
       "   15,\n",
       "   16,\n",
       "   17,\n",
       "   18,\n",
       "   19,\n",
       "   20,\n",
       "   21,\n",
       "   22,\n",
       "   23,\n",
       "   24,\n",
       "   25,\n",
       "   26,\n",
       "   27,\n",
       "   28,\n",
       "   29,\n",
       "   30,\n",
       "   31,\n",
       "   32,\n",
       "   33,\n",
       "   34,\n",
       "   35,\n",
       "   36,\n",
       "   37,\n",
       "   38,\n",
       "   39,\n",
       "   40,\n",
       "   41,\n",
       "   42,\n",
       "   43,\n",
       "   44,\n",
       "   45,\n",
       "   46,\n",
       "   47,\n",
       "   48,\n",
       "   49,\n",
       "   50,\n",
       "   51,\n",
       "   52,\n",
       "   53,\n",
       "   54,\n",
       "   55,\n",
       "   56,\n",
       "   57,\n",
       "   58,\n",
       "   59,\n",
       "   60,\n",
       "   61,\n",
       "   62,\n",
       "   63,\n",
       "   64,\n",
       "   65,\n",
       "   66,\n",
       "   67,\n",
       "   68,\n",
       "   69,\n",
       "   70,\n",
       "   71,\n",
       "   72,\n",
       "   73,\n",
       "   74,\n",
       "   75,\n",
       "   76,\n",
       "   77,\n",
       "   78,\n",
       "   79,\n",
       "   80,\n",
       "   81,\n",
       "   82,\n",
       "   83,\n",
       "   84,\n",
       "   85,\n",
       "   86,\n",
       "   87,\n",
       "   88,\n",
       "   89,\n",
       "   90,\n",
       "   91,\n",
       "   92,\n",
       "   93,\n",
       "   94,\n",
       "   95,\n",
       "   96,\n",
       "   97,\n",
       "   98,\n",
       "   99,\n",
       "   100,\n",
       "   101,\n",
       "   102,\n",
       "   103,\n",
       "   104,\n",
       "   105,\n",
       "   106,\n",
       "   107,\n",
       "   108,\n",
       "   109,\n",
       "   110,\n",
       "   111,\n",
       "   112,\n",
       "   113,\n",
       "   114,\n",
       "   115,\n",
       "   116,\n",
       "   117,\n",
       "   118,\n",
       "   119,\n",
       "   120,\n",
       "   121,\n",
       "   122,\n",
       "   123,\n",
       "   124,\n",
       "   125,\n",
       "   126,\n",
       "   127,\n",
       "   128,\n",
       "   129,\n",
       "   130,\n",
       "   131,\n",
       "   132,\n",
       "   133,\n",
       "   134,\n",
       "   135,\n",
       "   136,\n",
       "   137,\n",
       "   138,\n",
       "   139,\n",
       "   140,\n",
       "   141,\n",
       "   142,\n",
       "   143,\n",
       "   144,\n",
       "   145,\n",
       "   146,\n",
       "   147,\n",
       "   148,\n",
       "   149,\n",
       "   150,\n",
       "   151,\n",
       "   152,\n",
       "   153,\n",
       "   154,\n",
       "   155,\n",
       "   156,\n",
       "   157,\n",
       "   158,\n",
       "   159,\n",
       "   160,\n",
       "   161,\n",
       "   162,\n",
       "   163,\n",
       "   164,\n",
       "   165,\n",
       "   166,\n",
       "   167,\n",
       "   168,\n",
       "   169,\n",
       "   170,\n",
       "   171,\n",
       "   172,\n",
       "   173,\n",
       "   174,\n",
       "   175,\n",
       "   176,\n",
       "   177,\n",
       "   178,\n",
       "   179,\n",
       "   180,\n",
       "   181,\n",
       "   182,\n",
       "   183,\n",
       "   184,\n",
       "   185,\n",
       "   186,\n",
       "   187,\n",
       "   188,\n",
       "   189,\n",
       "   190,\n",
       "   191,\n",
       "   192,\n",
       "   193,\n",
       "   194,\n",
       "   195,\n",
       "   196,\n",
       "   197,\n",
       "   198,\n",
       "   199]],\n",
       " 'max_epochs': [199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199,\n",
       "  199]}"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dictt = {\n",
    "    \n",
    "    'optim':[],\n",
    "    'lr':[],\n",
    "    'wd':[],\n",
    "    'scheduler':[],\n",
    "    'bs':[],\n",
    "    'seed':[],\n",
    "    'best_ppl':[],\n",
    "    'best_test':[],\n",
    "    'train_losses':[],\n",
    "    'valid_ppls':[],\n",
    "    'test_ppls':[],\n",
    "    'epoch_time':[],\n",
    "    'epochs':[],\n",
    "    'max_epochs':[],\n",
    "}\n",
    "for f in files:\n",
    "    optim, lr, wd, scheduler, bs, seed, data = extract_meta(f)\n",
    "    \n",
    "    if (optim=='sgd' or optim=='activesgd') and (lr>lrMaxSGD or lr<lrMinSGD):\n",
    "        continue\n",
    "    if (optim!='sgd' and optim!='activesgd') and (lr>lrMax or lr<lrMin):\n",
    "        continue\n",
    "    \n",
    "    if bs!=128:\n",
    "        continue\n",
    "    \n",
    "    dictt['optim'].append(optim)\n",
    "    dictt['lr'].append(lr)\n",
    "    dictt['wd'].append(wd)\n",
    "    dictt['scheduler'].append(scheduler)\n",
    "    dictt['bs'].append(bs)\n",
    "    dictt['seed'].append(seed)\n",
    "    dictt['valid_ppls'].append(np.array(data.get('valid_ppls')))\n",
    "    dictt['test_ppls'].append(np.array(data.get('test_ppls')))\n",
    "    dictt['best_ppl'].append(min(data.get('valid_ppls')))\n",
    "    dictt['best_test'].append(min(data.get('test_ppls')))\n",
    "#     dictt['best_ppl'].append(data.get('best_ppl'))\n",
    "#     dictt['best_test'].append(data.get('best_test'))\n",
    "    dictt['train_losses'].append(data.get('train_losses'))\n",
    "\n",
    "    dictt['epoch_time'].append(data.get('epoch_time'))\n",
    "    dictt['epochs'].append(data.get('epochs'))\n",
    "    dictt['max_epochs'].append(max(data.get('epochs')))\n",
    "dictt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "a0169fd6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>wd</th>\n",
       "      <th>scheduler</th>\n",
       "      <th>bs</th>\n",
       "      <th>seed</th>\n",
       "      <th>best_ppl</th>\n",
       "      <th>best_test</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>valid_ppls</th>\n",
       "      <th>test_ppls</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>epochs</th>\n",
       "      <th>max_epochs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>0.0</td>\n",
       "      <td>CONSTANT</td>\n",
       "      <td>128</td>\n",
       "      <td>42</td>\n",
       "      <td>9.591887</td>\n",
       "      <td>9.685040</td>\n",
       "      <td>[4.269722938537598, 3.956637144088745, 3.85395...</td>\n",
       "      <td>[54.04655218646883, 48.06266425673783, 43.1575...</td>\n",
       "      <td>[55.49868513572967, 49.24029553175281, 44.1821...</td>\n",
       "      <td>1751.424587</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>0.0</td>\n",
       "      <td>CONSTANT</td>\n",
       "      <td>128</td>\n",
       "      <td>42</td>\n",
       "      <td>9.610747</td>\n",
       "      <td>9.766618</td>\n",
       "      <td>[4.694464206695557, 3.7752649784088135, 3.5433...</td>\n",
       "      <td>[48.354260899875875, 35.62345416394359, 28.181...</td>\n",
       "      <td>[49.670218164707, 36.43654422372913, 28.914009...</td>\n",
       "      <td>2311.011858</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>0.0</td>\n",
       "      <td>CONSTANT</td>\n",
       "      <td>128</td>\n",
       "      <td>42</td>\n",
       "      <td>8.972414</td>\n",
       "      <td>9.049558</td>\n",
       "      <td>[3.465231418609619, 2.8220975399017334, 2.6657...</td>\n",
       "      <td>[16.876630935906874, 13.146604736591717, 11.60...</td>\n",
       "      <td>[17.354904736992314, 13.516293756984636, 11.76...</td>\n",
       "      <td>1372.467484</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-07</td>\n",
       "      <td>0.0</td>\n",
       "      <td>CONSTANT</td>\n",
       "      <td>128</td>\n",
       "      <td>42</td>\n",
       "      <td>12.081543</td>\n",
       "      <td>12.432597</td>\n",
       "      <td>[7.878540992736816, 7.192812919616699, 6.88390...</td>\n",
       "      <td>[1455.6265142432208, 1078.4783677709966, 793.7...</td>\n",
       "      <td>[1480.660949433463, 1097.1541059025099, 807.76...</td>\n",
       "      <td>1837.093704</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>0.0</td>\n",
       "      <td>CONSTANT</td>\n",
       "      <td>128</td>\n",
       "      <td>42</td>\n",
       "      <td>14.621952</td>\n",
       "      <td>15.113110</td>\n",
       "      <td>[4.918905258178711, 4.484518051147461, 4.33334...</td>\n",
       "      <td>[95.93465641451832, 78.15161205490755, 70.0492...</td>\n",
       "      <td>[100.50242016688107, 81.17283899741643, 72.490...</td>\n",
       "      <td>1724.276411</td>\n",
       "      <td>[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        optim            lr   wd scheduler   bs  seed   best_ppl  best_test  \\\n",
       "0         sgd  1.000000e-03  0.0  CONSTANT  128    42   9.591887   9.685040   \n",
       "1       adamw  5.000000e-06  0.0  CONSTANT  128    42   9.610747   9.766618   \n",
       "2       adamw  5.000000e-05  0.0  CONSTANT  128    42   8.972414   9.049558   \n",
       "3  activeadam  1.000000e-07  0.0  CONSTANT  128    42  12.081543  12.432597   \n",
       "4         sgd  1.000000e-04  0.0  CONSTANT  128    42  14.621952  15.113110   \n",
       "\n",
       "                                        train_losses  \\\n",
       "0  [4.269722938537598, 3.956637144088745, 3.85395...   \n",
       "1  [4.694464206695557, 3.7752649784088135, 3.5433...   \n",
       "2  [3.465231418609619, 2.8220975399017334, 2.6657...   \n",
       "3  [7.878540992736816, 7.192812919616699, 6.88390...   \n",
       "4  [4.918905258178711, 4.484518051147461, 4.33334...   \n",
       "\n",
       "                                          valid_ppls  \\\n",
       "0  [54.04655218646883, 48.06266425673783, 43.1575...   \n",
       "1  [48.354260899875875, 35.62345416394359, 28.181...   \n",
       "2  [16.876630935906874, 13.146604736591717, 11.60...   \n",
       "3  [1455.6265142432208, 1078.4783677709966, 793.7...   \n",
       "4  [95.93465641451832, 78.15161205490755, 70.0492...   \n",
       "\n",
       "                                           test_ppls   epoch_time  \\\n",
       "0  [55.49868513572967, 49.24029553175281, 44.1821...  1751.424587   \n",
       "1  [49.670218164707, 36.43654422372913, 28.914009...  2311.011858   \n",
       "2  [17.354904736992314, 13.516293756984636, 11.76...  1372.467484   \n",
       "3  [1480.660949433463, 1097.1541059025099, 807.76...  1837.093704   \n",
       "4  [100.50242016688107, 81.17283899741643, 72.490...  1724.276411   \n",
       "\n",
       "                                              epochs  max_epochs  \n",
       "0  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...         199  \n",
       "1  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...         199  \n",
       "2  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...         199  \n",
       "3  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...         199  \n",
       "4  [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,...         199  "
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(dictt)\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "8e45a0cf",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>bs</th>\n",
       "      <th>best_ppl</th>\n",
       "      <th>best_test</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>test_ppls</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>max_epochs</th>\n",
       "      <th>best_epoch</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.591887</td>\n",
       "      <td>9.685040</td>\n",
       "      <td>[4.269722938537598, 3.956637144088745, 3.85395...</td>\n",
       "      <td>[55.49868513572967, 49.24029553175281, 44.1821...</td>\n",
       "      <td>1751.424587</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>9.610747</td>\n",
       "      <td>9.766618</td>\n",
       "      <td>[4.694464206695557, 3.7752649784088135, 3.5433...</td>\n",
       "      <td>[49.670218164707, 36.43654422372913, 28.914009...</td>\n",
       "      <td>2311.011858</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>8.972414</td>\n",
       "      <td>9.049558</td>\n",
       "      <td>[3.465231418609619, 2.8220975399017334, 2.6657...</td>\n",
       "      <td>[17.354904736992314, 13.516293756984636, 11.76...</td>\n",
       "      <td>1372.467484</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-07</td>\n",
       "      <td>128</td>\n",
       "      <td>12.081543</td>\n",
       "      <td>12.432597</td>\n",
       "      <td>[7.878540992736816, 7.192812919616699, 6.88390...</td>\n",
       "      <td>[1480.660949433463, 1097.1541059025099, 807.76...</td>\n",
       "      <td>1837.093704</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>14.621952</td>\n",
       "      <td>15.113110</td>\n",
       "      <td>[4.918905258178711, 4.484518051147461, 4.33334...</td>\n",
       "      <td>[100.50242016688107, 81.17283899741643, 72.490...</td>\n",
       "      <td>1724.276411</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.225398</td>\n",
       "      <td>9.315731</td>\n",
       "      <td>[4.269779682159424, 3.956669330596924, 3.85203...</td>\n",
       "      <td>[55.50056409984266, 49.250322342801105, 43.989...</td>\n",
       "      <td>2309.954849</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>adamw</td>\n",
       "      <td>1.000000e-07</td>\n",
       "      <td>128</td>\n",
       "      <td>23.380541</td>\n",
       "      <td>24.066462</td>\n",
       "      <td>[7.878561496734619, 7.1928277015686035, 6.8948...</td>\n",
       "      <td>[1480.662361502455, 1097.1551522307007, 824.86...</td>\n",
       "      <td>1749.598279</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>8.957360</td>\n",
       "      <td>9.048608</td>\n",
       "      <td>[3.4703285694122314, 2.829324960708618, 2.6740...</td>\n",
       "      <td>[17.451607131288878, 13.65107682856123, 11.872...</td>\n",
       "      <td>2576.180096</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>9.265229</td>\n",
       "      <td>9.379311</td>\n",
       "      <td>[4.694350242614746, 3.7752771377563477, 3.5411...</td>\n",
       "      <td>[49.65484923383618, 36.44692684589231, 28.7976...</td>\n",
       "      <td>1382.331728</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>128</td>\n",
       "      <td>8.926037</td>\n",
       "      <td>9.006371</td>\n",
       "      <td>[3.376361608505249, 2.695268154144287, 2.58846...</td>\n",
       "      <td>[14.760783857469606, 11.98885033824237, 11.268...</td>\n",
       "      <td>1785.354566</td>\n",
       "      <td>199</td>\n",
       "      <td>194</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>8.911445</td>\n",
       "      <td>9.004366</td>\n",
       "      <td>[3.173931837081909, 2.638587474822998, 2.53734...</td>\n",
       "      <td>[13.789994994950904, 11.239756687248894, 10.57...</td>\n",
       "      <td>1764.455096</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>8.854298</td>\n",
       "      <td>8.965336</td>\n",
       "      <td>[2.760812997817993, 2.4874935150146484, 2.4548...</td>\n",
       "      <td>[10.65073557396636, 10.0858853967488, 9.838155...</td>\n",
       "      <td>2337.162147</td>\n",
       "      <td>199</td>\n",
       "      <td>194</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>sgd</td>\n",
       "      <td>5.000000e-02</td>\n",
       "      <td>128</td>\n",
       "      <td>8.982137</td>\n",
       "      <td>9.060402</td>\n",
       "      <td>[3.3851749897003174, 2.6982202529907227, 2.589...</td>\n",
       "      <td>[14.823686763749214, 12.053830646781117, 11.30...</td>\n",
       "      <td>1730.528537</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>20.593908</td>\n",
       "      <td>21.252873</td>\n",
       "      <td>[6.0519304275512695, 5.4067702293396, 5.229373...</td>\n",
       "      <td>[255.56312124540074, 203.23210446976776, 174.8...</td>\n",
       "      <td>2553.909543</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>5.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>9.337739</td>\n",
       "      <td>9.443440</td>\n",
       "      <td>[4.445920944213867, 4.077798843383789, 3.98392...</td>\n",
       "      <td>[63.737570277904126, 55.59578640186224, 51.891...</td>\n",
       "      <td>1755.008108</td>\n",
       "      <td>199</td>\n",
       "      <td>195</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-01</td>\n",
       "      <td>128</td>\n",
       "      <td>8.943180</td>\n",
       "      <td>9.059620</td>\n",
       "      <td>[3.29575252532959, 2.620422840118408, 2.521334...</td>\n",
       "      <td>[13.500007214871278, 10.93054355315855, 10.421...</td>\n",
       "      <td>1735.799589</td>\n",
       "      <td>199</td>\n",
       "      <td>197</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>10.938683</td>\n",
       "      <td>11.250685</td>\n",
       "      <td>[5.136885166168213, 4.690678119659424, 4.52879...</td>\n",
       "      <td>[123.44461088148931, 100.26815704266546, 87.73...</td>\n",
       "      <td>1731.877494</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>8.877543</td>\n",
       "      <td>8.991912</td>\n",
       "      <td>[2.777132272720337, 2.5149002075195312, 2.4825...</td>\n",
       "      <td>[11.093199405713914, 10.520398308834146, 10.27...</td>\n",
       "      <td>2546.965161</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>sgd</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>54.486849</td>\n",
       "      <td>55.984719</td>\n",
       "      <td>[6.051914691925049, 5.406764030456543, 5.23482...</td>\n",
       "      <td>[255.55702821841174, 203.23113538588672, 176.4...</td>\n",
       "      <td>2296.310824</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>adamw</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>8.902917</td>\n",
       "      <td>9.038584</td>\n",
       "      <td>[2.7767019271850586, 2.5152275562286377, 2.482...</td>\n",
       "      <td>[11.099461472901408, 10.53442882095654, 10.280...</td>\n",
       "      <td>2537.585853</td>\n",
       "      <td>199</td>\n",
       "      <td>188</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.000000e-01</td>\n",
       "      <td>128</td>\n",
       "      <td>8.921394</td>\n",
       "      <td>9.016117</td>\n",
       "      <td>[3.3028564453125, 2.619443655014038, 2.5211336...</td>\n",
       "      <td>[13.506140140599571, 10.91793757170012, 10.399...</td>\n",
       "      <td>1765.728499</td>\n",
       "      <td>199</td>\n",
       "      <td>194</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>sgd</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>19.892796</td>\n",
       "      <td>20.538212</td>\n",
       "      <td>[5.136867523193359, 4.690654754638672, 4.53380...</td>\n",
       "      <td>[123.43960762980069, 100.26715300444818, 88.53...</td>\n",
       "      <td>1736.105533</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>5.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>8.940955</td>\n",
       "      <td>9.028556</td>\n",
       "      <td>[2.8309738636016846, 2.4927968978881836, 2.455...</td>\n",
       "      <td>[10.875092538350554, 10.225610246195503, 10.00...</td>\n",
       "      <td>2556.046357</td>\n",
       "      <td>199</td>\n",
       "      <td>185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-02</td>\n",
       "      <td>128</td>\n",
       "      <td>5.033531</td>\n",
       "      <td>5.112112</td>\n",
       "      <td>[3.9654674530029297, 3.927675724029541, 3.7984...</td>\n",
       "      <td>[50.96824993109891, 46.68331818300785, 40.9304...</td>\n",
       "      <td>2597.472095</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>15.330712</td>\n",
       "      <td>15.858165</td>\n",
       "      <td>[5.73259973526001, 5.176750659942627, 5.000514...</td>\n",
       "      <td>[203.37063407823283, 160.55646798998293, 140.9...</td>\n",
       "      <td>2524.173115</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-02</td>\n",
       "      <td>128</td>\n",
       "      <td>9.046272</td>\n",
       "      <td>9.124258</td>\n",
       "      <td>[3.7138500213623047, 3.036013603210449, 2.8078...</td>\n",
       "      <td>[23.14923129437682, 15.961145093943232, 13.724...</td>\n",
       "      <td>1746.676608</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>10.313113</td>\n",
       "      <td>10.603502</td>\n",
       "      <td>[4.918907642364502, 4.484550952911377, 4.32878...</td>\n",
       "      <td>[100.49681329854025, 81.15557785620113, 71.913...</td>\n",
       "      <td>1423.019319</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>1.000000e-02</td>\n",
       "      <td>128</td>\n",
       "      <td>9.003883</td>\n",
       "      <td>9.103111</td>\n",
       "      <td>[3.714606523513794, 3.0356810092926025, 2.8063...</td>\n",
       "      <td>[23.130291609358895, 15.923155068742606, 13.67...</td>\n",
       "      <td>2318.327447</td>\n",
       "      <td>199</td>\n",
       "      <td>194</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>adamw</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>8.903827</td>\n",
       "      <td>8.986494</td>\n",
       "      <td>[3.17393159866333, 2.638587474822998, 2.537321...</td>\n",
       "      <td>[13.789994994950904, 11.239756687248894, 10.57...</td>\n",
       "      <td>2343.007097</td>\n",
       "      <td>199</td>\n",
       "      <td>197</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>5.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>8.855032</td>\n",
       "      <td>8.958919</td>\n",
       "      <td>[2.7607879638671875, 2.487435817718506, 2.4552...</td>\n",
       "      <td>[10.649978879541674, 10.083666137487793, 9.839...</td>\n",
       "      <td>1802.581065</td>\n",
       "      <td>199</td>\n",
       "      <td>197</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>48.357316</td>\n",
       "      <td>49.568621</td>\n",
       "      <td>[5.7325897216796875, 5.176748275756836, 5.0053...</td>\n",
       "      <td>[203.3676278855199, 160.55593207584786, 142.07...</td>\n",
       "      <td>1738.622043</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.047991</td>\n",
       "      <td>9.168099</td>\n",
       "      <td>[3.1880476474761963, 2.557786464691162, 2.4867...</td>\n",
       "      <td>[12.117192719048168, 10.581215587047266, 10.15...</td>\n",
       "      <td>2548.511216</td>\n",
       "      <td>199</td>\n",
       "      <td>188</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>sgd</td>\n",
       "      <td>5.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>10.128340</td>\n",
       "      <td>10.271513</td>\n",
       "      <td>[4.445931911468506, 4.077861309051514, 3.98597...</td>\n",
       "      <td>[63.74060959455472, 55.59361261314353, 52.0609...</td>\n",
       "      <td>2514.682572</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>5.000000e-07</td>\n",
       "      <td>128</td>\n",
       "      <td>10.197208</td>\n",
       "      <td>10.426298</td>\n",
       "      <td>[7.027280807495117, 5.794523239135742, 4.92700...</td>\n",
       "      <td>[522.284307260261, 198.00181464496984, 98.1409...</td>\n",
       "      <td>1786.428998</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>adamw</td>\n",
       "      <td>1.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>9.237818</td>\n",
       "      <td>9.327973</td>\n",
       "      <td>[4.270508289337158, 3.490960121154785, 3.23651...</td>\n",
       "      <td>[38.300848489464755, 25.492960790838573, 21.00...</td>\n",
       "      <td>2550.163807</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>adamw</td>\n",
       "      <td>1.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>11.394546</td>\n",
       "      <td>11.735074</td>\n",
       "      <td>[6.418879508972168, 4.723428249359131, 4.14094...</td>\n",
       "      <td>[199.12246553329717, 75.29121407870534, 54.979...</td>\n",
       "      <td>1986.337088</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>sgd</td>\n",
       "      <td>5.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.112907</td>\n",
       "      <td>9.205011</td>\n",
       "      <td>[3.937246084213257, 3.3882017135620117, 3.0932...</td>\n",
       "      <td>[35.076273018362826, 22.224644209264824, 17.83...</td>\n",
       "      <td>1753.241722</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>9.660468</td>\n",
       "      <td>9.777825</td>\n",
       "      <td>[6.418879508972168, 4.723428249359131, 4.13243...</td>\n",
       "      <td>[199.12246553329717, 75.29117817706533, 54.452...</td>\n",
       "      <td>1797.477101</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>adamw</td>\n",
       "      <td>1.000000e-02</td>\n",
       "      <td>128</td>\n",
       "      <td>8.742042</td>\n",
       "      <td>8.885791</td>\n",
       "      <td>[3.9428493976593018, 3.782041549682617, 3.6659...</td>\n",
       "      <td>[44.09137482555219, 39.47279633997269, 34.0450...</td>\n",
       "      <td>2354.731385</td>\n",
       "      <td>199</td>\n",
       "      <td>21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>9.119251</td>\n",
       "      <td>9.211321</td>\n",
       "      <td>[4.271059036254883, 3.4912264347076416, 3.2338...</td>\n",
       "      <td>[38.363378115609585, 25.492918244905656, 20.91...</td>\n",
       "      <td>2554.949500</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>activesgd</td>\n",
       "      <td>5.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.038248</td>\n",
       "      <td>9.168313</td>\n",
       "      <td>[3.937375545501709, 3.388435125350952, 3.09083...</td>\n",
       "      <td>[35.07589669279881, 22.245690277305062, 17.767...</td>\n",
       "      <td>2524.919144</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-07</td>\n",
       "      <td>128</td>\n",
       "      <td>13.291245</td>\n",
       "      <td>13.704927</td>\n",
       "      <td>[7.027280807495117, 5.794523239135742, 4.95435...</td>\n",
       "      <td>[522.284307260261, 198.00172023036973, 102.207...</td>\n",
       "      <td>1753.806360</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         optim            lr   bs   best_ppl  best_test  \\\n",
       "0          sgd  1.000000e-03  128   9.591887   9.685040   \n",
       "1        adamw  5.000000e-06  128   9.610747   9.766618   \n",
       "2        adamw  5.000000e-05  128   8.972414   9.049558   \n",
       "3   activeadam  1.000000e-07  128  12.081543  12.432597   \n",
       "4          sgd  1.000000e-04  128  14.621952  15.113110   \n",
       "5    activesgd  1.000000e-03  128   9.225398   9.315731   \n",
       "6        adamw  1.000000e-07  128  23.380541  24.066462   \n",
       "7   activeadam  5.000000e-05  128   8.957360   9.048608   \n",
       "8   activeadam  5.000000e-06  128   9.265229   9.379311   \n",
       "9    activesgd  5.000000e-02  128   8.926037   9.006371   \n",
       "10  activeadam  1.000000e-04  128   8.911445   9.004366   \n",
       "11       adamw  5.000000e-04  128   8.854298   8.965336   \n",
       "12         sgd  5.000000e-02  128   8.982137   9.060402   \n",
       "13   activesgd  5.000000e-06  128  20.593908  21.252873   \n",
       "14   activesgd  5.000000e-04  128   9.337739   9.443440   \n",
       "15         sgd  1.000000e-01  128   8.943180   9.059620   \n",
       "16   activesgd  5.000000e-05  128  10.938683  11.250685   \n",
       "17  activeadam  1.000000e-03  128   8.877543   8.991912   \n",
       "18         sgd  5.000000e-06  128  54.486849  55.984719   \n",
       "19       adamw  1.000000e-03  128   8.902917   9.038584   \n",
       "20   activesgd  1.000000e-01  128   8.921394   9.016117   \n",
       "21         sgd  5.000000e-05  128  19.892796  20.538212   \n",
       "22  activeadam  5.000000e-03  128   8.940955   9.028556   \n",
       "23  activeadam  1.000000e-02  128   5.033531   5.112112   \n",
       "24   activesgd  1.000000e-05  128  15.330712  15.858165   \n",
       "25         sgd  1.000000e-02  128   9.046272   9.124258   \n",
       "26   activesgd  1.000000e-04  128  10.313113  10.603502   \n",
       "27   activesgd  1.000000e-02  128   9.003883   9.103111   \n",
       "28       adamw  1.000000e-04  128   8.903827   8.986494   \n",
       "29  activeadam  5.000000e-04  128   8.855032   8.958919   \n",
       "30         sgd  1.000000e-05  128  48.357316  49.568621   \n",
       "31       adamw  5.000000e-03  128   9.047991   9.168099   \n",
       "32         sgd  5.000000e-04  128  10.128340  10.271513   \n",
       "33  activeadam  5.000000e-07  128  10.197208  10.426298   \n",
       "34       adamw  1.000000e-05  128   9.237818   9.327973   \n",
       "35       adamw  1.000000e-06  128  11.394546  11.735074   \n",
       "36         sgd  5.000000e-03  128   9.112907   9.205011   \n",
       "37  activeadam  1.000000e-06  128   9.660468   9.777825   \n",
       "38       adamw  1.000000e-02  128   8.742042   8.885791   \n",
       "39  activeadam  1.000000e-05  128   9.119251   9.211321   \n",
       "40   activesgd  5.000000e-03  128   9.038248   9.168313   \n",
       "41       adamw  5.000000e-07  128  13.291245  13.704927   \n",
       "\n",
       "                                         train_losses  \\\n",
       "0   [4.269722938537598, 3.956637144088745, 3.85395...   \n",
       "1   [4.694464206695557, 3.7752649784088135, 3.5433...   \n",
       "2   [3.465231418609619, 2.8220975399017334, 2.6657...   \n",
       "3   [7.878540992736816, 7.192812919616699, 6.88390...   \n",
       "4   [4.918905258178711, 4.484518051147461, 4.33334...   \n",
       "5   [4.269779682159424, 3.956669330596924, 3.85203...   \n",
       "6   [7.878561496734619, 7.1928277015686035, 6.8948...   \n",
       "7   [3.4703285694122314, 2.829324960708618, 2.6740...   \n",
       "8   [4.694350242614746, 3.7752771377563477, 3.5411...   \n",
       "9   [3.376361608505249, 2.695268154144287, 2.58846...   \n",
       "10  [3.173931837081909, 2.638587474822998, 2.53734...   \n",
       "11  [2.760812997817993, 2.4874935150146484, 2.4548...   \n",
       "12  [3.3851749897003174, 2.6982202529907227, 2.589...   \n",
       "13  [6.0519304275512695, 5.4067702293396, 5.229373...   \n",
       "14  [4.445920944213867, 4.077798843383789, 3.98392...   \n",
       "15  [3.29575252532959, 2.620422840118408, 2.521334...   \n",
       "16  [5.136885166168213, 4.690678119659424, 4.52879...   \n",
       "17  [2.777132272720337, 2.5149002075195312, 2.4825...   \n",
       "18  [6.051914691925049, 5.406764030456543, 5.23482...   \n",
       "19  [2.7767019271850586, 2.5152275562286377, 2.482...   \n",
       "20  [3.3028564453125, 2.619443655014038, 2.5211336...   \n",
       "21  [5.136867523193359, 4.690654754638672, 4.53380...   \n",
       "22  [2.8309738636016846, 2.4927968978881836, 2.455...   \n",
       "23  [3.9654674530029297, 3.927675724029541, 3.7984...   \n",
       "24  [5.73259973526001, 5.176750659942627, 5.000514...   \n",
       "25  [3.7138500213623047, 3.036013603210449, 2.8078...   \n",
       "26  [4.918907642364502, 4.484550952911377, 4.32878...   \n",
       "27  [3.714606523513794, 3.0356810092926025, 2.8063...   \n",
       "28  [3.17393159866333, 2.638587474822998, 2.537321...   \n",
       "29  [2.7607879638671875, 2.487435817718506, 2.4552...   \n",
       "30  [5.7325897216796875, 5.176748275756836, 5.0053...   \n",
       "31  [3.1880476474761963, 2.557786464691162, 2.4867...   \n",
       "32  [4.445931911468506, 4.077861309051514, 3.98597...   \n",
       "33  [7.027280807495117, 5.794523239135742, 4.92700...   \n",
       "34  [4.270508289337158, 3.490960121154785, 3.23651...   \n",
       "35  [6.418879508972168, 4.723428249359131, 4.14094...   \n",
       "36  [3.937246084213257, 3.3882017135620117, 3.0932...   \n",
       "37  [6.418879508972168, 4.723428249359131, 4.13243...   \n",
       "38  [3.9428493976593018, 3.782041549682617, 3.6659...   \n",
       "39  [4.271059036254883, 3.4912264347076416, 3.2338...   \n",
       "40  [3.937375545501709, 3.388435125350952, 3.09083...   \n",
       "41  [7.027280807495117, 5.794523239135742, 4.95435...   \n",
       "\n",
       "                                            test_ppls   epoch_time  \\\n",
       "0   [55.49868513572967, 49.24029553175281, 44.1821...  1751.424587   \n",
       "1   [49.670218164707, 36.43654422372913, 28.914009...  2311.011858   \n",
       "2   [17.354904736992314, 13.516293756984636, 11.76...  1372.467484   \n",
       "3   [1480.660949433463, 1097.1541059025099, 807.76...  1837.093704   \n",
       "4   [100.50242016688107, 81.17283899741643, 72.490...  1724.276411   \n",
       "5   [55.50056409984266, 49.250322342801105, 43.989...  2309.954849   \n",
       "6   [1480.662361502455, 1097.1551522307007, 824.86...  1749.598279   \n",
       "7   [17.451607131288878, 13.65107682856123, 11.872...  2576.180096   \n",
       "8   [49.65484923383618, 36.44692684589231, 28.7976...  1382.331728   \n",
       "9   [14.760783857469606, 11.98885033824237, 11.268...  1785.354566   \n",
       "10  [13.789994994950904, 11.239756687248894, 10.57...  1764.455096   \n",
       "11  [10.65073557396636, 10.0858853967488, 9.838155...  2337.162147   \n",
       "12  [14.823686763749214, 12.053830646781117, 11.30...  1730.528537   \n",
       "13  [255.56312124540074, 203.23210446976776, 174.8...  2553.909543   \n",
       "14  [63.737570277904126, 55.59578640186224, 51.891...  1755.008108   \n",
       "15  [13.500007214871278, 10.93054355315855, 10.421...  1735.799589   \n",
       "16  [123.44461088148931, 100.26815704266546, 87.73...  1731.877494   \n",
       "17  [11.093199405713914, 10.520398308834146, 10.27...  2546.965161   \n",
       "18  [255.55702821841174, 203.23113538588672, 176.4...  2296.310824   \n",
       "19  [11.099461472901408, 10.53442882095654, 10.280...  2537.585853   \n",
       "20  [13.506140140599571, 10.91793757170012, 10.399...  1765.728499   \n",
       "21  [123.43960762980069, 100.26715300444818, 88.53...  1736.105533   \n",
       "22  [10.875092538350554, 10.225610246195503, 10.00...  2556.046357   \n",
       "23  [50.96824993109891, 46.68331818300785, 40.9304...  2597.472095   \n",
       "24  [203.37063407823283, 160.55646798998293, 140.9...  2524.173115   \n",
       "25  [23.14923129437682, 15.961145093943232, 13.724...  1746.676608   \n",
       "26  [100.49681329854025, 81.15557785620113, 71.913...  1423.019319   \n",
       "27  [23.130291609358895, 15.923155068742606, 13.67...  2318.327447   \n",
       "28  [13.789994994950904, 11.239756687248894, 10.57...  2343.007097   \n",
       "29  [10.649978879541674, 10.083666137487793, 9.839...  1802.581065   \n",
       "30  [203.3676278855199, 160.55593207584786, 142.07...  1738.622043   \n",
       "31  [12.117192719048168, 10.581215587047266, 10.15...  2548.511216   \n",
       "32  [63.74060959455472, 55.59361261314353, 52.0609...  2514.682572   \n",
       "33  [522.284307260261, 198.00181464496984, 98.1409...  1786.428998   \n",
       "34  [38.300848489464755, 25.492960790838573, 21.00...  2550.163807   \n",
       "35  [199.12246553329717, 75.29121407870534, 54.979...  1986.337088   \n",
       "36  [35.076273018362826, 22.224644209264824, 17.83...  1753.241722   \n",
       "37  [199.12246553329717, 75.29117817706533, 54.452...  1797.477101   \n",
       "38  [44.09137482555219, 39.47279633997269, 34.0450...  2354.731385   \n",
       "39  [38.363378115609585, 25.492918244905656, 20.91...  2554.949500   \n",
       "40  [35.07589669279881, 22.245690277305062, 17.767...  2524.919144   \n",
       "41  [522.284307260261, 198.00172023036973, 102.207...  1753.806360   \n",
       "\n",
       "    max_epochs  best_epoch  \n",
       "0          199         198  \n",
       "1          199         199  \n",
       "2          199         198  \n",
       "3          199         199  \n",
       "4          199         199  \n",
       "5          199         198  \n",
       "6          199         199  \n",
       "7          199         198  \n",
       "8          199         198  \n",
       "9          199         194  \n",
       "10         199         198  \n",
       "11         199         194  \n",
       "12         199         198  \n",
       "13         199         199  \n",
       "14         199         195  \n",
       "15         199         197  \n",
       "16         199         199  \n",
       "17         199         198  \n",
       "18         199         199  \n",
       "19         199         188  \n",
       "20         199         194  \n",
       "21         199         199  \n",
       "22         199         185  \n",
       "23         199         199  \n",
       "24         199         199  \n",
       "25         199         198  \n",
       "26         199         199  \n",
       "27         199         194  \n",
       "28         199         197  \n",
       "29         199         197  \n",
       "30         199         199  \n",
       "31         199         188  \n",
       "32         199         198  \n",
       "33         199         199  \n",
       "34         199         198  \n",
       "35         199         199  \n",
       "36         199         198  \n",
       "37         199         198  \n",
       "38         199          21  \n",
       "39         199         198  \n",
       "40         199         198  \n",
       "41         199         199  "
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['best_epoch'] = df['test_ppls'].apply(np.argmin)\n",
    "df.drop(columns=['seed', 'scheduler', 'wd', 'valid_ppls', 'epochs'], inplace=True)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "b214ff13",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_best_test(row):\n",
    "    best = float('inf')\n",
    "    for ppl in row['test_ppls']:\n",
    "        if ppl<best: \n",
    "            best=ppl\n",
    "        else:\n",
    "            break\n",
    "    return best"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "9b8dc1f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "df['best_test'] = df.apply(find_best_test,axis=1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d46b0955",
   "metadata": {},
   "source": [
    "min_epochs = df.max_epochs.min()\n",
    "min_epochs\n",
    "\n",
    "df['test_ppls'] = df['test_ppls'].apply(lambda x: x[:min_epochs])\n",
    "df['train_losses'] = df['train_losses'].apply(lambda x: x[:min_epochs])\n",
    "df['best_test'] = df['test_ppls'].apply(lambda x: min(x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "90fe5c10",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"10\" halign=\"left\">best_epoch</th>\n",
       "      <th>...</th>\n",
       "      <th colspan=\"10\" halign=\"left\">max_epochs</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th>1.000000e-07</th>\n",
       "      <th>5.000000e-07</th>\n",
       "      <th>1.000000e-06</th>\n",
       "      <th>5.000000e-06</th>\n",
       "      <th>1.000000e-05</th>\n",
       "      <th>5.000000e-05</th>\n",
       "      <th>1.000000e-04</th>\n",
       "      <th>5.000000e-04</th>\n",
       "      <th>1.000000e-03</th>\n",
       "      <th>5.000000e-03</th>\n",
       "      <th>...</th>\n",
       "      <th>5.000000e-06</th>\n",
       "      <th>1.000000e-05</th>\n",
       "      <th>5.000000e-05</th>\n",
       "      <th>1.000000e-04</th>\n",
       "      <th>5.000000e-04</th>\n",
       "      <th>1.000000e-03</th>\n",
       "      <th>5.000000e-03</th>\n",
       "      <th>1.000000e-02</th>\n",
       "      <th>5.000000e-02</th>\n",
       "      <th>1.000000e-01</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>optim</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>activeadam</th>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>197.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>185.0</td>\n",
       "      <td>...</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>activesgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>195.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>...</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>adamw</th>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>197.0</td>\n",
       "      <td>194.0</td>\n",
       "      <td>188.0</td>\n",
       "      <td>188.0</td>\n",
       "      <td>...</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>sgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>198.0</td>\n",
       "      <td>...</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "      <td>199.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>4 rows × 39 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "             best_epoch                                                      \\\n",
       "lr         1.000000e-07 5.000000e-07 1.000000e-06 5.000000e-06 1.000000e-05   \n",
       "optim                                                                         \n",
       "activeadam        199.0        199.0        198.0        198.0        198.0   \n",
       "activesgd           NaN          NaN          NaN        199.0        199.0   \n",
       "adamw             199.0        199.0        199.0        199.0        198.0   \n",
       "sgd                 NaN          NaN          NaN        199.0        199.0   \n",
       "\n",
       "                                                                             \\\n",
       "lr         5.000000e-05 1.000000e-04 5.000000e-04 1.000000e-03 5.000000e-03   \n",
       "optim                                                                         \n",
       "activeadam        198.0        198.0        197.0        198.0        185.0   \n",
       "activesgd         199.0        199.0        195.0        198.0        198.0   \n",
       "adamw             198.0        197.0        194.0        188.0        188.0   \n",
       "sgd               199.0        199.0        198.0        198.0        198.0   \n",
       "\n",
       "            ...   max_epochs                                         \\\n",
       "lr          ... 5.000000e-06 1.000000e-05 5.000000e-05 1.000000e-04   \n",
       "optim       ...                                                       \n",
       "activeadam  ...        199.0        199.0        199.0        199.0   \n",
       "activesgd   ...        199.0        199.0        199.0        199.0   \n",
       "adamw       ...        199.0        199.0        199.0        199.0   \n",
       "sgd         ...        199.0        199.0        199.0        199.0   \n",
       "\n",
       "                                                                             \\\n",
       "lr         5.000000e-04 1.000000e-03 5.000000e-03 1.000000e-02 5.000000e-02   \n",
       "optim                                                                         \n",
       "activeadam        199.0        199.0        199.0        199.0          NaN   \n",
       "activesgd         199.0        199.0        199.0        199.0        199.0   \n",
       "adamw             199.0        199.0        199.0        199.0          NaN   \n",
       "sgd               199.0        199.0        199.0        199.0        199.0   \n",
       "\n",
       "                         \n",
       "lr         1.000000e-01  \n",
       "optim                    \n",
       "activeadam          NaN  \n",
       "activesgd         199.0  \n",
       "adamw               NaN  \n",
       "sgd               199.0  \n",
       "\n",
       "[4 rows x 39 columns]"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "f={'best_test':'min', 'max_epochs':'max','best_epoch':'max'}\n",
    "\n",
    "newdf = df.pivot_table(values=['best_test', 'best_epoch', 'max_epochs'], \n",
    "                     index = 'optim', \n",
    "                     columns='lr', aggfunc=f,\n",
    "                    )\n",
    "newdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "8c63a387",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>activeadam</th>\n",
       "      <th>activesgd</th>\n",
       "      <th>adamw</th>\n",
       "      <th>sgd</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-07</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>12.432597</td>\n",
       "      <td>NaN</td>\n",
       "      <td>24.066462</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">5.000000e-07</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>10.426298</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13.704927</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-06</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>198.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.898441</td>\n",
       "      <td>NaN</td>\n",
       "      <td>11.735074</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">5.000000e-06</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>198.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.662249</td>\n",
       "      <td>21.252873</td>\n",
       "      <td>10.028126</td>\n",
       "      <td>55.984719</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-05</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>198.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>198.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.484506</td>\n",
       "      <td>15.858165</td>\n",
       "      <td>9.682117</td>\n",
       "      <td>49.568621</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">5.000000e-05</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>198.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>198.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.443359</td>\n",
       "      <td>11.250685</td>\n",
       "      <td>9.646077</td>\n",
       "      <td>20.538212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-04</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>198.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>197.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.445352</td>\n",
       "      <td>10.842456</td>\n",
       "      <td>9.377627</td>\n",
       "      <td>15.113110</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">5.000000e-04</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>197.000000</td>\n",
       "      <td>195.000000</td>\n",
       "      <td>194.000000</td>\n",
       "      <td>198.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.233555</td>\n",
       "      <td>9.685883</td>\n",
       "      <td>9.349026</td>\n",
       "      <td>10.740501</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-03</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>198.000000</td>\n",
       "      <td>198.000000</td>\n",
       "      <td>188.000000</td>\n",
       "      <td>198.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.359330</td>\n",
       "      <td>9.882507</td>\n",
       "      <td>9.683830</td>\n",
       "      <td>10.295506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">5.000000e-03</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>185.000000</td>\n",
       "      <td>198.000000</td>\n",
       "      <td>188.000000</td>\n",
       "      <td>198.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>9.499379</td>\n",
       "      <td>9.688698</td>\n",
       "      <td>9.549124</td>\n",
       "      <td>9.731042</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-02</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>194.000000</td>\n",
       "      <td>21.000000</td>\n",
       "      <td>198.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>8.946772</td>\n",
       "      <td>9.484642</td>\n",
       "      <td>10.000124</td>\n",
       "      <td>9.634185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">5.000000e-02</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>NaN</td>\n",
       "      <td>194.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>198.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>NaN</td>\n",
       "      <td>9.425313</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.493001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">1.000000e-01</th>\n",
       "      <th>best_epoch</th>\n",
       "      <td>NaN</td>\n",
       "      <td>194.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>197.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>best_test</th>\n",
       "      <td>NaN</td>\n",
       "      <td>9.365377</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.413017</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max_epochs</th>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>199.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim                    activeadam   activesgd       adamw         sgd\n",
       "lr                                                                     \n",
       "1.000000e-07 best_epoch  199.000000         NaN  199.000000         NaN\n",
       "             best_test    12.432597         NaN   24.066462         NaN\n",
       "             max_epochs  199.000000         NaN  199.000000         NaN\n",
       "5.000000e-07 best_epoch  199.000000         NaN  199.000000         NaN\n",
       "             best_test    10.426298         NaN   13.704927         NaN\n",
       "             max_epochs  199.000000         NaN  199.000000         NaN\n",
       "1.000000e-06 best_epoch  198.000000         NaN  199.000000         NaN\n",
       "             best_test     9.898441         NaN   11.735074         NaN\n",
       "             max_epochs  199.000000         NaN  199.000000         NaN\n",
       "5.000000e-06 best_epoch  198.000000  199.000000  199.000000  199.000000\n",
       "             best_test     9.662249   21.252873   10.028126   55.984719\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "1.000000e-05 best_epoch  198.000000  199.000000  198.000000  199.000000\n",
       "             best_test     9.484506   15.858165    9.682117   49.568621\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "5.000000e-05 best_epoch  198.000000  199.000000  198.000000  199.000000\n",
       "             best_test     9.443359   11.250685    9.646077   20.538212\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "1.000000e-04 best_epoch  198.000000  199.000000  197.000000  199.000000\n",
       "             best_test     9.445352   10.842456    9.377627   15.113110\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "5.000000e-04 best_epoch  197.000000  195.000000  194.000000  198.000000\n",
       "             best_test     9.233555    9.685883    9.349026   10.740501\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "1.000000e-03 best_epoch  198.000000  198.000000  188.000000  198.000000\n",
       "             best_test     9.359330    9.882507    9.683830   10.295506\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "5.000000e-03 best_epoch  185.000000  198.000000  188.000000  198.000000\n",
       "             best_test     9.499379    9.688698    9.549124    9.731042\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "1.000000e-02 best_epoch  199.000000  194.000000   21.000000  198.000000\n",
       "             best_test     8.946772    9.484642   10.000124    9.634185\n",
       "             max_epochs  199.000000  199.000000  199.000000  199.000000\n",
       "5.000000e-02 best_epoch         NaN  194.000000         NaN  198.000000\n",
       "             best_test          NaN    9.425313         NaN    9.493001\n",
       "             max_epochs         NaN  199.000000         NaN  199.000000\n",
       "1.000000e-01 best_epoch         NaN  194.000000         NaN  197.000000\n",
       "             best_test          NaN    9.365377         NaN    9.413017\n",
       "             max_epochs         NaN  199.000000         NaN  199.000000"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "newdf.swaplevel(1,0, axis=1).sort_index(axis=1).T"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "00bebb6a",
   "metadata": {},
   "source": [
    "# all optims"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08edb2cd",
   "metadata": {},
   "source": [
    "## best test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "c0b6507b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>lr</th>\n",
       "      <th>1.000000e-07</th>\n",
       "      <th>5.000000e-07</th>\n",
       "      <th>1.000000e-06</th>\n",
       "      <th>5.000000e-06</th>\n",
       "      <th>1.000000e-05</th>\n",
       "      <th>5.000000e-05</th>\n",
       "      <th>1.000000e-04</th>\n",
       "      <th>5.000000e-04</th>\n",
       "      <th>1.000000e-03</th>\n",
       "      <th>5.000000e-03</th>\n",
       "      <th>1.000000e-02</th>\n",
       "      <th>5.000000e-02</th>\n",
       "      <th>1.000000e-01</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>optim</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>activeadam</th>\n",
       "      <td>12.432597</td>\n",
       "      <td>10.426298</td>\n",
       "      <td>9.898441</td>\n",
       "      <td>9.662249</td>\n",
       "      <td>9.484506</td>\n",
       "      <td>9.443359</td>\n",
       "      <td>9.445352</td>\n",
       "      <td>9.233555</td>\n",
       "      <td>9.359330</td>\n",
       "      <td>9.499379</td>\n",
       "      <td>8.946772</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>activesgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>21.252873</td>\n",
       "      <td>15.858165</td>\n",
       "      <td>11.250685</td>\n",
       "      <td>10.842456</td>\n",
       "      <td>9.685883</td>\n",
       "      <td>9.882507</td>\n",
       "      <td>9.688698</td>\n",
       "      <td>9.484642</td>\n",
       "      <td>9.425313</td>\n",
       "      <td>9.365377</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>adamw</th>\n",
       "      <td>24.066462</td>\n",
       "      <td>13.704927</td>\n",
       "      <td>11.735074</td>\n",
       "      <td>10.028126</td>\n",
       "      <td>9.682117</td>\n",
       "      <td>9.646077</td>\n",
       "      <td>9.377627</td>\n",
       "      <td>9.349026</td>\n",
       "      <td>9.683830</td>\n",
       "      <td>9.549124</td>\n",
       "      <td>10.000124</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>sgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>55.984719</td>\n",
       "      <td>49.568621</td>\n",
       "      <td>20.538212</td>\n",
       "      <td>15.113110</td>\n",
       "      <td>10.740501</td>\n",
       "      <td>10.295506</td>\n",
       "      <td>9.731042</td>\n",
       "      <td>9.634185</td>\n",
       "      <td>9.493001</td>\n",
       "      <td>9.413017</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "lr          1.000000e-07  5.000000e-07  1.000000e-06  5.000000e-06  \\\n",
       "optim                                                                \n",
       "activeadam     12.432597     10.426298      9.898441      9.662249   \n",
       "activesgd            NaN           NaN           NaN     21.252873   \n",
       "adamw          24.066462     13.704927     11.735074     10.028126   \n",
       "sgd                  NaN           NaN           NaN     55.984719   \n",
       "\n",
       "lr          1.000000e-05  5.000000e-05  1.000000e-04  5.000000e-04  \\\n",
       "optim                                                                \n",
       "activeadam      9.484506      9.443359      9.445352      9.233555   \n",
       "activesgd      15.858165     11.250685     10.842456      9.685883   \n",
       "adamw           9.682117      9.646077      9.377627      9.349026   \n",
       "sgd            49.568621     20.538212     15.113110     10.740501   \n",
       "\n",
       "lr          1.000000e-03  5.000000e-03  1.000000e-02  5.000000e-02  \\\n",
       "optim                                                                \n",
       "activeadam      9.359330      9.499379      8.946772           NaN   \n",
       "activesgd       9.882507      9.688698      9.484642      9.425313   \n",
       "adamw           9.683830      9.549124     10.000124           NaN   \n",
       "sgd            10.295506      9.731042      9.634185      9.493001   \n",
       "\n",
       "lr          1.000000e-01  \n",
       "optim                     \n",
       "activeadam           NaN  \n",
       "activesgd       9.365377  \n",
       "adamw                NaN  \n",
       "sgd             9.413017  "
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot = df.pivot_table('best_test', df.optim, df.lr, aggfunc='min')\n",
    "pivot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "7077898c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>optim</th>\n",
       "      <th>ActiveAdamW</th>\n",
       "      <th>AdamW</th>\n",
       "      <th>ActiveSGD</th>\n",
       "      <th>SGD</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.000000e-07</th>\n",
       "      <td>12.432597</td>\n",
       "      <td>24.066462</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-07</th>\n",
       "      <td>10.426298</td>\n",
       "      <td>13.704927</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-06</th>\n",
       "      <td>9.898441</td>\n",
       "      <td>11.735074</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-06</th>\n",
       "      <td>9.662249</td>\n",
       "      <td>10.028126</td>\n",
       "      <td>21.252873</td>\n",
       "      <td>55.984719</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-05</th>\n",
       "      <td>9.484506</td>\n",
       "      <td>9.682117</td>\n",
       "      <td>15.858165</td>\n",
       "      <td>49.568621</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-05</th>\n",
       "      <td>9.443359</td>\n",
       "      <td>9.646077</td>\n",
       "      <td>11.250685</td>\n",
       "      <td>20.538212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-04</th>\n",
       "      <td>9.445352</td>\n",
       "      <td>9.377627</td>\n",
       "      <td>10.842456</td>\n",
       "      <td>15.113110</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-04</th>\n",
       "      <td>9.233555</td>\n",
       "      <td>9.349026</td>\n",
       "      <td>9.685883</td>\n",
       "      <td>10.740501</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-03</th>\n",
       "      <td>9.359330</td>\n",
       "      <td>9.683830</td>\n",
       "      <td>9.882507</td>\n",
       "      <td>10.295506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-03</th>\n",
       "      <td>9.499379</td>\n",
       "      <td>9.549124</td>\n",
       "      <td>9.688698</td>\n",
       "      <td>9.731042</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-02</th>\n",
       "      <td>8.946772</td>\n",
       "      <td>10.000124</td>\n",
       "      <td>9.484642</td>\n",
       "      <td>9.634185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-02</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.425313</td>\n",
       "      <td>9.493001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-01</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.365377</td>\n",
       "      <td>9.413017</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim         ActiveAdamW      AdamW  ActiveSGD        SGD\n",
       "lr                                                        \n",
       "1.000000e-07    12.432597  24.066462        NaN        NaN\n",
       "5.000000e-07    10.426298  13.704927        NaN        NaN\n",
       "1.000000e-06     9.898441  11.735074        NaN        NaN\n",
       "5.000000e-06     9.662249  10.028126  21.252873  55.984719\n",
       "1.000000e-05     9.484506   9.682117  15.858165  49.568621\n",
       "5.000000e-05     9.443359   9.646077  11.250685  20.538212\n",
       "1.000000e-04     9.445352   9.377627  10.842456  15.113110\n",
       "5.000000e-04     9.233555   9.349026   9.685883  10.740501\n",
       "1.000000e-03     9.359330   9.683830   9.882507  10.295506\n",
       "5.000000e-03     9.499379   9.549124   9.688698   9.731042\n",
       "1.000000e-02     8.946772  10.000124   9.484642   9.634185\n",
       "5.000000e-02          NaN        NaN   9.425313   9.493001\n",
       "1.000000e-01          NaN        NaN   9.365377   9.413017"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot_ = pivot.transpose()\n",
    "pivot_\n",
    "\n",
    "pivot_ = pivot_[['activeadam','adamw', \n",
    "#                  'activebelief','adabelief',\n",
    "#                  'activeradam', 'radam',  \n",
    "                 'activesgd', 'sgd'  \n",
    "                ]]\n",
    "pivot_= pivot_.rename(columns={\n",
    "                       'activeadam':'ActiveAdamW', \n",
    "#                        'activebelief': 'ActiveBelief', \n",
    "#                        'activeradam': 'ActiveRAdam', \n",
    "                       'activesgd': 'ActiveSGD', \n",
    "                       'adamw': 'AdamW', \n",
    "#                        'adabelief': 'AdaBelief',\n",
    "#                        'radam': 'RAdam', \n",
    "                       'sgd': 'SGD'})\n",
    "pivot_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "7d29912d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# pivot_ = pivot_.iloc[:-4]\n",
    "ax = pivot_.boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "863a79ec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAEnCAYAAACwkhhwAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAZDElEQVR4nO3de5jkVX3n8ffXGeSmIu5Ih3BxvNvaGNHWYBxDtyOE1awQNEATkawdRzGZBaMRpHdDiOldvGHWmOzu7DYLPHH7iVmvC15g2a6wE0UzXJTBEtm4SlBkJLpAi6IzfPeP369JU3ZPdfdUV/Xpfr+eh2eqTv1q6vs0v/rM6fM7v3MiM5EklecxvS5AkrQ0BrgkFcoAl6RCGeCSVCgDXJIKZYBLUqHWd/PDNmzYkBs3buzmR65qP/rRjzj44IN7XYb0czw3O+vGG2+8NzOf3Nre1QDfuHEjO3bs6OZHrmqNRoOhoaFelyH9HM/NzoqIb8/V7hCKJBXKAJekQhngklQoA1ySCmWAS1Kh2gZ4RBwVEVMR0YyI2yLi3JbX3xERGREblq9MSSWYnJxkYGCAzZs3MzAwwOTkZK9LWtUWMo1wN/D2zLwpIh4P3BgR12bm1yLiKOAE4M5lrVLSijc5OcnY2BgTExPs2bOHdevWMTo6CsDIyEiPq1ud2vbAM/PuzLypfvwA0ASOqF/+IPBOwEXFpTVufHyciYkJhoeHWb9+PcPDw0xMTDA+Pt7r0latRY2BR8RG4FjgSxHxGuA7mfmV5ShMUlmazSabNm16VNumTZtoNps9qmj1W/CdmBHxOOBjwHlUwypjwIkLeN8WYAtAX18fjUZjKXVqDtPT0/48tWIcffTRfPjDH+bYY4995Ny8+eabOfrooz1Pl0ksZEu1iNgPuAr4fGZeGhHHANcBD9aHHAl8F3hJZn5vvr9ncHAwvZW+c7xdWSvJfGPg4+PjjoHvo4i4MTMHW9vb9sAjIoAJoJmZlwJk5q3AYbOO+RYwmJn3dqxiSUWZCemtW7fSbDbp7+83vJfZQoZQXgacBdwaEbfUbRdm5meWrSpJRRoZGWFkZMTfDrukbYBn5nYg2hyzsVMFSZIWxjsxJalQBrgkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVBtAzwijoqIqYhoRsRtEXFu3f6+iPh6RHw1Ij4REU9c9molSY9YSA98N/D2zOwHjgN+NyKeC1wLDGTm84FvAO9avjIlSa3aBnhm3p2ZN9WPHwCawBGZeU1m7q4PuwE4cvnKlCS1WtQYeERsBI4FvtTy0huBz3aoJknSArTdlX5GRDwO+BhwXmbeP6t9jGqY5SPzvG8LsAWgr6+PRqOxL/VqlunpaX+eWpE8N7sjMrP9QRH7AVcBn8/MS2e1nw28BdicmQ+2+3sGBwdzx44d+1CuZms0GgwNDfW6DOnneG52VkTcmJmDre1te+AREcAE0GwJ75OA84HjFxLekqTOWsgQysuAs4BbI+KWuu1C4EPA/sC1VcZzQ2a+ZTmKlCT9vLYBnpnbgZjjpc90vhxJ0kJ5J6YkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVqm2AR8RRETEVEc2IuC0izq3bnxQR10bEHfWfhy5/uZKkGQvpge8G3p6Z/cBxwO9GxHOBC4DrMvOZwHX1c0lSl7QN8My8OzNvqh8/ADSBI4CTgSvqw64ATlmmGiVJc1jUGHhEbASOBb4E9GXm3VCFPHBYx6uTJM2r7a70MyLiccDHgPMy8/6IuTaqn/N9W4AtAH19fTQajSWUqblMT0/789SK5LnZHQsK8IjYjyq8P5KZH6+b74mIwzPz7og4HNg113szcxuwDWBwcDCHhob2vWoB0Gg08OeplchzszsWMgslgAmgmZmXznrp08DZ9eOzgU91vjxJ0nwW0gN/GXAWcGtE3FK3XQhcAnw0IkaBO4HfXJYKJUlzahvgmbkdmG/Ae3Nny5EkLZR3YkpSoQxwSSqUAS5JhTLAJalQBrgkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhFrIn5mURsSsids5qe0FE3BARt0TEjoh4yfKWKUlqtZAe+OXASS1t7wUuzswXAH9YP5ckdVHbAM/M64EftDYDT6gfHwJ8t8N1SZLaWMiu9HM5D/h8RLyf6h+BX+lYRZKkBVlqgJ8DvC0zPxYRpwETwCvnOjAitgBbAPr6+mg0Gkv8SLWanp7256kVyXOzOyIz2x8UsRG4KjMH6uf3AU/MzIyIAO7LzCfs7e8AGBwczB07duxjyZrRaDQYGhrqdRnSz/Hc7KyIuDEzB1vblzqN8LvA8fXjVwB3LLUwSdLStB1CiYhJYAjYEBF3ARcBbwL+fUSsB35CPUQiSeqetgGemSPzvPSiDtciSVoE78SUpEIZ4JJUKANckgplgEtSoQxwSSqUAS5JhTLAJalQBrgkFcoAl6RCGeCSVCgDXJIKZYBLUqEMcEkqlAEuSYUywCWpUAa4JBXKAJekQhngklSotgEeEZdFxK6I2NnSvjUibo+I2yLivctXoiRpLgvpgV8OnDS7ISKGgZOB52fm84D3d740SdLetA3wzLwe+EFL8znAJZn5UH3MrmWoTZK0F213pZ/Hs4CXR8Q48BPgHZn5d3MdGBFbgC0AfX19NBqNJX6kWk1PT/vz1IrkudkdSw3w9cChwHHAi4GPRsTTMjNbD8zMbcA2gMHBwRwaGlriR6pVo9HAn6dWIs/N7ljqLJS7gI9n5cvAw8CGzpUlSWpnqQH+SeAVABHxLOCxwL0dqkmStABth1AiYhIYAjZExF3ARcBlwGX11MKfAmfPNXwiSVo+bQM8M0fmeen1Ha5FkrQI3okpSYUywCWpUAa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEIZ4JJUKANckgplgEtSoQxwSSqUAS5JhWob4BFxWUTsqrdPa33tHRGREeGGxpLUZQvpgV8OnNTaGBFHAScAd3a4JknSArQN8My8HvjBHC99EHgn4GbGktQDbTc1nktEvAb4TmZ+JSLaHbsF2ALQ19dHo9FYykdqDtPT0/48tSJ5bnbHogM8Ig4CxoATF3J8Zm4DtgEMDg7m0NDQYj9S82g0Gvjz1EoyOTnJ+Pg4zWaT/v5+xsbGGBkZ6XVZq9ZSeuBPB54KzPS+jwRuioiXZOb3OlmcpHJMTk4yNjbGxMQEe/bsYd26dYyOjgIY4stk0dMIM/PWzDwsMzdm5kbgLuCFhre0to2PjzMxMcHw8DDr169neHiYiYkJxsfHe13aqrWQaYSTwBeBZ0fEXRExuvxlSSpNs9lk06ZNj2rbtGkTzWazRxWtfguZhTKSmYdn5n6ZeWRmTrS8vjEz712+EiWVoL+/n+3btz+qbfv27fT39/eootXPOzEldcTY2Bijo6NMTU2xe/dupqamGB0dZWxsrNelrVpLmkYoSa1mLlRu3br1kVko4+PjXsBcRga4pI4ZGRlhZGTEKa5d4hCKJBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygAv0OTkJAMDA2zevJmBgQEmJyd7XZKkHvBW+sK4aL6kGfbAC+Oi+ZJmGOCFcdF8STMM8MK4aL6kGQvZUu2yiNgVETtntb0vIr4eEV+NiE9ExBOXtUo9wkXzJc1YyEXMy4EPA1fOarsWeFdm7o6I9wDvAs7vfHlq5aL5kma0DfDMvD4iNra0XTPr6Q3A6zpcl/bCRfMlQWfGwN8IfLYDf48kaRH2aR54RIwBu4GP7OWYLcAWgL6+PhqNxr58pGaZnp7256kVyXOzO5Yc4BFxNvDrwObMzPmOy8xtwDaAwcHB9Ff+znEIRSuV52Z3LCnAI+IkqouWx2fmg50tSZK0EG0DPCImgSFgQ0TcBVxENetkf+DaiAC4ITPfsox1SlqB6u//ouzlF3Yt0kJmocw1P21iGWqRVJj5wnjjBVfzrUte3eVq1h7vxJSkQhngklQoA1ySCmWAS1KhDHBJKpQBLkmFMsAlqVAGuCQVygCXpEK5K72kvfqli6/hvh//bNHv23jB1Ys6/pAD9+MrF5246M9ZywxwSXt1349/tujb4peyGuFiA18OoUhSsQzwAk1OTjIwMMDmzZsZGBhgcnKy1yVJ6gGHUAozOTnJ2NgYExMT7Nmzh3Xr1jE6OgrgxsbSGmMPvDDj4+NMTEwwPDzM+vXrGR4eZmJigvHx8V6XJqnLDPDCNJtNNm3a9Ki2TZs20Ww2e1SRpF4xwAvT39/P9u3bH9W2fft2+vv7e1SRpF5pG+ARcVlE7IqInbPanhQR10bEHfWfhy5vmZoxNjbG6OgoU1NT7N69m6mpKUZHRxkbG+t1aZK6bCEXMS8HPgxcOavtAuC6zLwkIi6on5/f+fLUauZC5datW2k2m/T39zM+Pu4FTGkNatsDz8zrgR+0NJ8MXFE/vgI4pbNlaW9GRkbYuXMn1113HTt37jS8pTVqqWPgfZl5N0D952GdK0mStBDLPg88IrYAWwD6+vpoNBrL/ZFrxvT0tD9PdcViz7Olnpuez4uz1AC/JyIOz8y7I+JwYNd8B2bmNmAbwODgYC52fYS1LiKW9L7M7HAlWrM+d/Wi1zVZylooS/mctW6pQyifBs6uH58NfKoz5ahVZs7731POv2re1yStfm174BExCQwBGyLiLuAi4BLgoxExCtwJ/OZyFrkWdGPJTpfrlFaXtgGemfNNcdjc4VrWtG4s2elynVqKx/dfwDFXXLD4N17R/pBHfw7A4r4Da52LWUnaqweal3Tlcw45cL+ufM5qEt0cLx0cHMwdO3Z07fNKcswVx3Tlc249+9aufI7Wto0XXL3o3yg1v4i4MTMHW9vtga8QDzQvcQhF0qIY4CvIkgL2c4u7iCl10t6mucZ75m53llTnGOArxFJ+3fTXVPXafGG8pHngWjSXk5WkQhngklQoA1ySCmWAS1KhvIi5wrVbzMor/dLaZQ98hdvbYlZTU1MuZiWtYQa4JBXKAJekQhngklQoA1ySCmWAS1KhDHBJKpQBLkmF6uqGDhHxfeDbXfvA1W8DcG+vi5Dm4LnZWU/JzCe3NnY1wNVZEbFjrl06pF7z3OwOh1AkqVAGuCQVygAv27ZeFyDNw3OzCxwDl6RC2QOXpEIZ4JJUKANcAESE54K6KiLcUGYf+aUVETEAbK4fe05o2UXEMcAp9eN1va2mXH5ZBTAC/AFAZj5siKsLhoELI+KAzNzjObc0zkJZwyLiwMz8cf34b4BmZr6lx2VpFYuIx2fmA/XjjwCPB05Og2hJ/FdvjYqIXwUujYgT6qZ/CRwSEaf0riqtZhGxCZiIiDPrpnOA7wNn966qshnga9ezgDOA90fEG4AHgK8A/RFxEEBERA/r0+pzEPAy4N9ExLuAA4FbgWdExKHgNZjF8irwGjMzbJKZ/yUi9gDPBP451ZfpQOBfUH2prvLXWnVCRDwO+ElmXhMRvwc8h6oDcSbVOXcycBfwHzPz4d5VWh7/tVtDIuJY4OKIeF3ddDOwC/gj4E6q5T+PAq6sZwlI+6Se4fQB4Oz6N7ubgQT+LXAD8D2qnvlfRMTmnhVaKHvga8s/AruBV0XEiZm5JSJOB07PzD8GiIgnAK8BftjDOrV6fLP+74VUPe3XAw8B78jMNwNfjIjdwChwR8+qLJSzUNaAelwxMzMjYn/gcOA/AT8FPgS8G9iWmZfVxz8xM/9fr+pV+errJzFrWuohwHuAFwD/GjgfuDYzL6mPf1xmTveq3lIZ4GtIPYTymMy8sX5+MdUY5C8B+wNvzMxv9rBErTL1zJMDMvN/1s/fQjX+/UzgacAZmXlrRITXXBbPAF/FZn8pIuL3qaYKAnw5M0fr9hdTXcQ8D3huZn6vF7VqdWg557YCb6Uauvsx8Gt1j7wfeCnwJ8AvZ+Y/9Kzgwhngq1TLF2k/4ELgvVTDJtuBWzLznFnHPyEz7+9JsVoVWs65A4A3A/81M++PiE9STZp4bWb+rD7mkRvJtDTOQlmFWr5I/wr4GHAS8KLM3AOcCBwTEVfOetsD3a9Uq8Uc59y1wG8DrwLIzFOoLqBfExGPrd/2k+5XuroY4KvQrC/SS4Eh4C+Bm4DTI+LF9a3MrwYOj4hfmP0eaSlmnXPHAS8G/hi4Cjg+Ik6qjzkV+C5w2Oz3aOkcQlmlIuJVVDNM/iQzL4+I5wO/TjUD5b9l5he9cKROqpdn+GvgvZn5gYh4OlVHoR/4XGZ+qqcFrkL2wFeJ1tveM/MzwNeA36qffxX4FHAf8Np6jFJasjnOueuB/w6cGRGHZObfA58GvgUMR8TBLs/QWfbAV4GW8ceXUv1//UL9/Crgwcw8rX7eD+zKzH/sWcEqXss5NwwcTDWv+6GI+A/AAPCazPxhRBwNPJCZ3hzWYQb4KhIRb+ef7qL8PvC+zPxGPQPggMw8qZf1afWJiLcBp1L1sp8AvCczvxARf0Z1/eXl3hS2fBxCKVhEHDqzm0lEnAyckJnHA7cDxwPnRsQz6hkAP4yII3pXrVaDiDhsZhZJRPwa1Tn3cuDrVGPdvxMRL83MrcDnqe7A1DIxwAsVEU8B/ooqqKH6Ap0TEW+iurNyM9WvsR+KiOdl5khmfqc31ap0UfkFqouUp9bNtwBvjYizqM7DF1IF9gcj4uWZ+Y7M/HZPCl4jDPBC1V+M/0H1BfrVzLwd+DZwDPDn9d1t11INpdzTu0q1WtR36b4fOCsiTs3MezLzW8CzgU/Wa5lMAf+HqkOhZeZqhAWadQHp76nWVJ6MiNdn5lRENIH31bfIvxL4rcy8t5f1qnyzpps+TLX86xX1nZQfAb4E/Gl9gfyXgZHM/H6PSl1TDPAC1asKvgF4E9V2VG+l2uXkYeAyqrsqXw78Tmb+395VqtUkIs6gWjPnN4DTqX77+xnwcaq7KjcDb6inD6oLDPDCRMRj6l1LnkV1c8Q3gPMi4gLgSqrQ/suImKxvm5eWJCL6MnP28NsRwN9m5t1UPe7vA39BNcPpSqohO3WRY+AFiIhj6xknj5215dTtwIaI2ABQr6t8D9X45IGGt/ZFRDwHuDsiLo2ILXXzHcD6iDgKoB4+uQE4Oapt09Rl9sBXuIh4EtCguuJ/R0SM18MifwOcRrVV1Q5gA3AbcJErvKkDfgR8kapT8NqIeBHVWPfzgFMj4nvAflTDdee7GUNveCPPClff8n4p1RjjN6iW6LycKtR3AW8D/hn1HNzM/FpPCtWqExEfBH6RajmGM6huzBmimv10JNXelhdn5m09KnHNcwhlhcvMn1CtL3Eq1cWik6nmd19ft30Z2AKcZHirE2atV3I+VUhvoNo1/gSq8N5ItRnxeYZ3bzmEsgLNTBOcuWCZmf8rIq4AXgTcD7yCajbAC6nCfMq1TdQp9bkXQFDN6b6U6lw7NzM/GRHPplpPx7VNeswhlBWmZZGgQzLzvvrxacA7qYZLfi8zr46Ig6j+H/6odxVrNavD+n8Df5aZ7+51PXo0e+ArzKzwfivwkoi4C7gmMz8aEadQbUp8dX3sg72rVGtBZt4eEecDT4mIgzznVhbHwFegiDgTGKHax/I0qk2HAf4UeHBmGpfUJV+kGr7TCmOAr0xHA2NUd7Z9C/jDuv0h4Im4l6C6KDO/Dpxu73vlcQhlBYmITVRX979JtR3avZn5yvq1d9avnVnPTJG6xvBemeyBrxARcSjwBuAZwBeoet6fiIiN9RoUI8CNhrekGc5CWUHqtbzfDAwDx1HdNPESqiGTCzPz1t5VJ2mlMcB7ICIGMnNn/fg44KjM/Ov6+b8Dmpl5ZUTsB+xPNTnFqYKSHsUhlC6LiMcAb6+3pjqAqpf9moj4bL2A0H1UO+qQmT/LzGnDW9Jc7IF30cydlfVdbi8Ffjszt9Svvbc+7KnAa4E3ZublvalUUgkM8C6JiCcDD2Xm/RHxK8DfUV2s3JGZ59THPIVqtbcxXBhfUhsGeJdExAnAuVRLcp6amcfWt8JfA3xtpideH7t/Zj7Uo1IlFcIAX2Yta5v8FXAKMJyZX6jbDgI+B9yVmWe2vkeS5uNFzGXUEt7HAJ8A/hz4QEQ8HR65QeJE4ICIOLxuM7wltWUPvAsi4vep1pL4g8z8bn3B8hVU6yu/DiAz/3MPS5RUIAN8mUXEScDFwKsz895Z7e8BjqVaHvaNmfmVHpUoqVCuhdJhc+zk3QfcnJn3RsR6gMzcnZnnR8TRwIOzg12SFsox8A6aZyfv7wAPR8Qv1sG9OyJGIuKMzLzT8Ja0VPbAO6t1J+8XA39LtUDVaRHxY+CnwLv4pzW+JWlJDPAOysx/iIgvU+0f+GrgdKqLlU8DjgKOoNpJ/je8SUfSvnIIpUPm2cn7O8ArqXbyfmr9/N3u5C2pE+yBd8gCdvJ+DnCPO3lL6hSnES4Dd/KW1A0OoSyDzLydaihlXX2rvCR1nAG+fNzJW9KycghlGUXEQW4GK2m5GOCSVCiHUCSpUAa4JBXKAJekQhngklQoA1ySCmWAS1Kh/j8B9NSCFR8QMwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax1 = pivot_[['ActiveAdamW', 'AdamW']].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "6a7f2089",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax2 = pivot_[['ActiveSGD', 'SGD']].iloc[2:].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19e7eac2",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "540210ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax1.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "5cafe02b",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./wiki103testppladam.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "e007a3de",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax2.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "954bdf6e",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./wiki103testpplsgd.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cfe03c3b",
   "metadata": {},
   "source": [
    "## train loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "0578f511",
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_best_train(row):\n",
    "    best = float('inf')\n",
    "    for ppl in row['train_losses']:\n",
    "        if ppl<best: \n",
    "            best=ppl\n",
    "        else:\n",
    "            break\n",
    "    return best"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "8c89be86",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>optim</th>\n",
       "      <th>lr</th>\n",
       "      <th>bs</th>\n",
       "      <th>best_ppl</th>\n",
       "      <th>best_test</th>\n",
       "      <th>train_losses</th>\n",
       "      <th>test_ppls</th>\n",
       "      <th>epoch_time</th>\n",
       "      <th>max_epochs</th>\n",
       "      <th>best_epoch</th>\n",
       "      <th>best_train</th>\n",
       "      <th>best_train_ppl</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-03</td>\n",
       "      <td>128</td>\n",
       "      <td>9.591887</td>\n",
       "      <td>10.295506</td>\n",
       "      <td>[4.269722938537598, 3.956637144088745, 3.85395...</td>\n",
       "      <td>[55.49868513572967, 49.24029553175281, 44.1821...</td>\n",
       "      <td>1751.424587</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "      <td>2.425533</td>\n",
       "      <td>11.308250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-06</td>\n",
       "      <td>128</td>\n",
       "      <td>9.610747</td>\n",
       "      <td>10.028126</td>\n",
       "      <td>[4.694464206695557, 3.7752649784088135, 3.5433...</td>\n",
       "      <td>[49.670218164707, 36.43654422372913, 28.914009...</td>\n",
       "      <td>2311.011858</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "      <td>2.438076</td>\n",
       "      <td>11.450994</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>adamw</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>128</td>\n",
       "      <td>8.972414</td>\n",
       "      <td>9.646077</td>\n",
       "      <td>[3.465231418609619, 2.8220975399017334, 2.6657...</td>\n",
       "      <td>[17.354904736992314, 13.516293756984636, 11.76...</td>\n",
       "      <td>1372.467484</td>\n",
       "      <td>199</td>\n",
       "      <td>198</td>\n",
       "      <td>2.355889</td>\n",
       "      <td>10.547502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>activeadam</td>\n",
       "      <td>1.000000e-07</td>\n",
       "      <td>128</td>\n",
       "      <td>12.081543</td>\n",
       "      <td>12.432597</td>\n",
       "      <td>[7.878540992736816, 7.192812919616699, 6.88390...</td>\n",
       "      <td>[1480.660949433463, 1097.1541059025099, 807.76...</td>\n",
       "      <td>1837.093704</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "      <td>2.662483</td>\n",
       "      <td>14.331837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>sgd</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>128</td>\n",
       "      <td>14.621952</td>\n",
       "      <td>15.113110</td>\n",
       "      <td>[4.918905258178711, 4.484518051147461, 4.33334...</td>\n",
       "      <td>[100.50242016688107, 81.17283899741643, 72.490...</td>\n",
       "      <td>1724.276411</td>\n",
       "      <td>199</td>\n",
       "      <td>199</td>\n",
       "      <td>2.840662</td>\n",
       "      <td>17.127096</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        optim            lr   bs   best_ppl  best_test  \\\n",
       "0         sgd  1.000000e-03  128   9.591887  10.295506   \n",
       "1       adamw  5.000000e-06  128   9.610747  10.028126   \n",
       "2       adamw  5.000000e-05  128   8.972414   9.646077   \n",
       "3  activeadam  1.000000e-07  128  12.081543  12.432597   \n",
       "4         sgd  1.000000e-04  128  14.621952  15.113110   \n",
       "\n",
       "                                        train_losses  \\\n",
       "0  [4.269722938537598, 3.956637144088745, 3.85395...   \n",
       "1  [4.694464206695557, 3.7752649784088135, 3.5433...   \n",
       "2  [3.465231418609619, 2.8220975399017334, 2.6657...   \n",
       "3  [7.878540992736816, 7.192812919616699, 6.88390...   \n",
       "4  [4.918905258178711, 4.484518051147461, 4.33334...   \n",
       "\n",
       "                                           test_ppls   epoch_time  max_epochs  \\\n",
       "0  [55.49868513572967, 49.24029553175281, 44.1821...  1751.424587         199   \n",
       "1  [49.670218164707, 36.43654422372913, 28.914009...  2311.011858         199   \n",
       "2  [17.354904736992314, 13.516293756984636, 11.76...  1372.467484         199   \n",
       "3  [1480.660949433463, 1097.1541059025099, 807.76...  1837.093704         199   \n",
       "4  [100.50242016688107, 81.17283899741643, 72.490...  1724.276411         199   \n",
       "\n",
       "   best_epoch  best_train  best_train_ppl  \n",
       "0         198    2.425533       11.308250  \n",
       "1         199    2.438076       11.450994  \n",
       "2         198    2.355889       10.547502  \n",
       "3         199    2.662483       14.331837  \n",
       "4         199    2.840662       17.127096  "
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['best_train'] = df.apply(find_best_train, axis=1)\n",
    "df['best_train_ppl'] = df['best_train'].map(lambda x: np.exp(x))\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "87025a28",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>lr</th>\n",
       "      <th>1.000000e-07</th>\n",
       "      <th>5.000000e-07</th>\n",
       "      <th>1.000000e-06</th>\n",
       "      <th>5.000000e-06</th>\n",
       "      <th>1.000000e-05</th>\n",
       "      <th>5.000000e-05</th>\n",
       "      <th>1.000000e-04</th>\n",
       "      <th>5.000000e-04</th>\n",
       "      <th>1.000000e-03</th>\n",
       "      <th>5.000000e-03</th>\n",
       "      <th>1.000000e-02</th>\n",
       "      <th>5.000000e-02</th>\n",
       "      <th>1.000000e-01</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>optim</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>activeadam</th>\n",
       "      <td>14.331837</td>\n",
       "      <td>12.073717</td>\n",
       "      <td>11.454347</td>\n",
       "      <td>10.964381</td>\n",
       "      <td>10.769436</td>\n",
       "      <td>10.535599</td>\n",
       "      <td>10.495638</td>\n",
       "      <td>10.430704</td>\n",
       "      <td>10.447060</td>\n",
       "      <td>10.506492</td>\n",
       "      <td>11.799742</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>activesgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>23.707903</td>\n",
       "      <td>17.902138</td>\n",
       "      <td>12.970161</td>\n",
       "      <td>12.234832</td>\n",
       "      <td>11.023934</td>\n",
       "      <td>10.876233</td>\n",
       "      <td>10.711492</td>\n",
       "      <td>10.653941</td>\n",
       "      <td>10.535102</td>\n",
       "      <td>10.535504</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>adamw</th>\n",
       "      <td>26.695700</td>\n",
       "      <td>15.566731</td>\n",
       "      <td>13.382423</td>\n",
       "      <td>11.450994</td>\n",
       "      <td>10.916894</td>\n",
       "      <td>10.547502</td>\n",
       "      <td>10.459681</td>\n",
       "      <td>10.423795</td>\n",
       "      <td>10.464443</td>\n",
       "      <td>10.651409</td>\n",
       "      <td>16.219316</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>sgd</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>56.119132</td>\n",
       "      <td>49.750609</td>\n",
       "      <td>22.919008</td>\n",
       "      <td>17.127096</td>\n",
       "      <td>12.007590</td>\n",
       "      <td>11.308250</td>\n",
       "      <td>10.792127</td>\n",
       "      <td>10.701345</td>\n",
       "      <td>10.553049</td>\n",
       "      <td>10.559633</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "lr          1.000000e-07  5.000000e-07  1.000000e-06  5.000000e-06  \\\n",
       "optim                                                                \n",
       "activeadam     14.331837     12.073717     11.454347     10.964381   \n",
       "activesgd            NaN           NaN           NaN     23.707903   \n",
       "adamw          26.695700     15.566731     13.382423     11.450994   \n",
       "sgd                  NaN           NaN           NaN     56.119132   \n",
       "\n",
       "lr          1.000000e-05  5.000000e-05  1.000000e-04  5.000000e-04  \\\n",
       "optim                                                                \n",
       "activeadam     10.769436     10.535599     10.495638     10.430704   \n",
       "activesgd      17.902138     12.970161     12.234832     11.023934   \n",
       "adamw          10.916894     10.547502     10.459681     10.423795   \n",
       "sgd            49.750609     22.919008     17.127096     12.007590   \n",
       "\n",
       "lr          1.000000e-03  5.000000e-03  1.000000e-02  5.000000e-02  \\\n",
       "optim                                                                \n",
       "activeadam     10.447060     10.506492     11.799742           NaN   \n",
       "activesgd      10.876233     10.711492     10.653941     10.535102   \n",
       "adamw          10.464443     10.651409     16.219316           NaN   \n",
       "sgd            11.308250     10.792127     10.701345     10.553049   \n",
       "\n",
       "lr          1.000000e-01  \n",
       "optim                     \n",
       "activeadam           NaN  \n",
       "activesgd      10.535504  \n",
       "adamw                NaN  \n",
       "sgd            10.559633  "
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot = df.pivot_table('best_train_ppl', df.optim, df.lr, aggfunc='min')\n",
    "pivot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "c52bf5eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>optim</th>\n",
       "      <th>activeadam</th>\n",
       "      <th>activesgd</th>\n",
       "      <th>adamw</th>\n",
       "      <th>sgd</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.000000e-07</th>\n",
       "      <td>14.331837</td>\n",
       "      <td>NaN</td>\n",
       "      <td>26.695700</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-07</th>\n",
       "      <td>12.073717</td>\n",
       "      <td>NaN</td>\n",
       "      <td>15.566731</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-06</th>\n",
       "      <td>11.454347</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13.382423</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-06</th>\n",
       "      <td>10.964381</td>\n",
       "      <td>23.707903</td>\n",
       "      <td>11.450994</td>\n",
       "      <td>56.119132</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-05</th>\n",
       "      <td>10.769436</td>\n",
       "      <td>17.902138</td>\n",
       "      <td>10.916894</td>\n",
       "      <td>49.750609</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-05</th>\n",
       "      <td>10.535599</td>\n",
       "      <td>12.970161</td>\n",
       "      <td>10.547502</td>\n",
       "      <td>22.919008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-04</th>\n",
       "      <td>10.495638</td>\n",
       "      <td>12.234832</td>\n",
       "      <td>10.459681</td>\n",
       "      <td>17.127096</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-04</th>\n",
       "      <td>10.430704</td>\n",
       "      <td>11.023934</td>\n",
       "      <td>10.423795</td>\n",
       "      <td>12.007590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-03</th>\n",
       "      <td>10.447060</td>\n",
       "      <td>10.876233</td>\n",
       "      <td>10.464443</td>\n",
       "      <td>11.308250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-03</th>\n",
       "      <td>10.506492</td>\n",
       "      <td>10.711492</td>\n",
       "      <td>10.651409</td>\n",
       "      <td>10.792127</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-02</th>\n",
       "      <td>11.799742</td>\n",
       "      <td>10.653941</td>\n",
       "      <td>16.219316</td>\n",
       "      <td>10.701345</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-02</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535102</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.553049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-01</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535504</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.559633</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim         activeadam  activesgd      adamw        sgd\n",
       "lr                                                       \n",
       "1.000000e-07   14.331837        NaN  26.695700        NaN\n",
       "5.000000e-07   12.073717        NaN  15.566731        NaN\n",
       "1.000000e-06   11.454347        NaN  13.382423        NaN\n",
       "5.000000e-06   10.964381  23.707903  11.450994  56.119132\n",
       "1.000000e-05   10.769436  17.902138  10.916894  49.750609\n",
       "5.000000e-05   10.535599  12.970161  10.547502  22.919008\n",
       "1.000000e-04   10.495638  12.234832  10.459681  17.127096\n",
       "5.000000e-04   10.430704  11.023934  10.423795  12.007590\n",
       "1.000000e-03   10.447060  10.876233  10.464443  11.308250\n",
       "5.000000e-03   10.506492  10.711492  10.651409  10.792127\n",
       "1.000000e-02   11.799742  10.653941  16.219316  10.701345\n",
       "5.000000e-02         NaN  10.535102        NaN  10.553049\n",
       "1.000000e-01         NaN  10.535504        NaN  10.559633"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot_ = pivot.transpose()\n",
    "pivot_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "d8e62b11",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>optim</th>\n",
       "      <th>ActiveAdamW</th>\n",
       "      <th>ActiveSGD</th>\n",
       "      <th>AdamW</th>\n",
       "      <th>SGD</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>lr</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.000000e-07</th>\n",
       "      <td>14.331837</td>\n",
       "      <td>NaN</td>\n",
       "      <td>26.695700</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-07</th>\n",
       "      <td>12.073717</td>\n",
       "      <td>NaN</td>\n",
       "      <td>15.566731</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-06</th>\n",
       "      <td>11.454347</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13.382423</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-06</th>\n",
       "      <td>10.964381</td>\n",
       "      <td>23.707903</td>\n",
       "      <td>11.450994</td>\n",
       "      <td>56.119132</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-05</th>\n",
       "      <td>10.769436</td>\n",
       "      <td>17.902138</td>\n",
       "      <td>10.916894</td>\n",
       "      <td>49.750609</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-05</th>\n",
       "      <td>10.535599</td>\n",
       "      <td>12.970161</td>\n",
       "      <td>10.547502</td>\n",
       "      <td>22.919008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-04</th>\n",
       "      <td>10.495638</td>\n",
       "      <td>12.234832</td>\n",
       "      <td>10.459681</td>\n",
       "      <td>17.127096</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-04</th>\n",
       "      <td>10.430704</td>\n",
       "      <td>11.023934</td>\n",
       "      <td>10.423795</td>\n",
       "      <td>12.007590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-03</th>\n",
       "      <td>10.447060</td>\n",
       "      <td>10.876233</td>\n",
       "      <td>10.464443</td>\n",
       "      <td>11.308250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-03</th>\n",
       "      <td>10.506492</td>\n",
       "      <td>10.711492</td>\n",
       "      <td>10.651409</td>\n",
       "      <td>10.792127</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-02</th>\n",
       "      <td>11.799742</td>\n",
       "      <td>10.653941</td>\n",
       "      <td>16.219316</td>\n",
       "      <td>10.701345</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.000000e-02</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535102</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.553049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.000000e-01</th>\n",
       "      <td>NaN</td>\n",
       "      <td>10.535504</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.559633</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "optim         ActiveAdamW  ActiveSGD      AdamW        SGD\n",
       "lr                                                        \n",
       "1.000000e-07    14.331837        NaN  26.695700        NaN\n",
       "5.000000e-07    12.073717        NaN  15.566731        NaN\n",
       "1.000000e-06    11.454347        NaN  13.382423        NaN\n",
       "5.000000e-06    10.964381  23.707903  11.450994  56.119132\n",
       "1.000000e-05    10.769436  17.902138  10.916894  49.750609\n",
       "5.000000e-05    10.535599  12.970161  10.547502  22.919008\n",
       "1.000000e-04    10.495638  12.234832  10.459681  17.127096\n",
       "5.000000e-04    10.430704  11.023934  10.423795  12.007590\n",
       "1.000000e-03    10.447060  10.876233  10.464443  11.308250\n",
       "5.000000e-03    10.506492  10.711492  10.651409  10.792127\n",
       "1.000000e-02    11.799742  10.653941  16.219316  10.701345\n",
       "5.000000e-02          NaN  10.535102        NaN  10.553049\n",
       "1.000000e-01          NaN  10.535504        NaN  10.559633"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pivot_ = pivot_[['activeadam', 'activesgd', 'adamw', 'sgd']]\n",
    "pivot_= pivot_.rename(columns={\n",
    "                       'activeadam':'ActiveAdamW', \n",
    "#                        'activebelief': 'ActiveBelief', \n",
    "#                        'activeradam': 'ActiveRAdam', \n",
    "                       'activesgd': 'ActiveSGD', \n",
    "                       'adamw': 'AdamW', \n",
    "#                        'adabelief': 'AdaBelief',\n",
    "#                        'radam': 'RAdam', \n",
    "                       'sgd': 'SGD'})\n",
    "pivot_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "08d75b39",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax1 = pivot_[['ActiveAdamW', 'AdamW']].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "70f75e5c",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax1.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "0ebd0297",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./wiki103trainppladam.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "e9d52d19",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax2 = pivot_[['ActiveSGD', 'SGD']].boxplot(rot=45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "b04d2088",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = ax2.get_figure()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "8f3bdad8",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./wiki103trainpplsgd.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "02a90b10",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b7106be1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> supplementary material/code/WikiText-2/activeadam.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-03:00
#SBATCH --output=activeadam-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29400+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim activeadam --seed 42 

==> supplementary material/code/WikiText-2/activebelief.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-12:00
#SBATCH --output=activebelief-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim activebelief --seed 42

==> supplementary material/code/WikiText-2/activeradam.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-12:00
#SBATCH --output=activeradam-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim activeradam --seed 42

==> supplementary material/code/WikiText-2/activesgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-06:00
#SBATCH --output=activesgd-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim activesgd --seed 42

==> supplementary material/code/WikiText-2/adabelief.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-12:00
#SBATCH --output=adabelief-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim adabelief --seed 42

==> supplementary material/code/WikiText-2/adamw.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-03:00
#SBATCH --output=adamw-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim adamw --seed 42

==> supplementary material/code/WikiText-2/main.py <==
import argparse
import json
import datetime
import math
import os
import random
from itertools import chain
from pathlib import Path
import subprocess
import numpy as np
import time

import datasets
import torch
import torch.utils.data.distributed
import torch.backends.cudnn as cudnn
from datasets import load_dataset
from torch.utils.data import DataLoader
from tqdm.auto import tqdm

from torch.optim import AdamW
from optimizers.ActiveAdam import ActiveAdam
from optimizers.ActiveRAdam import ActiveRAdam
from optimizers.ActiveBelief import ActiveBelief
from optimizers.AdaBelief import AdaBelief
from optimizers.RAdam import RAdam
from optimizers.ActiveSGD import ActiveSGD
from optimizers.SGD import SGD

import transformers
from transformers import (
    CONFIG_MAPPING,
    MODEL_MAPPING,
    AutoConfig,
    AutoModelForCausalLM,
    AutoTokenizer,
    SchedulerType,
    default_data_collator,
    get_scheduler,
)

MODEL_CONFIG_CLASSES = list(MODEL_MAPPING.keys())
MODEL_TYPES = tuple(conf.model_type for conf in MODEL_CONFIG_CLASSES)
print('Imports successful!!!')

def parse_args():
    parser = argparse.ArgumentParser(description="Finetune a transformers model on a causal language modeling task")
    parser.add_argument(
        "--dataset_name",
        type=str,
        default='wikitext',
        help="The name of the dataset to use (via the datasets library).",
    )
    parser.add_argument(
        "--dataset_config_name",
        type=str,
        default="wikitext-2-raw-v1",
        help="The configuration name of the dataset to use (via the datasets library).",
    )
    parser.add_argument(
        "--train_file", type=str, default=None, help="A csv or a json file containing the training data."
    )
    parser.add_argument(
        "--validation_file", type=str, default=None, help="A csv or a json file containing the validation data."
    )
    parser.add_argument(
        "--validation_split_percentage",
        default=5,
        help="The percentage of the train set used as validation set in case there's no validation split",
    )
    parser.add_argument(
        "--model_name_or_path",
        default='gpt2',
        type=str,
        help="Path to pretrained model or model identifier from huggingface.co/models.",
        # required=True,
    )
    parser.add_argument(
        "--config_name",
        type=str,
        default=None,
        help="Pretrained config name or path if not the same as model_name",
    )
    parser.add_argument('--tol_minutes', default=10, type=int,
                    help='Minutes below which the job will be cancelled and another submitted')
    parser.add_argument(
        "--tokenizer_name",
        type=str,
        default=None,
        help="Pretrained tokenizer name or path if not the same as model_name",
    )
    parser.add_argument(
        "--optim",
        type=str,
        default='adamw',
        help="optimizer",
    )
    parser.add_argument(
        "--use_slow_tokenizer",
        action="store_true",
        help="If passed, will use a slow tokenizer (not backed by the 🤗 Tokenizers library).",
    )
    parser.add_argument(
        "--per_device_train_batch_size",
        type=int,
        default=1,
        help="Batch size (per device) for the training dataloader.",
    )
    parser.add_argument(
        "--per_device_eval_batch_size",
        type=int,
        default=1,
        help="Batch size (per device) for the evaluation dataloader.",
    )
    parser.add_argument(
        "--lr",
        type=int,
        default=0,
        help="Initial learning rate (after the potential warmup period) to use.",
    )
    parser.add_argument("--weight_decay", type=float, default=0.0, help="Weight decay to use.")
    parser.add_argument("--num_train_epochs", type=int, default=200, help="Total number of training epochs to perform.")
    parser.add_argument(
        "--max_train_steps",
        type=int,
        default=None,
        help="Total number of training steps to perform. If provided, overrides num_train_epochs.",
    )
    parser.add_argument(
        "--gradient_accumulation_steps",
        type=int,
        default=1,
        help="Number of updates steps to accumulate before performing a backward/update pass.",
    )
    parser.add_argument(
        "--lr_scheduler_type",
        type=SchedulerType,
        default="constant",
        help="The scheduler type to use.",
        choices=["linear", "cosine", "cosine_with_restarts", "polynomial", "constant", "constant_with_warmup"],
    )
    parser.add_argument(
        "--num_warmup_steps", type=int, default=0, help="Number of steps for the warmup in the lr scheduler."
    )
    parser.add_argument("--output_dir", type=str, default=None, help="Where to store the final model.")
    parser.add_argument("--seed", type=int, default=42, help="A seed for reproducible training.")
    parser.add_argument(
        "--model_type",
        type=str,
        default=None,
        help="Model type to use if training from scratch.",
        choices=MODEL_TYPES,
    )
    parser.add_argument(
        "--block_size",
        type=int,
        default=None,
        help="Optional input sequence length after tokenization. The training dataset will be truncated in block of this size for training. Default to the model max input length for single sentence inputs (take into account special tokens).",
    )
    parser.add_argument(
        "--preprocessing_num_workers",
        type=int,
        default=4,
        help="The number of processes to use for the preprocessing.",
    )
    parser.add_argument(
        "--overwrite_cache", type=bool, default=False, help="Overwrite the cached training and evaluation sets"
    )
    parser.add_argument(
        "--no_keep_linebreaks", action="store_true", help="Do not keep line breaks when using TXT files."
    )
    parser.add_argument("--push_to_hub", action="store_true", help="Whether or not to push the model to the Hub.")
    parser.add_argument(
        "--hub_model_id", type=str, help="The name of the repository to keep in sync with the local `output_dir`."
    )
    parser.add_argument("--hub_token", type=str, help="The token to use to push to the Model Hub.")
    parser.add_argument(
        "--checkpointing_steps",
        type=str,
        default=None,
        help="Whether the various states should be saved at the end of every n steps, or 'epoch' for each epoch.",
    )
    parser.add_argument(
        "--resume_from_checkpoint",
        type=str,
        default=None,
        help="If the training should continue from a checkpoint folder.",
    )
    parser.add_argument(
        "--with_tracking",
        action="store_true",
        help="Whether to load in all available experiment trackers from the environment and use them for logging.",
    )
    args = parser.parse_args()

    # Sanity checks
    if args.dataset_name is None and args.train_file is None and args.validation_file is None:
        raise ValueError("Need either a dataset name or a training/validation file.")
    else:
        if args.train_file is not None:
            extension = args.train_file.split(".")[-1]
            assert extension in ["csv", "json", "txt"], "`train_file` should be a csv, json or txt file."
        if args.validation_file is not None:
            extension = args.validation_file.split(".")[-1]
            assert extension in ["csv", "json", "txt"], "`validation_file` should be a csv, json or txt file."

    if args.push_to_hub:
        assert args.output_dir is not None, "Need an `output_dir` to create a repo when `--push_to_hub` is passed."

    return args

def main():
    args = parse_args()
 
    tmp = Path(os.environ.get('SLURM_TMPDIR'))
    projectddp = Path(os.environ.get('SCRATCH'))/'soat'/'wiki'
    
    if args.dataset_config_name == 'wikitext-2-raw-v1':
        pathLog = projectddp/'logs2'
    elif args.dataset_config_name == 'wikitext-103-raw-v1':
        pathLog = projectddp/'logs103'
    else:
        pathLog = projectddp/'logs'


    
    if args.dataset_config_name == 'wikitext-2-raw-v1':
        checkpointDir = projectddp/'checkpoints_wiki2'
    elif args.dataset_config_name == 'wikitext-103-raw-v1':
        checkpointDir = projectddp/'checkpoints_wiki103'
    else:
        checkpointDir = projectddp/'checkpoints'
    
    scratch = Path(os.environ.get('SCRATCH'))
    if args.dataset_config_name == 'wikitext-2-raw-v1':
        cacheDir = projectddp/'wiki2'
    elif args.dataset_config_name == 'wikitext-103-raw-v1':
        cacheDir = projectddp/'wiki103'
    else:
        cacheDir = projectddp/'wiki'

    np.random.seed(args.seed)
    random.seed(args.seed)
    torch.manual_seed(args.seed)
    cudnn.deterministic = True
    cudnn.benchmark = False

    ngpus_per_node = torch.cuda.device_count()
    torch.distributed.init_process_group(backend='nccl',
                                     init_method='env://',
                                     timeout=datetime.timedelta(0, 1800))
    rank = int(os.environ['LOCAL_RANK'])
    torch.cuda.set_device(rank)

    # if rank==0:
    #     datasets.utils.logging.set_verbosity_warning()
    #     transformers.utils.logging.set_verbosity_info()
    # else:
    #     datasets.utils.logging.set_verbosity_error()
    #     transformers.utils.logging.set_verbosity_error()
    datasets.utils.logging.set_verbosity_error()
    transformers.utils.logging.set_verbosity_error()
    # Get the datasets: you can either provide your own CSV/JSON/TXT training and evaluation files (see below)
    # or just provide the name of one of the public datasets available on the hub at https://huggingface.co/datasets/
    # (the dataset will be downloaded automatically from the datasets Hub).
    #
    # For CSV/JSON files, this script will use the column called 'text' or the first column if no column called
    # 'text' is found. You can easily tweak this behavior (see below).
    #
    # In distributed training, the load_dataset function guarantee that only one local process can concurrently
    # download the dataset.
    if args.dataset_name is not None:
        # Downloading and loading a dataset from the hub.
        raw_datasets = load_dataset(args.dataset_name, args.dataset_config_name, cache_dir=cacheDir/'raw_datasets')
        if "validation" not in raw_datasets.keys():
            raw_datasets["validation"] = load_dataset(
                args.dataset_name,
                args.dataset_config_name,
                split=f"train[:{args.validation_split_percentage}%]",
            )
            raw_datasets["train"] = load_dataset(
                args.dataset_name,
                args.dataset_config_name,
                split=f"train[{args.validation_split_percentage}%:]",
            )
    # Load pretrained model and tokenizer
    #
    # In distributed training, the .from_pretrained methods guarantee that only one local process can concurrently
    # download model & vocab.
    if args.config_name:
        config = AutoConfig.from_pretrained(args.config_name, cache_dir=cacheDir/'config')
    elif args.model_name_or_path:
        config = AutoConfig.from_pretrained(args.model_name_or_path, cache_dir=cacheDir/'config')
    else:
        config = CONFIG_MAPPING[args.model_type]()

    tokenDIR = cacheDir/'tok'
    if args.tokenizer_name:
        tokenizer = AutoTokenizer.from_pretrained(args.tokenizer_name, use_fast=not args.use_slow_tokenizer, cache_dir=cacheDir/'tokenizer')
    elif args.model_name_or_path:
        # tokenizer = AutoTokenizer.from_pretrained(args.model_name_or_path, cache_dir=cacheDir/'tokenizer')
        tokenizer = AutoTokenizer.from_pretrained(tokenDIR)
    else:
        raise ValueError(
            "You are instantiating a new tokenizer from scratch. This is not supported by this script."
            "You can do it from another script, save it, and load it from here, using --tokenizer_name."
        )

    if args.model_name_or_path:
        model = AutoModelForCausalLM.from_pretrained(
            args.model_name_or_path,
            from_tf=bool(".ckpt" in args.model_name_or_path),
            config=config,
            cache_dir=cacheDir/'pretrained_model',
        )
    else:
        model = AutoModelForCausalLM.from_config(config, cache_dir=cacheDir/'pretrained_model')
    model.resize_token_embeddings(len(tokenizer))

    model = model.cuda(rank)
    model = torch.nn.parallel.DistributedDataParallel(model,
                                                  device_ids=[rank],
                                                  output_device=rank) 

    

    # Preprocessing the datasets.
    # First we tokenize all the texts.
    column_names = raw_datasets["train"].column_names
    text_column_name = "text" if "text" in column_names else column_names[0]

    def tokenize_function(examples):
        return tokenizer(examples[text_column_name])


    tokenized_datasets = raw_datasets.map(
        tokenize_function,
        batched=True,
        num_proc=args.preprocessing_num_workers,
        remove_columns=column_names,
        load_from_cache_file=not args.overwrite_cache,
        desc="Running tokenizer on dataset",
        # cache_dir=cacheDir/'processed_data',
    )
    torch.distributed.barrier()

    if args.block_size is None:
        block_size = tokenizer.model_max_length
        if block_size > 1024:
            block_size = 1024
    else:
        block_size = min(args.block_size, tokenizer.model_max_length)

    # Main data processing function that will concatenate all texts from our dataset and generate chunks of block_size.
    def group_texts(examples):
        # Concatenate all texts.
        concatenated_examples = {k: list(chain(*examples[k])) for k in examples.keys()}
        total_length = len(concatenated_examples[list(examples.keys())[0]])
        # We drop the small remainder, we could add padding if the model supported it instead of this drop, you can
        # customize this part to your needs.
        if total_length >= block_size:
            total_length = (total_length // block_size) * block_size
        # Split by chunks of max_len.
        result = {
            k: [t[i : i + block_size] for i in range(0, total_length, block_size)]
            for k, t in concatenated_examples.items()
        }
        result["labels"] = result["input_ids"].copy()
        return result

    # Note that with `batched=True`, this map processes 1,000 texts together, so group_texts throws away a remainder
    # for each of those groups of 1,000 texts. You can adjust that batch_size here but a higher value might be slower
    # to preprocess.
    #
    # To speed up this part, we use multiprocessing. See the documentation of the map method for more information:
    # https://huggingface.co/docs/datasets/package_reference/main_classes.html#datasets.Dataset.map

    lm_datasets = tokenized_datasets.map(
        group_texts,
        batched=True,
        num_proc=args.preprocessing_num_workers,
        load_from_cache_file=not args.overwrite_cache,
        desc=f"Grouping texts in chunks of {block_size}",
    )
    torch.distributed.barrier()

    train_dataset = lm_datasets["train"]
    eval_dataset = lm_datasets["validation"]
    test_dataset = lm_datasets["test"]

    train_sampler = torch.utils.data.distributed.DistributedSampler(train_dataset, seed=args.seed)
    # DataLoaders creation:
    def seed_worker(worker_id):
        worker_seed = torch.initial_seed() % 2**32
        np.random.seed(worker_seed)
        random.seed(worker_seed)

    g = torch.Generator()
    g.manual_seed(0)
    train_loader = DataLoader(train_dataset, batch_size=args.per_device_train_batch_size, shuffle=(train_sampler is None),
                            collate_fn=default_data_collator,
                            worker_init_fn=seed_worker, generator=g, sampler=train_sampler,
                            num_workers=args.preprocessing_num_workers, pin_memory=True)
    val_loader = DataLoader(eval_dataset, batch_size=args.per_device_eval_batch_size, shuffle=False,
                            collate_fn=default_data_collator,
                            num_workers=args.preprocessing_num_workers, pin_memory=True)
    test_loader = DataLoader(test_dataset, batch_size=args.per_device_eval_batch_size, shuffle=False,
                            collate_fn=default_data_collator,
                            num_workers=args.preprocessing_num_workers, pin_memory=True)
    stepSize = len(train_loader)

    # Optimizer
    # Split weights in two groups, one with weight decay and the other not.
    no_decay = ["bias", "LayerNorm.weight"]
    optimizer_grouped_parameters = [
        {
            "params": [p for n, p in model.named_parameters() if not any(nd in n for nd in no_decay)],
            "weight_decay": args.weight_decay,
        },
        {
            "params": [p for n, p in model.named_parameters() if any(nd in n for nd in no_decay)],
            "weight_decay": 0.0,
        },
    ]
    total_batch_size = args.per_device_train_batch_size * ngpus_per_node * args.gradient_accumulation_steps

    #### indexing lr
    lrs = [
        5e-4,
        1e-4,
        5e-5,
        1e-5,
        5e-6,
        1e-6,
        5e-7,
        1e-7,
        5e-8,
        1e-8,
        5e-3,
        1e-3,
        5e-2,
        1e-2,
    ]
    lridx = args.lr
    args.lr = lrs[lridx]

    args.optim = args.optim.lower()
    fName = f'{args.optim}_{args.lr}_{args.weight_decay}_{args.lr_scheduler_type}_{total_batch_size}_{args.seed}'
    if rank==0:
        print(f'len trainloader: {stepSize}')
        print(fName) 

    if args.optim == 'adamw':
        optimizer = AdamW(optimizer_grouped_parameters, args.lr,)
    elif args.optim == 'sgd':
        optimizer = SGD(optimizer_grouped_parameters, args.lr, momentum=.9,)

    elif args.optim == 'radam':
        optimizer = RAdam(optimizer_grouped_parameters, args.lr,)
    elif args.optim == 'adabelief':
        optimizer = AdaBelief(optimizer_grouped_parameters, args.lr, eps=1e-16) 
    # elif args.optim == 'activeadamcons':
    #     print(f'lrLow={args.lrLow}, lrHigh={args.lrHigh}')
    #     optimizer = ActiveAdam(model.parameters(), stepSize, args.lr,
    #                       weight_decay=args.weight_decay, lrLow=args.lrLow, lrHigh=args.lrHigh)
    elif args.optim == 'activesgd':
        optimizer = ActiveSGD(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeadam':
        optimizer = ActiveAdam(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activeradam':
        optimizer = ActiveRAdam(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1)
    elif args.optim == 'activebelief':
        optimizer = ActiveBelief(optimizer_grouped_parameters, stepSize, args.lr, lrLow=0.9, lrHigh=0.1, eps=1e-16)
    else:
        print('optim not implemented')
 
    if rank==0:
        print(optimizer)

    # Scheduler and math around the number of training steps.
    num_update_steps_per_epoch = math.ceil(len(train_loader) / args.gradient_accumulation_steps)
    if args.max_train_steps is None:
        args.max_train_steps = args.num_train_epochs * num_update_steps_per_epoch
    else:
        args.num_train_epochs = math.ceil(args.max_train_steps / num_update_steps_per_epoch)

    lr_scheduler = get_scheduler(
        name=args.lr_scheduler_type,
        optimizer=optimizer,
        num_warmup_steps=args.num_warmup_steps,
        num_training_steps=args.max_train_steps,
    )
    print(f'stepSize: {stepSize}, num_update_steps_per_epoch: {num_update_steps_per_epoch}')

    train_losses=[]
    valid_ppls=[]
    test_ppls=[]
    best_ppl=float('inf')
    best_test=float('inf')

    # Train!
    
    if rank==0:

        print("***** Running training *****")
        print(f"  Num examples = {len(train_dataset)}")
        print(f"  Num Epochs = {args.num_train_epochs}")
        print(f"  Instantaneous batch size per device = {args.per_device_train_batch_size}")
        print(f"  Total train batch size (w. parallel, distributed & accumulation) = {total_batch_size}")
        print(f"  Gradient Accumulation steps = {args.gradient_accumulation_steps}")
        print(f"  Total optimization steps = {args.max_train_steps}")
    # Only show the progress bar once on each machine.
    progress_bar = tqdm(range(args.max_train_steps), disable=not rank==0)
    completed_steps = 0
 
    '''
    load checkpoint
    '''
    checkpointDir = checkpointDir/fName

    if (not checkpointDir.exists()) and rank==0:
        checkpointDir.mkdir()
    torch.distributed.barrier()

    files = [int(f.stem) for f in checkpointDir.iterdir() if f.suffix=='.pt']

    if len(files)==0:
        starting_epoch = 0
    else:
        starting_epoch = max(files)

        print(f'loading checkpoint {fName}/{starting_epoch}.pt')
        checkpoint = torch.load(checkpointDir/f'{starting_epoch}.pt')
        model.load_state_dict(checkpoint['model_state_dict'])
        optimizer.load_state_dict(checkpoint['optimizer_state_dict'])
        lr_scheduler.load_state_dict(checkpoint['scheduler_state_dict'])

        starting_epoch += 1
        train_losses = checkpoint['train_losses']
        valid_ppls = checkpoint['valid_ppls']
        test_ppls = checkpoint['test_ppls']
        best_ppl = checkpoint.get('best_ppl', float('inf'))
        best_test = checkpoint.get('best_test', float('inf'))

    torch.distributed.barrier()
    print(fName)
    print(checkpointDir)
    for epoch in range(starting_epoch, args.num_train_epochs):
        ################# resubmit job if no time left
        jid = os.environ['SLURM_JOB_ID']
        output = subprocess.run(["squeue", "-h", "-j", jid, "-o", "%L"], capture_output=True, text=True)
        minutes = time_calculator(output.stdout)
        if rank==0: print(f'{minutes} minutes left in the job')
        # if minutes<args.tol_minutes:
        #     if rank==0:
        #         print('No time left!!!')
        #         output = subprocess.call(["sbatch", "--array", f"{lridx}", f"{args.optim}.sh"])

        #     quit()
        #     print('still running!!!!') 
        ################# 
        model.train()
        train_sampler.set_epoch(epoch)
        start = time.time()
        train_loss = 0
        count = 0
        for step, batch in enumerate(train_loader, start=1):
            outputs = model(**batch)
            loss = outputs.loss
            # We keep track of the loss at each epoch
            train_loss += loss.detach()
            count+=1

            loss = loss / args.gradient_accumulation_steps
            loss.backward()
            if step % args.gradient_accumulation_steps == 0 or step == len(train_loader):
                optimizer.step()
                lr_scheduler.step()
                optimizer.zero_grad()
                # progress_bar.update(1)
                completed_steps += 1
        if step%1000: progress_bar.update(step)
        train_loss = train_loss/count
        train_losses.append(train_loss.item())

        # valid
        model.eval()
        valid_loss = 0
        count = 0
        for step, batch in enumerate(val_loader):
            with torch.no_grad():
                outputs = model(**batch)
                loss = outputs.loss
                valid_loss += loss.detach()
                count+=1

        valid_loss = (valid_loss/count).item()
        try:
            valid_ppl = math.exp(valid_loss)
            
        except OverflowError:
            valid_ppl = float("inf")
        valid_ppls.append(valid_ppl)

        if valid_ppl<best_ppl:
            best_ppl = valid_ppl
        
        # test
        model.eval()
        test_loss = 0
        count = 0
        for step, batch in enumerate(test_loader):
            with torch.no_grad():
                outputs = model(**batch)
                loss = outputs.loss
                test_loss += loss.detach()
                count+=1

        test_loss = (test_loss/count).item()
        try:
            test_ppl = math.exp(test_loss)
        
        except OverflowError:
            test_ppl = float("inf")

        test_ppls.append(test_ppl)        
        if test_ppl<best_test:
            best_test=test_ppl

        end = time.time()

        if rank==0:
            print(f'epoch:{epoch}, trainloss: {train_loss}, validPPL: {valid_ppl}, testPPL:{test_ppl}')
            torch.save({
                'best_ppl': best_ppl,
                'best_test': best_test,
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': lr_scheduler.state_dict(),
                'train_losses': train_losses,
                'valid_ppls': valid_ppls,
                'test_ppls': test_ppls,

                }, checkpointDir/f'{epoch}.pt')

            log = {
                'best_ppl': best_ppl,
                'best_test': best_test,
                'train_losses': train_losses,
                "valid_ppls": valid_ppls,
                'test_ppls': test_ppls,
                'epoch_time': end - start,
                'epochs': list(range(epoch+1)),
            }
            with open(pathLog/f'{fName}.json', 'w') as fp:
                json.dump(log, fp)

        torch.distributed.barrier()

def time_calculator(s):
    day=hour=minute=0
    if '-' in s:
        day = int(s.split('-')[0])
        s = (s.split('-')[1])
    s = s.split(':')

    if len(s)==3:
        hour = int(s[0])
        minute = int(s[1])
    elif len(s)==2:
        minute = int(s[0])
    total_time = 24*60*day + 60*hour + minute
    return total_time


if __name__ == "__main__":
    main()

==> supplementary material/code/WikiText-2/optimizers/ActiveAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveAdam(Optimizer):


    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, lrHigh=.2, lrLow=.5, delr=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize, delr=delr)
        super(ActiveAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)



                # Perform stepweight decay
                if group['delr']:
                    p.mul_(1 - group['weight_decay'])
                else:
                    p.mul_(1 - group['lr'] * group['weight_decay'])


                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']

                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)


                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_sq.sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                # Correction
                exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])

                exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])


                step_size = group['lr']

                p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    # print(f"epoch complete. cumm: {cumm}")
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    



        return loss


==> supplementary material/code/WikiText-2/optimizers/ActiveBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class ActiveBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True, lrHigh=.2, lrLow=.5 ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps, stepSize=stepSize,
                        lrHigh=lrHigh, lrLow=lrLow,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(ActiveBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(ActiveBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                
                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)


                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1 * state['gai']
                    p.data -= step_size * (exp_avg / denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1 * state['gai']

                        p.data -= step_size * (exp_avg / denom)

                    else: # perform SGD style update
                        # p.data.add_( -group['lr']* state['gai'], exp_avg)
                        p.data -= group['lr'] * state['gai'] * exp_avg
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

        return loss


==> supplementary material/code/WikiText-2/optimizers/ActiveRAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class ActiveRAdam(Optimizer):
    r"""Implements AdamW algorithm.

    The original Adam algorithm was proposed in `Adam: A Method for Stochastic Optimization`_.
    The AdamW variant was proposed in `Decoupled Weight Decay Regularization`_.

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay coefficient (default: 1e-2)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)

    .. _Adam\: A Method for Stochastic Optimization:
        https://arxiv.org/abs/1412.6980
    .. _Decoupled Weight Decay Regularization:
        https://arxiv.org/abs/1711.05101
    .. _On the Convergence of Adam and Beyond:
        https://openreview.net/forum?id=ryQu7f-RZ
    """

    def __init__(self, params, stepSize, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=1e-2, amsgrad=False, lrHigh=.2, lrLow=.5):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        if not 0.0 <= weight_decay:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad,
                        lrHigh=lrHigh, lrLow=lrLow, stepSize=stepSize)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(ActiveRAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveRAdam, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue


                # Perform optimization step
                grad = p.grad
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p, memory_format=torch.preserve_format)
                    state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                # Accumulate gradients for the epoch
                state['cumm']+=(p.grad)
#                 print('step', state['step'], 'cumm', state['cumm'], 'grad', p.grad.item())




                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
#                 print('exp_avg',state['exp_avg'])
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # Decay the first and second moment running average coefficient
#                 exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)

                state['exp_avg'] = beta1 * (exp_avg) + (1-beta1)*(grad)
#                 print('exp_avg',state['exp_avg'])
#                 exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                state['exp_avg_sq'] = beta2 * exp_avg_sq + (1-beta2)*grad.pow(2)

                # RAdam Start1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size
                # RAdam End1

                # Perform stepweight decay
                p.mul_(1 - group['lr'] * group['weight_decay'])

                # more conservative since it's an approximated value
                if N_sma >= 5:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
#                     p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                    p -= step_size*state['gai']*(exp_avg/denom)
                else:
#                     p_data_fp32.add_(-step_size, exp_avg)
                    p -= step_size*state['gai']*exp_avg

#                 # Correction
#                 exp_avgCorr = state['exp_avg']/(1-beta1**state['step'])
# #                 print('exp_avgCorr',exp_avgCorr)
#                 exp_avg_sqCorr = state['exp_avg_sq']/(1-beta2**state['step'])

#                 step_size = group['lr'] / bias_correction1
#                 step_size = group['lr']
#                 gai = state['gai']
#                 numer = exp_avg.mul(state['gai'])
#                 numer = exp_avg * gai
#                 print(numer, ' equals ', exp_avg, gai, state['gai'])
#                 p.addcdiv_(numer, denom, value=-step_size)
#                 p -= step_size*state['gai']*(exp_avgCorr/(exp_avg_sqCorr.sqrt()+group['eps']))
                # SetLR if i>0
                if state['step']/group['stepSize'] > 1 and state['step']%group['stepSize']==0:
                    tmp2 = state['gradOld'].clone()##could be eliminated
                    tmp3 = state['cumm'].clone()##could be eliminated
                    tmp5 = state['gai'].clone()##may be the one that needs cloning

                    state['gai'] = torch.where(tmp2*tmp3<=0, tmp5.mul(group['lrLow']), tmp5.add(group['lrHigh']))

                # Resetting the accumulated gradients after each epoch
                if state['step']%group['stepSize']==0:
                    cumm = state['cumm']
                    state['gradOld'] = cumm.clone()
                    state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)



        return loss


==> supplementary material/code/WikiText-2/optimizers/ActiveSGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class ActiveSGD(Optimizer):

    def __init__(self, params, stepSize, lr=required, momentum=0.9, dampening=0,
                 weight_decay=0, nesterov=False, lrLow=0.9, lrHigh=0.1):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, stepSize=stepSize, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov,
                        lrLow=0.9, lrHigh=0.1)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(ActiveSGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(ActiveSGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']
            lrLow = group['lrLow']
            lrHigh = group['lrHigh']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    # d_p = d_p.add(p, alpha=weight_decay)
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                
                param_state = self.state[p]
                # State initialization
                if len(param_state) == 0:
                    param_state['step'] = 0

                    param_state['gai'] = torch.ones_like(p, memory_format=torch.preserve_format)
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)

                    buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()

                else:
                    buf = param_state['momentum_buffer']
                    buf.mul_(momentum).add_(d_p, alpha=1 - dampening)

                # Accumulate gradients for the epoch
                param_state['cumm']+=(p.grad)

                param_state['step'] += 1

                if nesterov:
                    d_p = d_p.add(buf, alpha=momentum)
                else:
                    d_p = buf

                # p.add_(d_p, alpha=-group['lr'])
                # parameter update
                p -= group['lr']*param_state['gai']*d_p


                # SetLR if i>0
                if param_state['step']/group['stepSize'] > 1 and param_state['step']%group['stepSize']==0:
                    tmp2 = param_state['gradOld'].clone()##could be eliminated
                    tmp3 = param_state['cumm'].clone()##could be eliminated
                    tmp5 = param_state['gai'].clone()##may be the one that needs cloning

                    param_state['gai'] = torch.where(tmp2*tmp3<=0, tmp5*group['lrLow'], tmp5+group['lrHigh'])
                    gai = param_state['gai']
                    # print(f'gradOld {tmp2}, cumm {tmp3}, gai {gai}')


                # Resetting the accumulated gradients after each epoch
                if param_state['step']%group['stepSize']==0:
                    cumm = param_state['cumm']
                    param_state['gradOld'] = cumm.clone()
                    param_state['cumm'] = torch.zeros_like(p, memory_format=torch.preserve_format)


        return loss

==> supplementary material/code/WikiText-2/optimizers/AdaBelief.py <==
import math
import torch
from torch.optim.optimizer import Optimizer

version_higher = ( torch.__version__ >= "1.5.0" )

class AdaBelief(Optimizer):
    r"""Implements AdaBelief algorithm. Modified from Adam in PyTorch

    Arguments:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): learning rate (default: 1e-3)
        betas (Tuple[float, float], optional): coefficients used for computing
            running averages of gradient and its square (default: (0.9, 0.999))
        eps (float, optional): term added to the denominator to improve
            numerical stability (default: 1e-8)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        amsgrad (boolean, optional): whether to use the AMSGrad variant of this
            algorithm from the paper `On the Convergence of Adam and Beyond`_
            (default: False)
        weight_decouple (boolean, optional): ( default: False) If set as True, then
            the optimizer uses decoupled weight decay as in AdamW
        fixed_decay (boolean, optional): (default: False) This is used when weight_decouple
            is set as True.
            When fixed_decay == True, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay$.
            When fixed_decay == False, the weight decay is performed as
            $W_{new} = W_{old} - W_{old} \times decay \times lr$. Note that in this case, the
            weight decay ratio decreases with learning rate (lr).
        rectify (boolean, optional): (default: False) If set as True, then perform the rectified
            update similar to RAdam

    reference: AdaBelief Optimizer, adapting stepsizes by the belief in observed gradients
               NeurIPS 2020 Spotlight
    """

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False, weight_decouple = True, fixed_decay=False, rectify = True ):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdaBelief, self).__init__(params, defaults)

        self.weight_decouple = weight_decouple
        self.rectify = rectify
        self.fixed_decay = fixed_decay
        if self.weight_decouple:
            # print('Weight decoupling enabled in AdaBelief')
            if self.fixed_decay:
                print('Weight decay fixed')
        # if self.rectify:
        #     print('Rectification enabled in AdaBelief')
        if amsgrad:
            print('AMS enabled in AdaBelief')
    def __setstate__(self, state):
        super(AdaBelief, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def reset(self):
        for group in self.param_groups:
            for p in group['params']:
                state = self.state[p]
                amsgrad = group['amsgrad']

                # State initialization
                state['step'] = 0
                # Exponential moving average of gradient values
                state['exp_avg'] = torch.zeros_like(p.data,
                                   memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # Exponential moving average of squared gradient values
                state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                if amsgrad:
                    # Maintains max of all exp. moving avg. of sq. grad. values
                    state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('AdaBelief does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]
               
                beta1, beta2 = group['betas']

                # State initialization
                if len(state) == 0:
                    state['rho_inf'] = 2.0 / (1.0 - beta2) - 1.0
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_var'] = torch.zeros_like(p.data,
                                    memory_format=torch.preserve_format) if version_higher else torch.zeros_like(p.data)

                # get current state variable
                exp_avg, exp_avg_var = state['exp_avg'], state['exp_avg_var'] 

                state['step'] += 1
                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                # perform weight decay, check if decoupled weight decay
                if self.weight_decouple:
                    if not self.fixed_decay:
                        p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                    else:
                        p.data.mul_(1.0 - group['weight_decay'])
                else:
                    if group['weight_decay'] != 0:
                        grad.add_(group['weight_decay'], p.data)

                # Update first and second moment running average
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                grad_residual = grad - exp_avg
                exp_avg_var.mul_(beta2).addcmul_(1 - beta2, grad_residual, grad_residual)

                if amsgrad:
                    max_exp_avg_var = state['max_exp_avg_var']
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_var, exp_avg_var, out=max_exp_avg_var)

                    # Use the max. for normalizing running avg. of gradient
                    denom = (max_exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])
                else:
                    denom = (exp_avg_var.add_(group['eps']).sqrt() / math.sqrt(bias_correction2)).add_(group['eps'])

                if not self.rectify:
                    # Default update
                    step_size = group['lr'] / bias_correction1
                    p.data.addcdiv_(-step_size, exp_avg, denom)

                else:# Rectified update
                    # calculate rho_t
                    state['rho_t'] = state['rho_inf'] - 2 * state['step'] * beta2 ** state['step'] / (
                            1.0 - beta2 ** state['step'])

                    if state['rho_t'] > 4: # perform Adam style update if variance is small
                        rho_inf, rho_t = state['rho_inf'], state['rho_t']
                        rt = (rho_t - 4.0) * (rho_t - 2.0) * rho_inf / (rho_inf - 4.0) / (rho_inf - 2.0) / rho_t
                        rt = math.sqrt(rt)

                        step_size = rt * group['lr'] / bias_correction1

                        p.data.addcdiv_(-step_size, exp_avg, denom)

                    else: # perform SGD style update
                        p.data.add_( -group['lr'], exp_avg)

        return loss


==> supplementary material/code/WikiText-2/optimizers/RAdam.py <==
import math
import torch
from torch.optim.optimizer import Optimizer, required

class RAdam(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.buffer = [[None, None, None] for ind in range(10)]
        super(RAdam, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                state['step'] += 1
                buffered = self.buffer[int(state['step'] % 10)]
                if state['step'] == buffered[0]:
                    N_sma, step_size = buffered[1], buffered[2]
                else:
                    buffered[0] = state['step']
                    beta2_t = beta2 ** state['step']
                    N_sma_max = 2 / (1 - beta2) - 1
                    N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                    buffered[1] = N_sma

                    # more conservative since it's an approximated value
                    if N_sma >= 5:
                        step_size = group['lr'] * math.sqrt((1 - beta2_t) * (N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state['step'])
                    else:
                        step_size = group['lr'] / (1 - beta1 ** state['step'])
                    buffered[2] = step_size

                if group['weight_decay'] != 0:
                    p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)

                # more conservative since it's an approximated value
                if N_sma >= 5:                    
                    denom = exp_avg_sq.sqrt().add_(group['eps'])
                    p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                else:
                    p_data_fp32.add_(-step_size, exp_avg)

                p.data.copy_(p_data_fp32)

        return loss

class RAdam_4step(Optimizer):

    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0, update_all=False, additional_four=False):
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay)
        self.update_all = update_all # whether update the first 4 steps
        self.additional_four = additional_four # whether use additional 4 steps for SGD
        self.buffer = [[None, None] for ind in range(10)]
        super(RAdam_4step, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(RAdam_4step, self).__setstate__(state)

    def step(self, closure=None):

        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:

            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data.float()
                if grad.is_sparse:
                    raise RuntimeError('RAdam_4step does not support sparse gradients')

                p_data_fp32 = p.data.float()

                state = self.state[p]

                if len(state) == 0:
                    state['step'] = -4 if self.additional_four else 0 #since this exp requires exactly 4 step, it is hard coded 
                    state['exp_avg'] = torch.zeros_like(p_data_fp32)
                    state['exp_avg_sq'] = torch.zeros_like(p_data_fp32)
                else:
                    state['exp_avg'] = state['exp_avg'].type_as(p_data_fp32)
                    state['exp_avg_sq'] = state['exp_avg_sq'].type_as(p_data_fp32)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                exp_avg.mul_(beta1).add_(1 - beta1, grad)

                if state['step'] > 0:

                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    buffered = self.buffer[int(state_step % 10)]
                    if state_step == buffered[0]:
                        step_size = buffered[1]
                    else:
                        buffered[0] = state_step
                        beta2_t = beta2 ** state['step']

                        if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                            N_sma_max = 2 / (1 - beta2) - 1
                            N_sma = N_sma_max - 2 * state['step'] * beta2_t / (1 - beta2_t)
                            step_size = group['lr'] * math.sqrt((N_sma - 4) / (N_sma_max - 4) * (N_sma - 2) / N_sma * N_sma_max / (N_sma_max - 2)) / (1 - beta1 ** state_step)
                        elif  self.update_all:
                            step_size = group['lr'] / (1 - beta1 ** state_step)
                        else:
                            step_size = 0
                        buffered[1] = step_size

                    if state['step'] > 4: #since this exp requires exactly 4 step, it is hard coded 
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)).add_(group['eps'])
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                    elif self.update_all:
                        if group['weight_decay'] != 0:
                            p_data_fp32.add_(-group['weight_decay'] * group['lr'], p_data_fp32)
                        denom = (exp_avg_sq.sqrt() / math.sqrt(1 - beta2 ** state_step)) 
                        p_data_fp32.addcdiv_(-step_size, exp_avg, denom)
                        p.data.copy_(p_data_fp32)
                else:
                    state_step = state['step'] + 4 if self.additional_four else state['step'] #since this exp requires exactly 4 step, it is hard coded 

                    if group['weight_decay'] != 0:
                        p_data_fp32.add_(-group['weight_decay'] * 0.1, p_data_fp32)

                    step_size = 0.1 / (1 - beta1 ** state_step)
                    p_data_fp32.add_(-step_size, exp_avg)
                    p.data.copy_(p_data_fp32)

        return loss

==> supplementary material/code/WikiText-2/optimizers/SGD.py <==
import torch
from torch.optim.optimizer import Optimizer, required


class SGD(Optimizer):
    r"""Implements stochastic gradient descent (optionally with momentum).
    Nesterov momentum is based on the formula from
    `On the importance of initialization and momentum in deep learning`__.
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float): learning rate
        momentum (float, optional): momentum factor (default: 0)
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
        dampening (float, optional): dampening for momentum (default: 0)
        nesterov (bool, optional): enables Nesterov momentum (default: False)
    Example:
        >>> optimizer = torch.optim.SGD(model.parameters(), lr=0.1, momentum=0.9)
        >>> optimizer.zero_grad()
        >>> loss_fn(model(input), target).backward()
        >>> optimizer.step()
    __ http://www.cs.toronto.edu/%7Ehinton/absps/momentum.pdf
    .. note::
        The implementation of SGD with Momentum/Nesterov subtly differs from
        Sutskever et. al. and implementations in some other frameworks.
        Considering the specific case of Momentum, the update can be written as
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + g_{t+1}, \\
                p_{t+1} & = p_{t} - \text{lr} * v_{t+1},
            \end{aligned}
        where :math:`p`, :math:`g`, :math:`v` and :math:`\mu` denote the 
        parameters, gradient, velocity, and momentum respectively.
        This is in contrast to Sutskever et. al. and
        other frameworks which employ an update of the form
        .. math::
            \begin{aligned}
                v_{t+1} & = \mu * v_{t} + \text{lr} * g_{t+1}, \\
                p_{t+1} & = p_{t} - v_{t+1}.
            \end{aligned}
        The Nesterov version is analogously modified.
    """

    def __init__(self, params, lr=required, momentum=0, dampening=0,
                 weight_decay=0, nesterov=False):
        if lr is not required and lr < 0.0:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if momentum < 0.0:
            raise ValueError("Invalid momentum value: {}".format(momentum))
        if weight_decay < 0.0:
            raise ValueError("Invalid weight_decay value: {}".format(weight_decay))

        defaults = dict(lr=lr, momentum=momentum, dampening=dampening,
                        weight_decay=weight_decay, nesterov=nesterov)
        if nesterov and (momentum <= 0 or dampening != 0):
            raise ValueError("Nesterov momentum requires a momentum and zero dampening")
        super(SGD, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(SGD, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('nesterov', False)

    @torch.no_grad()
    def step(self, closure=None):
        """Performs a single optimization step.
        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            with torch.enable_grad():
                loss = closure()

        for group in self.param_groups:
            weight_decay = group['weight_decay']
            momentum = group['momentum']
            dampening = group['dampening']
            nesterov = group['nesterov']

            for p in group['params']:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    p.data.mul_(1.0 - group['lr'] * group['weight_decay'])
                if momentum != 0:
                    param_state = self.state[p]
                    if 'momentum_buffer' not in param_state:
                        buf = param_state['momentum_buffer'] = torch.clone(d_p).detach()
                    else:
                        buf = param_state['momentum_buffer']
                        buf.mul_(momentum).add_(d_p, alpha=1 - dampening)
                    if nesterov:
                        d_p = d_p.add(buf, alpha=momentum)
                    else:
                        d_p = buf

                p.add_(d_p, alpha=-group['lr'])

        return loss

==> supplementary material/code/WikiText-2/radam.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-12:00
#SBATCH --output=radam-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim radam --seed 42

==> supplementary material/code/WikiText-2/sgd.sh <==
#!/bin/bash
#SBATCH --nodes=1             
#SBATCH --gpus-per-node=1
#SBATCH --time=0-06:00
#SBATCH --output=sgd-%A-%a.out

cd $SCRATCH/soat/wiki

module load anaconda3
source activate trans

export OMP_NUM_THREADS=4

let p=29500+$SLURM_ARRAY_TASK_ID
echo "$p"

python -m torch.distributed.run --nnodes=1 --nproc_per_node=1 --master_port=$p main.py --lr $SLURM_ARRAY_TASK_ID --optim sgd --seed 42

==> supplementary material/code/simulations/lrLowHigh.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3da67252",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "936bd6f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "epochs = 1000"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "389a1374",
   "metadata": {},
   "source": [
    "$lr_{low}$: multiply; $lr_{high}$: add"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "f07b32e9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean: 1.0789071705557831, sd: 0.3102676770021585\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7ff2a15aba30>]"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "random.seed(42)\n",
    "\n",
    "lr = 1.0\n",
    "lrHigh = 0.1\n",
    "lrLow = 0.9\n",
    "lrs = [lr]\n",
    "for e in range(epochs):\n",
    "    if random.random()>.5:\n",
    "        lr += lrHigh\n",
    "    else:\n",
    "        lr *= lrLow\n",
    "    lrs.append(lr)\n",
    "lrs_ma = np.array(lrs)\n",
    "print(f'mean: {lrs_ma.mean()}, sd: {lrs_ma.std()}')\n",
    "plt.plot(lrs_ma)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6cfbea72",
   "metadata": {},
   "source": [
    "$lr_{low}$: subtract; $lr_{high}$: add"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "8e052702",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean: -194.67332667332676, sd: 110.77650086853855\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7ff29fd9a3a0>]"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "random.seed(42)\n",
    "\n",
    "lr = 1.0\n",
    "lrHigh = 0.1\n",
    "lrLow = 0.9\n",
    "lrs = [lr]\n",
    "for e in range(epochs):\n",
    "    if random.random()>.5:\n",
    "        lr += lrHigh\n",
    "    else:\n",
    "        lr -= lrLow\n",
    "    lrs.append(lr)\n",
    "lrs_sa = np.array(lrs)\n",
    "print(f'mean: {lrs_sa.mean()}, sd: {lrs_sa.std()}')\n",
    "plt.plot(lrs_sa)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eed54634",
   "metadata": {},
   "source": [
    "$lr_{low}$: subtract; $lr_{high}$: multiply"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "4a3dc8d5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean: -0.9130310380174536, sd: 1.1583678111875686\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7ff29f7e3d30>]"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "random.seed(42)\n",
    "\n",
    "lr = 1.0\n",
    "lrHigh = 0.1\n",
    "lrLow = 0.9\n",
    "lrs = [lr]\n",
    "for e in range(epochs):\n",
    "    if random.random()>.5:\n",
    "        lr *= lrHigh\n",
    "    else:\n",
    "        lr -= lrLow\n",
    "    lrs.append(lr)\n",
    "lrs_sm = np.array(lrs)\n",
    "print(f'mean: {lrs_sm.mean()}, sd: {lrs_sm.std()}')\n",
    "plt.plot(lrs_sm)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "510c821c",
   "metadata": {},
   "source": [
    "$lr_{low}$: multiply; $lr_{high}$: multiply"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "ce963059",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean: 0.0013508800797766489, sd: 0.032049574517016004\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7ff29ebd3250>]"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "random.seed(42)\n",
    "\n",
    "lr = 1.0\n",
    "lrHigh = 0.1\n",
    "lrLow = 0.9\n",
    "lrs = [lr]\n",
    "for e in range(epochs):\n",
    "    if random.random()>.5:\n",
    "        lr *= lrHigh\n",
    "    else:\n",
    "        lr *= lrLow\n",
    "    lrs.append(lr)\n",
    "lrs_mm = np.array(lrs)\n",
    "print(f'mean: {lrs_mm.mean()}, sd: {lrs_mm.std()}')\n",
    "plt.plot(lrs_mm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "d163ad4c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEICAYAAAC9E5gJAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABdB0lEQVR4nO2dd7wVxfXAv+e+Rnv0LlV6ExHEShGwgBosiWLsJUSjsSX2EmKsMUZj+dmNvcaaCFJUVFSioIIgRUSMoBQLvb73zu+P3b1v797d29+75c3383mfd+/u7MzZvbNz5pyZOSOqisFgMBjqNqFsC2AwGAyG7GOUgcFgMBiMMjAYDAaDUQYGg8FgwCgDg8FgMGCUgcFgMBgwysAXEZkkIk/GOH+iiExLMK/TRGRW5qSLWZaKSPdU5RCR90VkUM1IVzOIyEsicli25cgkIrJCRMZkW45MISKPisj1Mc4H1lv7/G9F5I4aEa4OICLni8jN8dIZZRAHEeliV9Zi55iqPqWqh2RTrkwjIkcCm1T1U/t7fxGZKiI/iEjcxSgi8oCILBGRKhE5LU7aMhF5REQ2ishqEbk4RtqDRORzEVkvIj+KyMsispsryc3ADYndZf4jIiNFZGUN5h+zI1TbiEgpcDVwa4w0x4nIByKyVURm+pw/UkQWiMhmO13fgHze8r7rnvPD7Dzcfyoix6YoV8x3RkQust+PDfb7UhbjGYwSkU/sd2q5iEx0nX4AOElEWgddD0YZGKo5G3jC9X0X8DxwZoLXzwN+B3ySQNpJQA+gM3AQcGmM3v0XwKGq2hRoD3wJ3OucVNWPgMYiMiRBOQueoMYsTxkPLFbVVTHS/ATcgdUxiEBEegBPYdXvpsC/gde8z0hETgRiPjdVfU9VGzl/wBHAZuCNZOWyCXxnRORQ4HJgNNAF2B34s18mIlICvAzcDzQBjgf+LiIDbbm3A1OAU2LdX8EoA9u0vkRE5ovIFhF5WETaiMgUEdkkIjNEpJmdNqp3FcM0f9f+v97uCezndbnYvYPzbY38g4jcKiJRz1ZE7hGR2zzH/i0iFwbc0+kissiWf7mI/NZz/hIR+V5EvhORMzznWojIa3ZP4SOgW4xnVwqMAt5xjqnqElV9GFgYdJ0bVb1HVd8EtieQ/BTgL6r6s6ouAh4ETgvId42qfuc6VAl4XQozgcMTkbM2EZHLRGSV/fstEZHR9vEIt0lAb39vEflCRH4WkX+KSD0RaYj1Urd39Uzb2735f4nIkyKyEThNRIaKyIe2RfW9iNxt/85Omf1EZLqI/CQia0TkSlshXwkcb+c9L+C+utm96B/t+v6UiDR1nR9k91I3ichzQD3P9YH11oexuOqlH6o6Q1WfB77zOX0o8J6qzlLVCuAWYDdghEueJsCfgEvjyOLlVOBfqrolBbnivTOnAg+r6kJV/Rn4CwHvCNAcaAw8oRYfA4sAtwU0kzjvSMEoA5tjgYOBnsCRWC/OlUBLrHs9P4U8h9v/m9o9gg8D0h0NDAH2wurN+FXyx4ATHEUhIi2xNP8zAXmuxep9NAZOB24Xkb3saw8D/oh1vz0AryK7B6uStbNlifXS9QCqVLXG3A8OtkJuj9UrcpgH9ItxTScRWQ9sw7rnv3qSLAIGZlbS9BCRXsB5wN6qWo7VKK1IIosT7Wu6YdXnq+1GZyzwnauH6jQ044F/YfV+n8JSmhdh1f39sOrZ72zZyoEZWD3a9ljK9U1VfQO4EXjOzjvomQpwk31tH6AjlrXndCxewbIymwMvYL2XznOJV2+9DACWxEkTC7H/vN/7u47diGVtrk44U5EGwC+x3umaoB/R70gbEWnhTaiqa7DakNNFpEhE9sOyut1jhHHfkUJTBnfZPclVwHvAf1X1U1XdgWVG1eTg6C2q+pOq/g/LNDzBm8B2aWzAejEBJgAz7R8zClV9XVW/srX9O8A0YJh9+jjgn6q6wG4kJjnXiUgR1gt4rapuUdUFxK60TYFNCd9pejSy/29wHdsAlAddoKr/s91ELbH8x4s9STZh3UMuUQmUAX1FpERVV6jqV0lcf7eqfquqP2GNiUTVJw8fquorqlqlqttUda6qzlbVClVdgeVCcHrDRwCrVfU2Vd2uqptU9b+JCqaqy1R1uqruUNV1wN9dee8LlAB3qOouVf0X8LHr8sB6G0BT0qub04ERtvVVitU5LAUaANjuxQOAu5LM91jgB+JYLWnQiOh3BILfk2eAa4EdWG3fVar6rev8JiwXUiCFpgzcjeo2n++NqDncD/4brF6TH48BJ9mfT8L204vIfS7T/0r72FgRmW2b8uuBcVgNInb+3jIdWmH5P4POe/mZGI1xhtls/2/sOtaYBF54u2F8DHhVIn2+5cD6TAmYCVR1GXAhVmO3VkSeFZGgOuFHovXJLz0i0lNE/iPWAORGrN6vU3c6AgkpJokcNF1oH2tt388qO+8niayXqzQyAqa77sWqt35E1E2/9yQWqroYy+VyN/C9LecXwErbQv8/4ALbhZQMpwKPe+4zk2wm+h0Bn/dERHoDz2G5X0uxrIpLRcTtFionUrlEUWjKIFG2YPcMINyTbhWQNtEfu6PrcycC/IRYL854sQZ3+mCZ1Kjq2S7T/0axZg68CPwNaGP3jCdTbfJ+71OmwzqgIsZ5L18CIpGzdGoE2//5PZEm60ASHJvAUnKtiXxR+hBpUucEqvq0qh6IZbIrlr8aPPUPaOtzeVB9CqqP3uP3YllQPVS1MVaP2Kk73xI8hhSRj2fQ1HHl3WSn28PO+yQi6+VuIuJ2zbjrXqx668d8LDeZI0/EexLnWueaf6lqf1VtgTU20BnLWmmM5dp9TkRWU23BrBSRYf65gYh0BEYCjydSfoosJPodWaOqP/qk7Q8sUdWptmW4BHgdy6XoEPcdqavKYClQT0QOF2sk/mosk96PdUAV1mh+LC4RkWZ2RbkAS1NHYfvlP8ayCF5U1W0B+ZXaMq0DKkRkLOCezvo81kBhX9t/+SdXGZXAS8AkEWkg1lS6U4MEV9VdWD5k96CaiEg9Ww7sAcxYU9tK7fQClNjpnbGRkRI5PfVx4Gr7efUGfgM8GpDvMSLSS0RCItIKyyXxqW0lOIzAGh/KGWyZR9nPbDuWZVppn/4MGCcizUWkLZYF4eVcEekgIs2xGnKnPq0BWtiDnrEoBzYCm+1nfI7r3H+AtiJyoVjTfMtFZB9X/l3EZwKEJ+/NWJMqdgMucZ37EKsjcr6IFIvIMcBQ1/nAehvAZFz10g/bT14Pq6MQsuteiev8YDtNKyx32b9ti2EDlqWyp/03zr5kMBDLbXYy8IHX7eet5wnIFfjOYL0jZ9rPqRlWG/VogDyfAj3s+iYi0g3LFehu/OO/I6paEH9Yg3NjXN+fBCa5vp8FzHB9Pw2rl7IWa0ArfD2Waf+kK+11WI3yeiyf6GnALNd5xRqcXg78CNwGFLnKmeWR9ST7moPi3NO5WC/neizl8Sxwvev85ViDXt9hDRAr0N0+1wrrpd8IfIQ1G2FWjLIOB6a4vnex83P/rXCdnwJc6fo+0yf9SPuc8/I4acuAR2zZ1gAXe2TZDAyzP/8e+BqrN73afgadXWn3xlIOWa+DnnvYw37um7CmGP4HaG+fq4fVuG/E6vleBKz01OUrsNwZ67FcYw1c5x+x69l6rMYsor7aaYZjWQabsXzI13nqbH/gTSw3zGrgcvt4C6yBx5+BTwLurR8w1877M+APHvmHYDVQm+z7fC7ReutTVgnwP+fZBaQ5zafuPeo6P8v1O9wPNAzIp4t9bXFQPbePLQbO9LneW8/jyTXT5/xI1/mLsd6PjcA/gbIY799xwAL7PldiWaEhV31bieVhCKyzYic2pIHdG+ihlp84kfTDsZRVF1WtqlHhkkCs6bK/V3vhWQbzfQh4QVWnZjJfO+8XsabgTc503obcQKwFVH1V9cJsyxKLmqzn6SAivwc6qmrMqbNGGWSAZJSBbSY+C8xT1etqXDiDwWBIgLo6ZpAVRKQPlmnfDmv6qcFgMOQExjIwGAwGg7EMDAaDwRAnMFO2admypXbp0iXbYhgKlLlz5/6gqkHrS2oMU68NNUmq9TqnlUGXLl2YM2dOtsUwFCgiEm/1a41g6rWhJkm1Xhs3kcGQJiJymFhRSZeJyOXZlsdgSAWjDAyGNLBDmdyDtfS/L1ZUWt/NUwyGXMYoA0NBcOojH/Hgu8uzUfRQYJmqLlfVnVhrSManktGf/72QQ25/hwWrYsYTMxhqBKMMDAXBO0vXccPkRdkoejcio3CutI9FICITRWSOiMxZt26db0YtGpaydM1mjrhrFh99/ZNvGoOhpjDKwGBID/E5FrV4R1UfUNUhqjqkVSv/iR7njerBI6dZu3ced/+HHHnXLLbvqvRNazBkmrSVgYh0FJG3xdqecaGIXOCTRkTkTnuAbb7Yu3UZDAXASiJDMncgOHx5XEb1bsPLv9uf9k3q8fmqDfS+5g32u+lNXpuXcpYGQ0JkwjKoAP6gqn2wInqe6zOANhZri7sewERcG5obDMnwwVc/0OXy11m8emP4WJZX0X+MFT64q1g7aU0AXksnw0GdmvHBFaO5YHQPerRuxPcbtvOH5z8zYwmGGiVtZaCq36vqJ/bnTVh7bXp9puOxdwVS1dlAUxFpl27ZhrrH5M+/B4jwqVdUZU8ZqLVD1nnAVKy6/7yqJrpRT0wuOrgn0y8ewbuXHESVwjH3fsCLc1eydWeym3IZDPHJ6JiBiHTB2mfYuzFEQoNsdh5xB9rqKhu372LD1l3ZFiOrVNoBv0OujbR2VWY3CriqTlbVnqraTVVvyHT+nVo04B8T9mRnRRV/eGEe+9z4Jt/8uCXTxRjqOBlTBiLSCGubxgtVdaP3tM8lvt25RAba6ip7TJrGwOumZVuMrFJlWwHFIatK7aio5N6Zyewzn58csUd7Zl8xmpP27cSm7RWMuHUmbyz4PttiGQqIjCgDO0b/i8BTqvqST5KMDrIZ6i6OSyhkK4N7Z37FXW8ltKdQ3tO2ST2uP2oA951kzb84+8lP+OML87I9ZmIoEDIxm0iAh4FFqvr3gGSvAafYs4r2BTaoqunWGJKmym74imw30fo66DY7rH87pl80nIalRfxr7kpG3fYOz8/5Nmw1GQypkAnL4ACsvT9Hichn9t84ETlbRM6200zG2h94GfAg8LsMlGuogziWQZFtGVTW0QawR5tyPp90KIf0bcPXP2zh0n/NZ9RtM/n2p63ZFs2Qp6QdtVRVZ+E/JuBOo1ibuxsMaVHlUQbZnEmUbUIh4f6TBzN/5QaueXUB81duYNhf32b3Vg2559d70add42yLaMgjzApkQ15R6VEGdd01IiIM7NiU1847kJuPGUD31o1Yvm4LY//xXp0YWDdkDqMM8pD1W3dmW4Ss4VgCi1dvAmBXVXanleYSE4Z2YsbFI3j41CGUFAm3vLGYEx6YzY4KE9LCEB+jDPKQPa+bnm0RsoYzgHznm18CRMXueXvx2lqXKdcY3acNs68YTavyMj5c/iO9rn6D//1oxhIMsTHKwJBXeMcItu6MVAbXvragNsXJWVo0KmP2FaM5db/OABx020wWfmfCWRiCKRhl8POWnSxbuynbYhhqGPcYwRUvzWfT9sjQDEUScy5DnaIoJPx5fH+uG9+Pyirl8DtncevUxWZdgsGXglEGh97xLmP+/m62xagxzAts4Z5K+sxH3zL3m58jzjuL0QzVnLJfFx47YygA97z9FZe9OJ+KLIfwMOQeBaMM1m7akW0RapS6MIVy+65Ktu2MPdhZ6VGKpUWRVdhYBv6M6NmKpdePpXfbcp6fs5JL/zU/2yIZcoyCUQa5zkPvLafL5a+zsyK1Hlmq1+UTw//6Nn2ufSNmGu8is52eHm7IKINASotD/Pv3BzKsR0te+nQVZzz6sQmLbQhjlEEtcccMa/bLthR3rsp2ZM7aIBHrLt6KY+Mmik1JUYgHTxlCi4alvLV4Lb+4e5ZRCAbAKINaw2nELnrus5SuLwTLYOvOCtZu2p5WHlVxxk42ba97sYqSpV5JEbOvHM1dJwyifkkRR9w1i6tf+ZwVP5iw2HWZglMGuTrQ6vi630pxHvyOAlAGx93/IUNveDPiWFWVsquyinveTizyaDzLYOXP21KWry5RUhTiyIHtufOEQQA8Oft/jPzbTA67412jUOsoBacMcnWgNd2evdc3no8sWBW5zcXbS9ay+5WT+ct/vuDWqUvCx79cEzxFOJHAdHU9REUyjO7ThuU3juPmYwbQuUUDFq/exIBJ07jw2U9ztmNlqBkKThkUahTLQnATeZm2cA0As778IeL4wbcHTxFO5PfN1Q5BrhIKCROGduKdSw7iirG9AXjls+849t4PolZ4GwqXglMG+TDQmkrPNdfua/uuyrR74Klc751a6keFiVeUMr8d0Y2vbhzHgN2a8Mn/1tP7mje46LnPWL0hvbEeQ+5TcMogHyyDVHqumbIMftqyk1c+XZVWHqpK72ve4JpXEw/94Dc46TTsy5MYuExEKRrLID2KQsJr5x3A70Z2A+DlT1ex701v8vp8sx9VIVNwymBXZe43BKkorEwpg7OfnMuFz33G9xtSH2h1xi+e+eh/SZXr4PiiYy0wC3JP+D2HJvVLIr5X5EEdyHVEhEsP681XN44Lu47OffoTHnpveZYlM9QUBacM8sMySL5h35EhN9FXazdbMqTRYDoNcjILvNw9+ofe+5qqKuX1z4N7mhsDZrT4KYOhXZvTuF71Pk3GTZQ5ikLCb0d0Y8oFw2jWoITrX1/EmL+/w9xvfsq2aIYMkxFlICKPiMhaEfH1G4jISBHZ4NoW89pMlOtHor71NxasZvOOivgJM8BX6zZHfE+lIc6UZfDjFmsvhHQW6qaiDNxK+tapS5jjiSnkRQI2z/N7DqXFIdx9AGMZZJ4+7Rrz1h9G0rddY5at3cyx937IhAc+ZMM2Mw21UMiUZfAocFicNO+p6p7233UZKjeKRCyDL9ds4uwn53LZi7UTn+WMRz+O+J6KT9ur5NK1gNKZNei4iapU+XlLYhvtrHDF01c0rtIOWlzmN8W2SIRD+rYJf88H6zAfadawlNfPP5Cnz9qHbq0aMnv5Twz88zQGTJrKFS/NN5vo5DkZUQaq+i6QE3ZjIi6CTbZFUFsLlLy92VTcGJnIw90ApzPIuqtCw3kM+sv0pK2WKo2/kthPWaiq75jQf7/+kZuP3SPmtYbMICLs370lMy4ewR8O7knPNo3YtL2CZz76lkNvf9c8+zymNscM9hOReSIyRUT6BSUSkYkiMkdE5qxbty7pQhJp5Jx2qLbC2Py4ObL37HZjLFu7iSdmfxM3D2+Dm0rv9+FZX7uuT/2l3VkZ2QNMtgGorNK4lomfqydo4d2ajTsoLa6uysYyqHlEhN+P7sG0i0bw5Q1jGd27NSt+3EqPq6Zw91tfZls8QwrUljL4BOisqgOBu4BXghKq6gOqOkRVh7Rq1SqhzN2x2RPxFzuzWWorwqW3EXM3VuPunMU1r8SfounNI5VZU26XzuYdqZv03tAYqVgZ8dYLfP1j9HRTRyEe7HIJuRnTxzqeDzPKComSohAPn7Y3p9i7qv1t2lJOeGA2W3fWzpicITPUijJQ1Y2qutn+PBkoEZGWmcp/Z5Luj6patgy8uF08TgMXrzebCcvAfc1R97yf9PVBsqSyUUq8UAen//PjqGNOuU09U0kdJuzdETCWQba4bnx/5k86hKYNSvhw+Y/0vXYqp//zo4JcPV+I1IoyEJG2IlY3XESG2uX+mKn83ZUtEfeH01h8vOLnrMRf2bAtuscUz9XitQySHTP4bv22wOmayeJ9uRPpiTdtENmAv7v0h4CUMcq1n0GD0iLf80VFlnbfZaaWZo3G9UqYe/XBnHFAV5o1KOHtJeu48LlPsy2WIQEyNbX0GeBDoJeIrBSRM0XkbBE5207yS2CBiMwD7gQmaAZbYXfjlEjD5G5IX/3su5TKXLtpO2+7IpCu27SDmyYvSqhXevHzn0UdS9QyuOmYAUC1O2xnRVVCC8j2v/ktnp+zMuLYlhSn1nqfcSJjBkM6N4v4/ugHK5Iv1x64rl9a7Hu+2Db1jGWQXYpCwrVH9mXu1QdzxB7tmPz5akbe+jbfrTcRZXOZTM0mOkFV26lqiap2UNWHVfU+Vb3PPn+3qvZT1YGquq+qfpCJch3cveZEGgK38vhhc2rbZR5//2xOf/TjcHydC5/7lPvfXc57X8Yf9P7GNc3SId5Yx86KKkqKhBJ7m0fnPi9/cT773fRWSgHF3kwxnLZ3ADmWa27Nxu0sXr2RVNpn7z055Tb0WAZ92zUGoDhkPRuzziA3CIWE24/fk1H24PL+N7/Fou83xr/QkBUKYgVypGVgfd68oyLQBeROn+wg8oPvLuf26Uv52o6ns6uqiq07K3h/meX18iuxd9vyuPnGc21YyiAU7v06DfDUhaut8yn47VMdM0l0zOCet5exz41vctgd7yW8j8NenZqGP1/uWQfiDFzX9yiDIvtGioucZ2PcRLlCSVGIR07bm3tP3AuAsf94j0v/Nc+EGc9BCkMZeCyDlT9vpf+fpvL4h/5TNt3p//FmctPgbpi8KOKaR2atYPP2aneLX/vaslFZ3HzjWgaVVZQWh8INn9MAO1dVxrh+/sr1vseDVvnGY51nqmyQa869R0GiuKeIesNVOEqogcdNNLpPa4AoRWnIHcYOaMcDJw+mpEh4fs5KLkhxxz9DzVEYysAzZvA/2w3zxoLVvundUyPTXU7/zY9bIlwg4rI0VvywhS6Xv86SGJu1OMTzu++qrKLUxzJwjJ9Y1982bWnc8pPBOxV22brNvPzpSq54aX64x5dq7Jr9u1VPMvMqmWplYFkG5fWK+fiqMZw/qgdQ7Saa/63Z0zcXOaRfW5ZeP5ahXZrz73nfMeq2mRmb1GBIn4JQBpGLqTTcWw7yAGVylWSVRoZWcLteJi+werbrNu2gecNS7j95cDjNk56FZvFk2lFhWQbFnjED5253xegNB4UJiLcKOFHOf+ZTLnpuHs989C2r1m/j6lc+59h7P0w6n3nXHsJBvVoHnneUQ70SSxkUhYRW5WWEPG6i22dkVvkZMoeI8MRZQ+ndtpzl67awx6Rp3DFjKbe8sZhVZoA5qxSEMnDPCKqoqgo3ckHKIJPzniurIt1ObtfLVtfCrj7tyjm0X1vAWudw9SsLwhYMxHdX7ayItAwc5RG2DGLc0/Zd/ueCpmimy5OzEw9t7aZJg5Jwg+6HM4BcWmyl8Y73FGdr4YghKcqKi3jjwuFcOc4KjX3HjC+5d+ZXHHDzW7z6WXp7bRhSx3+OXh5TUVkd6iDIJ57JSIuVVVWemD/W5wWrNnC3a5N3ZxZQk/ol4fJnLq0eVJ2yYDX/iFHOzorIMYNqy8AilmXhnpVTv6SIbfb3ZFzr32/YxrtL13H83p0SvygFSmIpA1vhtS6vx5g+bfjNsK4R581IQX4xcXg3Dt+jPVVVyjc/buXcpz/hgmc/Y+XP2zj3oO7ZFq/OUXDKwD211GsZnP/Mp+zZsSl3zMhc7JSWjcp81zl89u36iHSltjJwlALAta8uDH+OZ604A8jVM2aU3a94Pdygx5pN5M67YVm1MkjGXXbaIx+zZM2msHUTxLC/vp1wnn44fn8/3llqTdutV1LEQ6cOiTqfKbeXofbYrWl9ADo2b8Cr5x7AyL/N5NapS3hnyTpuOLo/PdrEn4lnyAwF4SZys6uqKjDuzWvzvuO6/3yR0fK6tmoY0dh6Z/k4OLNkYvV8Y1E9gFw9ZpBoDH+3ZVBSFOLoQbsB8LunPkm4/DWbrD1w052o414j0KismOuP6h9xviiGq+eZj74FqhWrl3QXm4nIrSKyWETmi8jLItLUde4KEVkmIktE5FDX8cEi8rl97k6RWgp4VYB0admQz649mN5ty/loxU8cfPu7XPXy59kWq85QcMqgskrDjXNtvJfbdlZGKIO/T1+KqkatcahWBqk9cq+byNur9+vlb99VyT1vL2OnS1F8v2E7F47pkXT5zu2kO4f/HxMGhT93at6A+iWR4xZBz+cnV5A99/RTNx2aNkhLNmA60F9V9wCWAlcAiEhfYALQD2vfjv8TEUfwe4GJQA/7L96+HoYYNG1QyhsXDueJM4fSqXkDnvrv/7j/na+yLVadoOCUwa5KlzJI8JpEA635LWK7/vVFEVtSfrl2c9id4aYsAcsglhzOojPn+o3bI0NJ+LmJ7p35FbdOXRI1fa/Y1eCu37qTf8+LH5LDccGks7pXBMa4Io5+8f1GWjeOXIMRNIB8wM1vhT8HKYMmDUro3bY8MKppPFR1mqo6D3Y20MH+PB54VlV3qOrXwDJgqIi0Axqr6od2eJXHgaNSKtwQwbAerZh20XC6t27ETVMWc/t0M0Ospik4ZVBZVeWyDBK75hqX7z4WjpvCi3cmz8Qn5kbF6y/xGTMAa658OJ8YDW14aqntJjr/mcjgX36NtLOtp3c8osTlijn/2c/4/TOfsnh1nDABrvUM3g3oE2XahcOjjg3rERmmPGhG0DaXqytIGTjnNmzblYktTc8AptifdwPcP/5K+9hu9mfv8SjS3aejLlKvpIinztoHsGbbJdJpMaROQSiDfu0bhz/vqtRwL9ndrMSKi/efBCuZdy9jB2+vfGdFVVR5Ts/aqwzcfu6Yg8D2ALIzrdKL/85g/nm53Wfv2lbM1S/H3lPBPWsp1RiDQYOBXVs25NyDukUd90Y6dQgaMwDr+X709U/0/9NU3/Njxoyhf//+9O/fH6CfiCyw/8Y7aUTkKqACeMo55JOVxjgefTCFfToM0KZxPeZPOoRW5WX8/plPOfPRj/l8pVlUWBMUhDIoDgnDelgrV3dVVk/1dDd6sXrdiTZtQW4cv5lA3jyf/9jqQHoHSP3iKvmxq7KKsqJQoE/dVxkE3JmfxRQvYJ+jALbtrGJnZRXHDekQM30yvP3HkVxyqDXnvHG9Esb2b0v/3RoHuqRiudrcloXfPc2YMYMFCxawYMECgIWq2t/+exVARE4FjgBOdEXWXQl0dGXTAfjOPt7B57ghgzSuV8Ijp+5NaXGINxev5ci7Z3HJC/PYsNWsXs4kBaEMdlRUUVZcRHFI2FlR5TtmEKvXnegUS+8OX+G8fY4HTWxxTzlt1qAkIo5OrOmlzgByUGA9P2X3z/dX+KZ1YiXt3qph+Fg8hbhlp+WmueLl+eysqAqvAs40oZBw70mDOaB7y8DfJdbEALcLaWuSu7mJyGHAZcAvVNUdWvY1YIKIlIlIV6yB4o9U9Xtgk4jsa88iOgV4NalCDQkxoEMTFl93GI+cZk0pfmHuSgZeN41/zV2ZlT1JCpG8UwZbd1bQ5fLX6XL56+EVvLsqqygrDlFaHGJXZVW40Xa3GX4NbaMyy1+faGCzQGXg02h5y/Nrv3729GxiKSVnADkI97U7K6p4e0n8KKHL11VvLZnowPCCVVY46sb1khs3aNekXtSxHq0bBaYvLQqxo6KKJavjx3Vy435GQZZRDO4GyoHpIvKZiDgh2BcCzwNfAG8A56qqo2nOAR7CGlT+iupxBkOGCYWEUb3bsPT6sZy2fxcA/vjCPLpeMZkPv8rYXll1lrxTBgtWVQ90PvXRN/S6egpfrdtCabHlQnFbBm78Gtrxe7YHYs9Pr6xS7n7rSzZt3xUY4+danwHotfa8fIdEQmW7ZVy2dnPkeIJtGZSVxHcT/fWNxb7bRsYi2SmjjeoV89m1B8dM03+3xnw+6RC6t27ELcfuEXX+b78aGHit06gfese7ScnldhMlG71UVburakdV3dP+O9t17gZV7aaqvVR1iuv4HNvN1E1Vz8vkpk0Gf0qLQ0z6RT9mXDwiPHPshAdn0+Xy17nn7WXGUkiRvFMGbt5YsDrcWy+1/ek7XQPI7sbgC8+mGiGJdI088eEKX6Uw/Ys1/G3aUm6cvIgm9UsTls3rokkkbI5zL8vXbWbM39/h79OrQ0A7A8ity6N72BDpJnL2WvDjxH38w0l0j9FL96OkKER5HOtAEMrrlTDj4hEM7xk9aDqwY9OY+afCtC/WhD9nMiChIffo3roRD54yhCfP3If9u7UArLDpo257J6XNnuo6mdr28hERWSsivlNSxOJOe5XmfBHZKxPlujsApcUhyooty8CZ6uluDLw95cfOGBpx/TWvLqTblZOjynAUy6btFXRukfqipo7N41/rNOhrN1kDnx9//TNgDd7uqtSYs2gSbfjKiv19/e8v+5Epnv0DYuFeABdEOnHjvIPEXexnv2cMBeLFbMReNziwR0ue/s2+fHLNwfRp15ivf7CioQbN/jP4kynL4FFir7wcS/UKzYlYqzZTIsgEdBZk7aqsCjfgzp65fvRp15hkQpsp6TUutx0X7BJxVuHu8pkSC9UKKdb8ercyiOWRihUV9JwkwlOUeRTTRWN6RicKEOT+kwfz2BlDY+bvvdedFVUc2L0lT/9mn4RlNMqgbtG8YSlTLhjGr/fpxM7KKkbf9g5nPzHX7KqWIJnaA/ldINZuJuOBx9ViNtDUXr2ZNEG/a6lrANlpBD5a8RO/eXxOYPpkIyvsrKgiJPDxVWM4db/OSV3br32TwHPNG1rup3Of+oR/za1ew+QMgO50ucKCiDV1FqBlo1LqlxTx66GpRR11tu4c2MG6D29j3bAs8dlFh/Zrywgft5Ebt5to8eqNfLdhO5t2VETtchYLowzqJjcePSC8d8gbC1ez+5WT+fan6H3HDZHU1phB0ArOKOKt1HQ3Qv9z/cBBA8jTXT7kiHyKQuFNUWIRTqHWit6SohCtysv48/j+UWnnXXtI3Pz8cGY1rd20gz++MC88ddIxgsLKIEHLwG8tVKfmDVj0l8Po0tKaTjq6d/AmMn441smOAFkalkU30ulEhnIrg8PueA+AeZ5IsPHYYcYM6iyH9mvL8hvHMcqu5xMemB13LU1dp7aUQcZWag7u3My3gDJ7F7BNOyqiGoEDb3krKn1JUYhLDu3lm9eUz7/nR0/F+WHzDh79YEXE9FJv6IQmAStm43GWJy6/N/Jpsm4iP3ZrFjlmsUeHpgnLt7OiKjwN1Qnz4B3g9VMGmRwzSAVjGdRtQiHhkdP25qZjBrBq/TaGXD+DBavM6uUgaksZBK3gzBglRcK8b9fz0dc/scUTl2blz5Hb6f1iYHuKQhJ2z7j5ectOznnqk7B7yWmQv9sQvSXfP0/fO+rYof2ig6TNvmJ0oNxDuzaPmlXjVWbO2IfjJvJTiPHWCdx4dKQlE6RYnDGZc56cS5fLXweIcLU5ysB7fZlPfmePiA4xkSipzia6wXWfRhkYAE4Y2ombjxkAwPh73ufR97820099qC1l8Bpwij2raF9gg716M2O4/ekzl8QOBOYe13zl3APCn1s2KmOXPZDwjb2grXo1c3RP1W9mzpkH7h51rK1rwVUbT5TOIpGosYA3Pl8NVDfMznaPJXaD+8hp0UrIvaey37itdxpoUM/bsXymLFgdPuaOwrrZjpbqldlPuRwSZyOcWKSqDLq2rF5VbZSBwWHC0E48ctoQKquUSf/+grOfnGsUgodMTS19BvgQ6CUiK0XkTBE5W0ScRTuTgeVYqzQfBH6XiXLdlAZMmfSV1/W5sStqaMtGpVHbSSbboHgb2XcuGRnx/dVzD+RRl0XRuH5xuJF3eG7OtxEy7PAMIPtFDXXCRaSKM4bgXU3tXXvhrN2Isgw8jXeqYaQdMuImMmMGBhejerfh/ctH0bttOVMXruHwO2clHL6+LpCRbS9V9YQ45xU4NxNlBRHLn+5lgMtf7u2BOo1/uFdurzpOdBctrxydWzSM+N62ST3aNqnHB5eP4rj7P+TWXw2Mu0DGkcnPFfPKuQdw1D3vRxxLpBl1tht0GNmrFW8uXstvHpvDXi43VJAy9MriVmhTLhgWM9REIvjNnLr1l9GrmKNw/UzGMjB42a1pfV497wCOuHMWX3y/ke5XTeGsA7ty7kHdaebjNq5L5PUKZDeJKoOpFw7njAO6+J5bvHoTP2y2dtT6eesu5n27Pjxl0y8ukZ8nw6/B9qN90/rMumwUjeuVUFbkb9UkMpuoZaP4FfiEoR2jjh3Wv214euxtvxoYdnn99+ufuHdm9c5SW3f67wvgVaLuxrtPu8YRG+ikgtdaAtina4uk8jArkA1+lBUXMe2i4Zy0rzXN+qFZXzPsr2+zfuvOOFcWNoWjDBJ0K/RqWx4R9dLbeB977wfhz+PveT/satjpE5doUMfqHvS9J+5ly5F8NM+SgD0KHByF5KcMYq09AHjh7P246ZjoHrWI8Ofx/Vlx8+EcO7hDYMyjTdv9lYFXltLiEP88fW+mXRS9gU0q+G1yk4jC77dbk7CLKSiwoMEgIlx/1AA+veZgzjigK5t3VHDgLW/z0HvLmbMi1pKpwqVwlEFx8FTRWLRuXI/LDusdeN5pULb7NCyhkIRDVDgbt8Rr2P0IGixVrGmmTu/cL527gXRcWW6XVqJjZEFKxb1jmLVqO7pc5/tBvVrTM2ADm2TxC+yXiDJoUr+EJX8ZCxg3kSE+zRqWcu2RfblwTA8276jg+tcX8cv7PuS3T8xhzcbt8TMoIApHGRQVMSiJuDVuzhkZPAXSaVDiNSxOTzZeTz3WtVGoMui66Ux8Ym5g3u4G0omq6h44TdR3H2QZuPdPLnetJYiaTZSmWygRYoXScBMKCSVFYgaQDQlz4ZieTLtoOP+YsCdN6pcwdeEaTnn4ozrVochLZeCdngnEDO+cDolWBqcDnsxAtkPQZi0KbHL1zIPcRJOO7AvA9l2Rq4SBhAfFggLYbdxWXX690uo0fpZBJvGzDOonsaFOqb0a3WBIlJ5tyhm/527MvXoMlxzaiyVrNtHz6ikce+8HdcJKyEtl8O6lB0UdKwpJVIPmt69usngHIb0LvpzvTmwed6MY2ONPuOxIH4/f4HRxUSi861jYMkihEQxqzDe5LIOSUPBYS6Ytg77tG3Pyvp3p0Mya9dS+Sb2k1h5s2VnJw7O+ZkZAOBKDIYjiohDnHtSdqw/vQ4PSIuZ+8zOj/jYzYr1NIZKXyiCoF1vPYxl0bJZ4yOn2PjtxQXTDetcJgyK+33j0AP7z+wPD+ww4jWKfdo2ZddmohMv3w7uZjrsxbOYKfeFYRI5lkIoyCJoF9dB7X4c/u7fsjJpNlGHLoCgk/OWo/lw1rg8QHKAwHoX+AhtqjrOG7c6CSYdy0ZiebNlZyamPfMSJD83mu/XR0QgKgbxUBv5ohJJIdlbLfXaUQy/eBtnb6NUrKaL/btURSUWEzycdwr/POyBi5XEquLel9JY9+YJhPG6Hga5XHGkZpDKlMkjBLlljbTt530mDI4JJefcyyLQycHCsnhS2sARqTi5D3SAUEi4Y04NnfrMvzRuW8v6yH9n/5rc46aH/smHbrvgZ5BEF86aoRvZue7YpZ1icMMlugkIjf/R15DSzRBqX8nolac+z98Nddrsm9cO7hzmWwZwV1mY4qQycxruvVuWlNCiNVhh7d7HcZOm6xIJw7i1Vy6Cm5DLULfbr1oKPrhzNjUdbMY5mLfuBgX+ext+nLy2YsBZ5qwz2291agHTmgV3p064x/do3ocwzwLhb0/qsuPnwhEIbeF1MDps8Qe9qY9ZMEEFlO5bB1a8sYNrC1eysqKJxvWKeODP2BjJu4i2WKy0q8lUGj5y2N1MvHB44CJ4ujsWS6gtXGK+pIRcoLgrx63068fVN48LT2O9880u6XjGZsx77mLV5Psict8qghb3ydo8OTZhywTDqlxYFNmgfXTkmbn71AmaqeENFZFMZBCk1txJcsGoDOyuqOHJge4b1SNwyiqcMikJCfR/rqbxeCb3aZmZtgR/10rQMEg0jYjAkiohw7kHd+fiqMQzr0RKAGYvWMvTGN3niwxXZFS4N8lYZHNDd+hF2b1k9jz6oQWtqD7Y29OnZxrvWO6MnkQ1xaoqg3rdb9k07Kvhxy05+2pLc0vogZehQpcoB3ZILB5EJHLmqkrQMDrTrh1EGhpqiVXkZT5y5D1/fNI5bjrXcR9e8upBRt83ktXnf5d12m3mrDCbs3ZHZV4xmQIfIwVs/RIS//nIPXvv9gYH5xWsMcxn3bT/xoRXK2h2COhESUQZ/OCT5Fd7p4ii6ZF+s0X2sKKzJKhGDIVlEhOP37sTcq8fQoVl9lq/bwvnPfMruV07mrcX5M7U5b5WBiATO1mnms+PYcUM60q1V8GpcZ6rkwI5NI1baZgvvGom/HhscsdO9QKsixd6Id3aQl15ty+OmqQmqZxMlhyOrsQwMtUWLRmXMumwU7116EEcObA/AGY/OYcCfpnLP28viRifONnmrDIJ4+Xf7M/XC1IKlfXHdobx0zv70bd84fuIaYtwAa0OYc0Z2jzje2mfVtYPf/gaZwL0DmzOQ++df9ONV14ZANY0zyynZDr6jII1lYKhtOjZvwF0nDGLqhcM5sHtLNu2o4NapS+h9zRtM+Tyje3pllIJTBoM6NaN149Tm9zcoLaYoJAnHwMkkj58xlPNH9+CO4wfx8VVjokIvuCOkemnv2ZsAYJ+uzZOW4fbjB0Z8f/mc/aPSnLp/l6htOmuSBiVFlBQJVx3eJ6nrHMugykSkMGSJXm3LefKsffj0moM5eV8rXPw5T33CkXfNitqaNxcoOGWQCbp4NqSpDYb3bMXFB/ektDhEq/IyikLClzeM5aFThrDi5sNp4uP6ctPdE5Au2cYT4OhBHfjHhD3D353B8tMD9n+oDYqLQnx5wzhOGNopqeva2h0CJ5yFwZAtmjUs5S9H9WfWZQfRrVVDPl+1gRMenM2Pm3dkW7QIMrXt5WEiskRElonI5T7nR4rIBhH5zP67NhPl1hTXHNE3vD8BWDts/ffK0cy79pBalaOkKMSYBLePnHz+MMpdW3gGrSiOh3dcZcXNh/OnI/ullFc2GdmrFY+cNiRmRFqDoTbp0KwBb/5hJGcc0JX5Kzcw+PoZLFm9KdtihUlbGYhIEXAPMBboC5wgIn19kr6nqnvaf9elW25NUq+kiLED2oW/lxaHaNO4XtzeeTYpLQ5FjB2kuodwwxwYPM8EIsKo3m1qZCW4wZAO1xzRJxxpeOw/3uXi5z5jVQ7EO8rEmz8UWKaqywFE5FlgPPBFBvLOCRLdyjLbuIPHpRqTJ9ZaDIPBkD4iwmkHdKV90/pMfGIuL326ipc+XUWvNuW0LC/l/349OCsdz0y0crsB37q+r7SPedlPROaJyBQRCfQ7iMhEEZkjInPWrcuNiJPehWe5invqZ8rKoEAsA4Mh1zmkX1u+utEKbdGyURlrN23n/WU/MvC6aZz6yEe1vidzJt58P3+Et/X8BOisqptFZBzwCtDDLzNVfQB4AGDIkCE50Qrny8YWy9ZuDn9ONWyGM4vpgO61v9rYYKhrFIWs0BbnHmRNJb/vna+4ecpi3lm6jj2vm07TBiWcM6IbZxzYNan9PFIhE7mvBDq6vncAvnMnUNWNqrrZ/jwZKBGRlhkou1bIx6nqqa6oDoWEGReP4IGTh2RYIoPBEI+zR3Rjxc2Hc+W43vRs04j1W3dx05TF9PvTVOavXF+jZWdCGXwM9BCRriJSCkwAXnMnEJG2YseKEJGhdrk/ZqDsWmFYz7zRWwB0adEgrfAa3Vs3Mu4igyGLTBzejWkXjWDu1WM4ad9O7Kyo4hd3v8+CVRtqrMy0lYGqVgDnAVOBRcDzqrpQRM4WkbPtZL8EFojIPOBOYILmURDw3m2ztyI5GRrZDfjffjUwTkqDwZAPtGhUxvVHDeDFc/YD4Ii7ZvHAu1/VSFkZ6f7Zrp/JnmP3uT7fDdydibIMwTQsK2LzjgrfFckGgyF/Gdy5OQ+cPJjfPjmXGycvpkn9Eo7Zq0NGxxHyY85klnjxnP247LDe2RYjYfq1tyK4ZiOgnMFgqFkO6deWOXaomste/DzjC9aMYzgGgzs3Z3Dn5GP8ZIt/TNiTOSt+pk2KsZkMBkNu06JRGW9cOIz3l/0YM3hlKhhlUECU1yvhoN6tsy2GwWCoQTq3aEjnGoifZtxEBoPBYDDKwGAwGAwguTzDU0TWAd/4nGoJ/FDL4gRhZIkmV+SA2LJ0VtVWtSkMxKzXkD/PrjbJFTkgd2TJeL3OaWUQhIjMUdWcWCJrZMldOSC3ZEmEXJI3V2TJFTkgd2SpCTmMm8hgMBgMRhkYDAaDIX+VwQPZFsCFkSWaXJEDckuWRMgleXNFllyRA3JHlszLoap5/QesAMZkW45avF8Fusc4vxAYWdPPDmtXuznZfh4ZeJ4vAYdlW44UZZ8EPBnj/InAtATzOg2YlQP3FFMOYBiwJMG8RgIr05DlJuDCbD+TJGU+H7g5lWvz1TJICHvv5ZU1mP8kEXmypvJPoPxHReR69zFV7aeqM2uh+L8Af4uVQEQuEpHV9v7Xj4hI4JJJETlSRBaIyGYR+SBg61Qn7XF2mq0iMjOODIeLyCwRWW/L8qCIlLuS3AzcECuPfEBEuoiIikh4IamqPqWqtbtxd4ax76m7811V31PVXrVQbivgFOB+17HRIrLYrndvi0jnGNc3F5GXRWSLiHwjIr+OU14y78qeIjLXlmOuiOzpOv0AcJKIJL36tKCVQSK4Xx5DYohIO+AgrE2KgtIcClwOjAa6ALsDfw5I2wN4CjgbaAr8G3gtxm/zE3AHVkMejybA9UB7oA/Wfhu3OidV9SOgsYhkfYaIIac4DZisqtsA7P1XXgKuAZoDc4DnYlx/D7ATaINlod0btMNjku9KKfAq8CTQDHgMeNU+jqpuB6ZgKbLkyLZZ4zJvLgNWAZuAJcBo+/ijwPVBph+Wq+MKrD2Xfwb+CdQDGgLbgCpgs/3XHsu0/pf9MDcCZ2Ht4/whsB74HivCaqmrjH7AdKxGaA1wJXAY1o+9y857XsB9nQa8D9xu578c2N8+/i2wFjjVlX4mcJbn+lmu7wp0BybaZe+0y/+363mMsT879/qc/Vw/AQZ6nt0YoC2wFWjhOjcYWAeU+NzTKcCMOL/n08CNru+jgdUBac8DXnd9D9m/3eg4ZZwFzEyynh0DfO459iDwp1qq5yuAS4D5wBbgYawGY4r9G80AmvnV9YDf90n78//suuHU9f0C6s75dh38AUsphrz1DKshu81T7r8JcJnYdfZ64AOnLgItsBT8Rqw9T7rYabvYchT71XmPHO/aabfY+R7vfSYEvP/e52c/8xc9ct8F3BFwT28BJ7m+TwQ+cH132pfePtc2xHove7qOPUGA+4bk3pVDsNpJcR37Hy5XJ5byeTvZupkTloGI9MJqEPZW1XLgUKwfOVFOtK/pBvQErlbVLcBY4DtVbWT/OTuwjcdqJJtiVdhK4CKshRz7Yf0Yv7NlK8d6Qd/AUibdgTdV9Q3gRuA5O+9Ymwjsg/Xyt8D64Z8F9rbzOgm4W0QaJXG/qLU96FPAX+3yjwxIOh54Aas38zTwiohE7LatqquxXsjjXIdPAp5V1V0+eQ7AUtix6AfMc32fB7QREb/9NIXI7VOd7/3jlJEKw7HGVdwsAmpzE4hjgYOx6uqRWIrgSqz6F8JqsJNluP2/qV0fPgxIdzQwBNgLq26c4ZPmMeAEEQlBuFc8GngmRvkTgJOx9j/vhtW5+idWvVsE/CmpuwFU1bmngfY9BfXEo95/nzRPAoeJSFMIewSOx2qk/fDW8Yj6bLcvX9nHvfQEKlV1qevYvIC0UXkT+13pB8xXu9W3me/JO6X6nBPKAKsxLgP6ikiJqq5Q1WR2cLhbVb9V1Z+w/L8nxEn/oaq+oqpVqrpNVeeq6mxVrVDVFVh+whF22iOwtPRtqrpdVTep6n+TvL+vVfWfqlqJ1UvvCFynqjtUdRpWL6J7zBxSZ66q/stu1P+OZTXt65PuMSwFgIgUYT3DoBelKVYvNhaNAPe2TM7ncp+004ER9hhPKVbDWAo0iFNGUojIwcCpwLWeU5uw7qm2uEtV16jqKuA94L+q+qmq7gBeBgbVYNm3qOpPqvo/LFdb1LuilutsA5YCAKuhn6mqa2Lk+09V/UpVN2Apt69UdYZam1+9QM3eU9z3X1W/x7I0fmUfOgz4QVXnBuTZlMg67q3P2N/96nMyaf3Sx3pXEsl7E5Z7NClyQhmo6jLgQiyzd62IPCsi7ZPI4lvX52+wevCJpkdEeorIf+wBnI1YPX5nr8uOWD2AuIjIMHsAdLOIuHuf7pdoG4DnxdqG9SPXBOF7VdUqrD2r/Z7Pq1jKeHesXusGu1Hw42dclU9ETnTd9xT78GbAvUWc8zlKiajqYqxG+m4sN11LLLM/Y4P/IrIvlmX0S0+PDax7WZ+pshLA+9vXVl2AxN+VcOfA/v8EgIjc5/qtr3Slz9t7CiCijhNdn7G/+3WKkknrlz7wXUkw73KiFUZcckIZAKjq06p6INAZy094i31qC5E9xLY+l3d0fe4EOO6goFgb3uP3AouBHqraGKtn6rgtvsUyP+Pmo9ZMB8clFWQSxiOR+/UtP4Dws7HN/g5UP5/qjKyBp+exTO6Tif2izMcyhZ1rn3Ld91j78EIiTdWBwBpV9d372rZe+qtqCyyXQmcsX3PaiMggrH25z1DVN32S9CHSTM8VIuqCbbEFxZxJNK5M0Lvi5UlgvIgMxHo+rwCo6tmu3/rGBMt0s8X+n2gdT4RE7+kVYA8R6Y9l8T8VI8+IOo6nPotIQ6x2wetyBFgKFNsTIxwGBqSNypvY78pC+x7cbtU9PHmnVJ9zQhmISC8RGWVPp9qO1ZOotE9/Boyzp2q1xbIgvJwrIh1EpDlWQ+74FtcALUQknslUjjXQtVlEegPnuM79B2grIheKSJmIlIvIPq78uzi+1QzxGXCMiDSwp9SdGSPtGqyZB7EYLCLH2D7SC4EdwOyAtI9jDeD9AqsxCGI6sJeIxNpF53HgTBHpKyLNsPy4jwYlFpHBIlJkT+m7H2tAfLF9bqSIqCttkV12MRASkXrecRBX2v5Y4z2/V9V/BxQ/Asu1kWssBerZ02NLsJ5h0JTDdViTJeLVh0tEpJmIdAQuIGBGjKquxFLGT2ANvG5L5QZ88l2HNQB6kv07nkFwZwsSq+NB77+37O1YY4VPAx/ZrrIgJlPtKgbLfddfRI616961WL77xT7lbMGaeXSdiDQUkQOwxmfCHSx7yuxI+2sy78pMrLbxfLs9Os8+/pYrTUr1OSeUAVYFvxlrhsNqoDXWjwrWA5yHNaA8Df8f+mn73HL773oIux+eAZaLNc88yHz8I/BrLFPrQXcZqroJy21ypC3bl1jTKsHyhQL8KCKfJHPDMbgdawxhDZZZG6v38jCWa2e9iLwSkOZVrIGyn7F6/McEDAqjqu9jNSif2GMnvtgurrewKnhQmjeAvwJvY5nu3+AaRBSRKR43wz+wXDVL7P+/cZ3riDUg6XAyVofhXqxFSNuwfjcn780iMsz++ges3vTDfi48Edkb2BLDJZY1bP/774CHsBrQLQS4zlR1K5a//H27PviNC4FVH+ZidTpex6pDQTyGNZAay0pMhd9gze75EWvg84MYaScBj9n3dFxAGt/3P4BE7+lxrE5ofQgrsWOxnvHPWJNCJjiJReRKl4sUrN+tPtZswWeAc1R1oZ22A5a753M774TfFVXdCRyFNaNvPdYEgKPs49iKapx9n0mRl1FLDYkhIpOwViufFC+t65q3gKdV9aE46fpiVbihWsOVSEQeAl5Q1ak1kPeLwMOqOjnTeecatnXVwx6jSyT9cCwLsYs93pRziMgKrGmpMxJM3wnLJdxWVTfGSXsjsFZV70hXTk++JwH9VPWKTOZr5/17oKOqXpr0tUYZFC7JKgO7lzwdqzJldrdtQ9ZJRhnYbqlnsdbPXFfjwqVIMsrAduf+HWisqn5Taus0ZvWtAQAReQzL/LzAKIK6jYj0wVphOw84PcviZAR7wHcNlgvmsCyLk5MYy8BgMBgMOTOAbDAYDIYsktNuopYtW2qXLl2yLYahQJk7d+4PmoU9kE29NtQkqdbrnFYGXbp0Yc6cOdkWw1CgiEjQpvTO+UewFietVdWoOEn2wp9/YE3l2wqcpqpxpxibem2oSeLV6yCMm8hgCOZRYg82jgV62H8TsdY9GAx5Sd4pg5+27OTNRWv4ecvObItiKHBU9V2ssOVBjAceV4vZQFOx9npIiQWrNvDBsh9SvdxgSIu8UwaLv9/ImY/NYekaM/vRkHV2IzJI2kr7WBQiMlFE5ojInHXr1vlm9tB7y7ni5c8zL6XBkAB5pwxCISs+U2WVmRJryDric8y3YqrqA6o6RFWHtGoVPLZnZnobskXeKYMiRxmYt8aQfVYSGTHTNyJsokQGojQYape8UwYhMZaBIWd4DThFLPbF2gPi+2wLZTCkQk5PLfXDsQyqjGVgqGFE5BmsfXRbishKrEiSJQCqeh9WmONxwDKsqaVph27QhLclMBgyS94pg+LwmEGWBTEUPKoac/tUO1rruZkqzziJDNkkj91ERhsYCg9j8BqyRd4pgyJjGRgKFWMaGLJIHioD67+ZTWQoREy1NmSLvFMGjpuoyswmMhQYYkwDQxbJiDIQkcNEZImILBORy33Oi4jcaZ+fLyJ7pVpWccgSucIoA4PBYMgYaSsDESkC7sEK2tUXOMHeH9dNxgJ62bogwjJQVaqqFPdGPX6WQ6ob+TjXqWr4z5ufX96xzidzLVj3s6uyyve6RK6Pde/xnoufLEHPJJmy/J5lvGurqjS8xsRJ6/3tDQZD8mRiaulQYJmqLgcQkWexAnh94UoTDugFzBaRpiLSLpUFOs4A8qUvzufSF+dHnBvcuRlj+7fl+tcXUVoU4oShHWnesIzbZyyNmefhe7Tj9fnfc+cJgzj/mU/Dx288egBX2rFibjpmAFe8FB035sIxPbhjxpcRx0SCfb9nHdiV6YvWsH1XJf3aN+GtxWsBOG5IB95avI4WDUtZYsddevo3+/DGgtU8/mFkRNrRvVsTCgkzl6xlV6VV0Fc3jqMoJFz6r3k8P2dlzPsFOLRfG/q1b8Lfpy+lfZN6vPXHkazZuJ0Rt86kb7vGfPH9RoZ0bsbjZw5l8F9msG1XJWXFIa4Y25tJ/67+aZs2KEGAn7fuiltmEBOH784D7y6POt6vfWMWfreR7q0bsWzt5oTy6tCsPr3bltO8YSn1SooYsFsTfjWkY/wLcwCzANmQTdLe9lJEfgkcpqpn2d9PBvZR1fNcaf4D3Kyqs+zvbwKXqWpUUHcRmYhlPdCpU6fB33wT2RCu3bidoTe+mZbMqdC4XjEbt1fUapnDerTkvS8Ti2L56TUH8/Csr7n77bh7nSfF8UM68tycb+MnzEEalBZx3JCOTPpFP9/zIjJXVYfUslgMGTJE/fYz+OML8/hg2Q98cMXo2hbJUECkWq8zMWaQSLCujAX0cgLV1Ta1rQiAKEXQvGFpYNrbZyzNuCIA8lYRAGzdWUm9kqJsi5EwxjAwZJNMKINEgnVlLKBXcZaUQS6wK8biCq8ryWBRP4+UAQT0kAyGWiATyuBjoIeIdBWRUmACVgAvNxkL6JUty8CQn9QryZ/Z02bMwJBN0h5AVtUKETkPmAoUAY+o6kIROds+n9GAXkV1+I2py1ZRqhTl2TMzk6IM2SIjgepUdTJWg+8+dp/rc8YCeuXby51Jiovyp5drSB6z6MyQTfKudQnVYcugpA4rwlQxG8YYDImRd8qgLrtKSorz7ufKOvlWW8x+BoZskXetS10eQK7LijBV8skwyCdZDYVH3imDuowTl8mQOPnWvpoBZEO2MK1LHlFclG9NW/bJpzGDPBLVUIAYZZBH1OWZVKmSbw2sMQwM2aJglMFRe7ZPOG3TBiU1KIk/vxvZLe08MtHLzVd9Mm5AWwCuP6p/Utfl1+3ml7SGwqJglEFREv703wzbvQYl8efSw3pzwegeaeWRCS9Rtqbm/mV8Pw7fo13K1xeFQqy4+XAO6t066ty9J8bYHiPPTAMzZmDIFgWjDJKZaZOtXdL8GuJ2TeolfH0mLINT9++Sdh6psHurRmkpoiq7lfRbgd6xeYPgC/Oodc0zvWUoMApGGRQl0W3O1iZpfi/70K7NE74+Ey6ejs3qp59JCqim5wRxQq37GYCx2vtKsyOewZAQBaMMklmdW5Wl3qKfhMn0ljNhGWRrEFrRtHq+TqPuZxnEWqiVf7og7wQ2FAgFowySiduTrdfNb8FcMsogE0H6sjXVsipNy8CJ3u2nzGLp9mwp/lQwXiJDNikcZZAHYwZ+7XAyHfVMrDnLlmVQpZrWmIHjJvKTP1aDn0e6AMg/eQ2FQ8Eog2Qauey5iaJlTEbuTMwEStS6yHjoC03PKqmKoQxi/Zp5ZRkY08CQRQpGGSRlGWSpffATsbZjLSXa4GTagkh3zMD5zfwUYswB5DxSBmBGDAzZo3CUQTJjBtmyDHwaw/J6iW8pkQnLoCTB51QTQfGa1E99sZ/Tw/d/BoXhJjL7GRiyScEog9pyE50TsJL48rG9417r1xCfsl+XhMod2qV5Rnrro/q0ZnwCq7WTLctvQdneXZpx5MD2nLZ/F4b3aMUfDulJ28bV6yoeOmUIJ+/bOVzeiJ6tOH5Ix6h8oPo3Ky0OcXDfNuHjE4fvzqCOzQLlytb4UKpkq6NiMBSMMqgtN9EfDu7JxOG7M/fqMRHHD+oVvTLWywlDO0UdK0lwfcQV43pnZJ1BaVGIO47fM/z9zAO7cvMxAzhxn0jZvJbW+XFWT5/ms5itSf0S7jphEJN+0Y/iohANSouZfeXo8Pkxfdtw2djejOzVincuGcljZwzlzGFdffN3rxe44WgrJEXLRmVcOa5PTFdbPukCM2ZgyCYFowzcPdl4q3q9lsF9J8UIZ+DilmMHUFwU4spxfWjRqIwrx1VbA4n0pOuVFEUdE4SRvVrFvbZKNWPTQkWEowftBlg9+glDO3FA95YRadzumKsP78PFB/eMmaef+yaRhrhRWTGPnj6UDs0aBObjzatlwzIOH9CO+0+O/7vl0wCywZBNCkYZuF0w8RoA72l3Q1NeFuzD79S8YcT3icO70aJhqV1+ag21CJx3UPe46ao0MyuQnbb29uP3ZMXNh7NXJ8vF4m2Encc5vGcrzkoglpOfZZbK6t8gpep2n4RCwj0n7sXgzvFXb+ebMsgvaQ2FRN4rg3ol1i24XQXx2iBvA+H+bvXAEy/f6a2n6s8XEptRVFWV3jz96vL88/DK70xBTdSHnez8/8B8ErAMkiGflIHxEhmySVrKQERuFZHFIjJfRF4WkaYB6VaIyOci8pmIzEmnTC+Oe8H9IsUbNIxWBpGfgxpdv8POsZSVgUhCc/9jyZVcef7HvWPbjpJLtHefqY13guRLNcZQPo0ZQH7NfjIUFulaBtOB/qq6B7AUuCJG2oNUdU9VHZJmmRH4NaTx5pZ7Gwj1WAZBjbN/bCHnXHKNoaM8QhJbkTjjH5qkxRJEkEIJ9tVXPxsnyWNnDI1K5/fMUumVB91jPAsl6Lq8sgzMCLIhi6SlDFR1mqpW2F9nAx3SFyk5nPfH3ZjFswy8DYu7wVCSm9XhlJvs4ia3EomlDJz8M2YZBBz37q/sPCP3o3Qa/EY+4yq+bqKq5OULehbxevhBzyZdXSAih4nIEhFZJiKX+5wfKSIbbKv3MxG5Np3yzNRSQ7ZIfMVTfM4Angs4p8A0EVHgflV9ICgTEZkITATo1Cl6KqYXpxFwtwXx3idvI+X+XlWllBb760i/nlu4sU7SH1EUEnZVWtHbYioDWxQrtk9SRfgSpE+8cY+cu3Hfl3Wv/haKV5lAaqt/gxr1eG6ikEBlCtfFQkSKgHuAg4GVwMci8pqqfuFJ+p6qHpFyQQZDDhBXGYjIDKCtz6mrVPVVO81VQAXwVEA2B6jqdyLSGpguIotV9V2/hLaieABgyJAhcd9kpw1yNyHx3USxB5CT6YE75Sfb7rkHaGOVVxS2DDI0gByQh9fN43xzP5tQCKj0ty789pNIpZebqrtHbEWV7HVxGAosU9XldhnPAuMBrzIwGPKeuG4iVR2jqv19/hxFcCpwBHCiBrz9qvqd/X8t8DLWS5Yy7116UPUN+I0ZxB1A9soXeS6oB+4fdbS6sU4GZwZRlcazDKrzb5RE6Ipk8coQtgx83ES+1/uca1CavLyJjF340bxBqe/xNL0uuwHfur6vtI952U9E5onIFBHp55eRiEwUkTkiMmfdunWBBRonkSFbpNW6iMhhwGXACFXdGpCmIRBS1U3250OA69Ip173NYTJuoj06NGH+yg0APDtxXz5fuYFXPlvFIf3acOmL1emCpnr6Hb3p6AHcMHkR7ZvW5w8H96RN43pc+uJ8AE4/oAtVVcrYAdGhGtxKJNbq6ZuOHsCLn6zkwO6tGNq1Be8v+4Gv1m0Jn79oTE9un7E04pp+7Ruz8LuNAEw6si+dWzakRcNSZnyxJrAc7z07zzBifn/4WQv/+f2BzP3mZ/702kIgUplcNKYnxUXC8Xv7h5a46ZgBNCiNXoDnLsNLPG/Pc7/dl+lfrOH61xd5rkurefUTxpvhJ0BnVd0sIuOAV4Co5dqJWLxm/NiQTdLtat4NlGG5fgBmq+rZItIeeEhVxwFtgJft88XA06r6RprlhgkPxLoHkF0NQPOGpbx0zv50admQHRWVTHrtC/5wSE9aNipj391b8Jvh1oKq53+7H8fd/yGQ3CYy+3dvyevnDwPg96N78O1Plk5s2aiUPx3p20kE4J5f78X9735Fswal7KjYHpiufdP6/PWXAwErLs9FB/fkvKc/DZ+fOHz3KGVw1wmDGHXbOwCcdkDX8PE9OjQNLMerkJzdw9yNsPNYBOi/WxN2b9XQVxlcMCZ26Aq/sBwOzRqUMHH47mzdWcGTs//H3l2a8fGKn+M26p1bNOSsYbtnWhmsBNwarQPwnTuBqm50fZ4sIv8nIi1V9YeUSjSmgSFLpKUMVNV36aztFhpnf14ODEynnFj8+Rf9+dNrCxjoaujcYwavnXdAeC1CWXERNx0zwDefvbs0C38O8qsnoiOcRjGeq2r/bi04sIcVAiIZ5ePuOR/Uq1XGQk17e+TOVFn3fXjLcl+TqU6tiHDluD489d9vIuRItU2vTGFGk4uPgR4i0hVYBUwAfu1OICJtgTWqqiIyFMv1+mMqhZmopYZskvcrkAd0aMJLvzsgwu2gEb3ZxF4wJ925B3WLWoCVDMWusYDY5VV/jrWDmVd8pwE+uG8b/nn6UF9lkMp89eApndHKwG+hXaZdHF4FmWgP/4qxvWldXhb+ns5UTXva9HnAVGAR8LyqLhSRs0XkbDvZL4EFIjIPuBOYEDR2llCZKUtrMKRHzY1I1jLJ+PmDWHHz4QC8/MmqyDzEUTDxc3MP+MbC3WAnYxk4DbDT3vjddirtciLKwJHZ6cFmYk/mIEJunxSJTxH97Yhu/HZEN7pc/jqQ/qIzVZ0MTPYcu8/1+W4sd2namDEDQzbJe8vAIXDVcAovmLdn7eSdkJsoPGU08fL85ugHyeK02U7bmKlVq143kd+YQfX4jP3dbRlk2MXhVe6p7kuwZ4y9DnIRs+jMkC0KRxlkcGcub9uczNaUiVoGscpz4y05vOI5RuOYin6IGkC2s3c3wjVpCXgp8qwfSXXt2AlD/Wc05SLGMDBkk4JXBqn0WKPCOYfdI4nLkYwyiKXIosYMUsg/HRn83ES+ZLgl8/4Gqd6vifdjMCRG4SiDDLqJvHkls4taeAA5iVksyawsdq9IDiIlBZhATCDvAHJN4jTifovfCpk6cpuGHKRglIHX1ZJOg+VtGEPhRjCBAeQUAtf59crDDa+nYQ+PGaQ3ZTK6vARW/iZjwWRMHp/Fb4WKMWIM2aRglEHQHPhU3i9vm1cdYTRxOZJyE/kGwLPL9JySRCyDFG46aNzCPWZQPcGn5lst7/TeVILe5SN15DYNOUjeTi2998S9qIixIKpIhEo0JW0QvQVkMovCoEfrRpybwFaW4Wtc+V9yaC9unbokHHjNW3KiyubuXw+iYYwtPL14ZzS1blzG/t1acMaBXavljDGrSoDzR3Wnb/vGCZcZC5FIDZxO9NF8wYxvGLJJ3ioDb7wfb+/aibCZClGrcZOYWioiTL94RGoFA+ce1J1zD+pOn2v8I3Y4PeZ4jeMRe7RPqlw/6+SOCYN80wTpoYsP6ZVUmbGImupa+LoAqJ7SazDUNnXATZTKYKon7wz22P54SE9KEtgisijAN1XtJgq+NhNuIr8wDo4F49dgZbpX6yi9eiVFdGregBsDwogUEsYuMGSTvLUMvEQvzkp95ou38Q8azE2F80b14LxRsQO5QbB/PtWQ2fHwKlO/RV41NXjth/v3fNcVsrzQqSsWkCH3KBjLwIv4d6wTwjubKJxXLXbdgsYpEppamoKgiczrjzVekelHE77POjBWEMaYBoYsUrDKIJ0VyekMIGeKIMvG+R4rGmcq0nrXUvjN3nGUTG3M7EllVpbBYEidwlUGnkVLyRA9tTR7ysDbGHoD1WWKqJ3OfLIvCruJ/BRFRsUJ51fXlEHdultDLlEwYwZuWjYqxekfp+Jm8Db+WTAMAv3zNRWbyOta8su/ureefP7JEkpgoLzQMPsZGLJJQVoGUy4YHp6NkkpjErVmoRbDMHjLjLYM8D2eafyUQawFb5luyML3X5e0ARjTwJA1ClIZtCovS2vWTbRlkDtuonDMnlhTSzPQMPs9t1AMN1GmSSWsR75j1pwZsklBKgOAErsLncrK1aDdxWqzXSoucnrGkcdjrXkICmGRCrFmE/kPLqdfphvvvg11BbPozJAtClYZ/PP0vfntiN3p0Kx+0tdec0TfiD2RQ7XkmnHzyGl7c9aBXenYPFL+zi0aMHH47jx46pDwsb/9aiB3/3pQRmc9+TXCtenHD9XBqaXGMDBkk4JVBt1aNeKKsX1SmnPfs005L5y9f/h7UQKDtpmmW6tGXH1E3yj5nQ3ju7VqFD72y8EdOGKP9q5tKVNj95YNOXnfzkDQorPaa6B7tS1ncOdmXDe+X0rXX3JoL/5wcM8MS1Xz1CGvmCHHKMjZRJkmVIuzaNIh3bAZb/1xJGs2bueJ2d/4uoLOG9Wdj77+iUGdmqZVTiLUKynixXP2j58wgGQCBeYKZszAkE3SsgxEZJKIrBKRz+y/cQHpDhORJSKyTEQuT6fMbFBTISAyTdhLlEajEmvq6t5dmrPoL4fRtEFp1DnTkBkM+U0mLIPbVfVvQSdFpAi4BzgYWAl8LCKvqeoXGSi7VsiX0AihDMRQql7UlhGRDEliHrshW9TGmMFQYJmqLlfVncCzwPhaKDdjhENA5HgLmYkB5ERiH/lhFkylj3mGhmySCWVwnojMF5FHRKSZz/ndgG9d31fax3wRkYkiMkdE5qxbty4D4qVP9QKoLAsSh0yshygqqv3BckM1dWF7T0NuElcZiMgMEVng8zceuBfoBuwJfA/c5peFz7HAGq+qD6jqEFUd0qpVq8TuoobJl6Bp4fUQaTgbUrYMTKc2bcwzNGSTuGMGqjomkYxE5EHgPz6nVgIdXd87AN8lJF2OUJvROtMhHKoiDQsmlOBOaoaawTx1Q7ZIdzaRe+/Jo4EFPsk+BnqISFcRKQUmAK+lU25t40TrzHUTvigDSqsoxYVlplObPuYZGrJJurOJ/ioie2J1aFYAvwUQkfbAQ6o6TlUrROQ8YCpQBDyiqgvTLLdWqZ5umWVB4iAZmPWUjb0bDNXkeH/DUMCkpQxU9eSA498B41zfJwOT0ykrm1x3VH8aT13C8J4tsy1KTDIRNkNE+OXgDhwzKHCMP/A6g8GQvxRsOIpMslvT+tx+/J6UFRdlW5SY/GqwNTTjtygsGf72q4Hs3z23FV9BYhSqIYuYcBQFxO9HdWfi8N2pV1L7Sss0Y+lTVmz1zbbsqKBhmXk1DbWLsQxi8KvBHbItQlKISFYUgSEzOMEHv1y7OcuSGOoiRhnE4NZfDWTFzYdnW4y8wHg40qdnG1sZrNmUZUkMdRGjDAyGHKF5Q2usZ/OOiixLYqiLGGVgyAhmNlH6OLvz7cr1OcyGgsQoA4MhR3C2Ot1VaRYbGGofowwMhhjE24tDLO60z88Xkb1SLavEXiiys8JYBobaxygDgyEA114cY4G+wAki0teTbCzQw/6biBW8MSVCIaE4JMZNZMgKZjKzwRBMeC8OABFx9uJwb8w0HnhcrcBVs0WkqYi0U9XvUymwrDjEa/O+o1kaCwfN8E3d4Bd7tqd1eb2M5VdQyuD24wfy+cqN2RYjJY4f0pHn5nwbP2GO8dgZQ3lx7spsi1FT+O3FsU8CaXbDCukeRkQmYlkOdOrUKbDAA3u0ZOrCNdwweVHqUhvqBHt3aW6UQRBHD+rA0YOyLUVq3PLLPbjll3tkW4ykGdGzFSN65sa+EzVAIntxJLRfh6o+ADwAMGTIkMAR4vtOGszWnZUph7JOJ7KuGbbOLxpkeIFpQSkDgyHDJLIXR0b36xARE4rCkBXMALLBEEwie3G8BpxizyraF9iQ6niBwZBNTBfEYAggaC8OETnbPn8fVmj2ccAyYCtwerbkNRjSQXJ59y4RWQd843OqJfBDLYsThJElmlyRA2LL0llVa33AI0a9hvx5drVJrsgBuSNLxut1TiuDIERkjqoOybYcYGTJZTkgt2RJhFySN1dkyRU5IHdkqQk5zJiBwWAwGIwyMBgMBkP+KoMHsi2ACyNLNLkiB+SWLImQS/Lmiiy5IgfkjiwZlyMvxwwMBoPBkFny1TIwGAwGQwYxysBgMBgM+acM4sWXz3BZHUXkbRFZJCILReQC+/gkEVklIp/Zf+Nc11xhy7ZERA7NsDwrRORzu8w59rHmIjJdRL60/zeraVlEpJfr3j8TkY0icmFtPBcReURE1orIAtexpJ+BiAy2n+Uyez+CrMf6NHU7u3U7m/Xaziu7dVtV8+YPaxXoV8DuQCkwD+hbg+W1A/ayP5cDS7Hi2k8C/uiTvq8tUxnQ1Za1KIPyrABaeo79Fbjc/nw5cEttyOL5TVYDnWvjuQDDgb2ABek8A+AjYD+sQHNTgLGmbpu6na16nQt1O98sg3B8eVXdCTjx5WsEVf1eVT+xP28CFmGFJw5iPPCsqu5Q1a+xQhQMrSn5XGU+Zn9+DDiqlmUZDXylqkErajMqi6q+C/zkk3/Cz0BE2gGNVfVDtd6ex13XZAtTt/3LzFbdrtV6Ddmv2/mmDIJix9c4ItIFGAT81z50nljbHD7iMt1qWj4FponIXLHi4wO0UTswmv2/dS3J4jABeMb1PRvPJdlnsJv9uabkSQVTt3OrbudCvYZarNv5pgwSih2f8UJFGgEvAheq6kasrQ27AXtibWJyWy3Jd4Cq7oW11eK5IjI8Rtoaf1ZiRfL8BfCCfShbzyWIoHKzJU8sTN3OkbqdB/U6Vtkpy5RvyiCjseMTQURKsF6Wp1T1JQBVXaOqlapaBTxItWlYo/Kp6nf2/7XAy3a5a2zTEPv/2tqQxWYs8ImqrrHlyspzIflnsNL+XFPypIKp2+RM3c6Veg21WLfzTRkkEl8+Y9ij8A8Di1T1767j7VzJjgac0f/XgAkiUiYiXbE2Sf8oQ7I0FJFy5zNwiF3ua8CpdrJTgVdrWhYXJ+AypbPxXFz5J/wMbHN7k4jsa//Gp7iuyRambpMzdTtX6rVTRu3U7UyOwNfGH1bs+KVYo+dX1XBZB2KZWPOBz+y/ccATwOf28deAdq5rrrJlW0IGZ6hgzTKZZ/8tdO4daAG8CXxp/29e07LYeTcAfgSauI7V+HPBekm/B3Zh9YLOTOUZAEOwXuqvgLuxV+Obul2363a26nUu1G0TjsJgMBgMeecmMhgMBkMNYJSBwWAwGIwyMBgMBoNRBgaDwWDAKAODwWAwYJSBwWAwGDDKwGAwGAzA/wPGS7WAPKr4TAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(2,2, sharex=True, sharey=False,)\n",
    "labels = {\"multiply-add\": lrs_ma, \"subtract-add\": lrs_sa, \"subtract-multiply\": lrs_sm, \"multiply-multiply\": lrs_mm}\n",
    "for ax, (label, array) in zip(axes.flat, labels.items()):\n",
    "    ax.plot(array)\n",
    "    ax.set_title(f'{label} ({array.mean():.1f},{array.std():.1f})')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "c0133b45",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('./lrLowHigh.png',dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "33204ec0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c9eb07f3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b978507",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e3adfb63",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aa854fb6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

